Stress effects on vibrational spectra of a cubic hybrid perovskite: A probe of local strain

Inhomogeneous strain may develop in hybrid organic metal-halide perovskite thin films due to thermal expansion mismatch with a fabrication substrate, polycrystallinity or even light soaking. Measuring these spatially varying strains is difficult but of prime importance for understanding the effects on carrier mobility, non-radiative recombination, degradation and other optoelectronic properties. Local strain can be mapped using the shifts in vibrational frequencies using Raman or infrared microscopy. We use density functional theory to investigate the effect of uniaxial strain on the vibrations of pseudo-cubic methylammonium lead iodide (CH$_3$NH$_3$PbI$_3$), and identify the vibrational modes most favorable for local strain mapping (86 cm$^{-1}$, 97 cm$^{-1}$, 1457 cm$^{-1}$, and 1537 cm$^{-1}$) and provide calibration curves. We explain the origin of the frequency changes with strain using dynamical matrix and mode eigenvector analysis and study strain-induced structural changes. We also calculate mode Gr\"uneisen parameters, giving information about anharmonicity and anisotropic negative thermal expansion as recently reported for other phases. Our results provide a basis for strain mapping in hybrid perovskites to further the understanding and control of strain, and improve stability and photovoltaic performance.

==> anc/README.txt <==
This directory contains files that give information about lattice vibration 
under different uniaxial strains in different directions.

All files are in .axsf format.

Unstrained_dynmat.axsf : contains mode eigenvectors for the 
                         unstrained structure.

Strain_100_axsf_file: this directory contains files for different uniaxial 
                      strains along [100] direction.

Strain_010_axsf_file: this directory contains files for different uniaxial 
                      strains along [010] direction.

Strain_001_axsf_file: this directory contains files for different uniaxial 
                      strains along [001] direction.


Ux_1.001_dynmat.axsf: file of mode eigenvectors for tensile strain along
                      [100] direction with srain amount 0.001 or 0.1%. 

Ux_0.999_dynmat.axsf: file of mode eigenvectors for compressive strain along
                      [100] direction with srain amount -0.001 or -0.1%.

Similarly, Uy represents [010] strain and Uz represents [001] strain.

Ux_strain.axsf, Uy_strain.axsf. Uz_strain.axsf shows animation of structural changes 
for uniaxial strain along [100], [010] and [001] respectively and can be viewed 
in XCrySDen.


 


==> anc/Strain_001_axsf_files/Uz_0.990_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.002958509
    0.000877866    6.114891642   -0.000019539
    0.133948648   -0.000391371    6.202579481
PRIMCOORD  1
     12   1
   C      5.55048  -0.00089   2.82470   0.02660   0.00667   0.00901
   N      0.73542  -0.00031   3.41443   0.02660   0.00667   0.00901
   H      5.63740  -0.00105   1.72805   0.02660   0.00667   0.00901
   H      5.01364   0.90151   3.15508   0.02660   0.00667   0.00901
   H      5.01432   5.21182   3.15531   0.02660   0.00667   0.00901
   H      1.28385   0.84502   3.12680   0.02660   0.00667   0.00901
   H      1.28453   5.26903   3.12703   0.02660   0.00667   0.00901
   H      0.73030  -0.00015   4.45676   0.02660   0.00667   0.00901
   Pb     2.89360   3.05658   6.05588   0.02660   0.00667   0.00901
   I      2.63382   3.05691   2.94401   0.02660   0.00667   0.00901
   I      2.48840  -0.00046   0.18521   0.02660   0.00667   0.00901
   I      5.90833   3.05620   5.67309   0.02660   0.00667   0.00901
PRIMCOORD  2
     12   1
   C      5.55048  -0.00089   2.82470   0.00508  -0.02785   0.00563
   N      0.73542  -0.00031   3.41443   0.00508  -0.02785   0.00563
   H      5.63740  -0.00105   1.72805   0.00508  -0.02785   0.00563
   H      5.01364   0.90151   3.15508   0.00508  -0.02785   0.00563
   H      5.01432   5.21182   3.15531   0.00508  -0.02785   0.00563
   H      1.28385   0.84502   3.12680   0.00508  -0.02785   0.00563
   H      1.28453   5.26903   3.12703   0.00508  -0.02785   0.00563
   H      0.73030  -0.00015   4.45676   0.00508  -0.02785   0.00563
   Pb     2.89360   3.05658   6.05588   0.00508  -0.02785   0.00563
   I      2.63382   3.05691   2.94401   0.00508  -0.02785   0.00563
   I      2.48840  -0.00046   0.18521   0.00508  -0.02785   0.00563
   I      5.90833   3.05620   5.67309   0.00508  -0.02785   0.00563
PRIMCOORD  3
     12   1
   C      5.55048  -0.00089   2.82470   0.00999  -0.00361  -0.02684
   N      0.73542  -0.00031   3.41443   0.00999  -0.00361  -0.02684
   H      5.63740  -0.00105   1.72805   0.00999  -0.00361  -0.02684
   H      5.01364   0.90151   3.15508   0.00999  -0.00361  -0.02684
   H      5.01432   5.21182   3.15531   0.00999  -0.00361  -0.02684
   H      1.28385   0.84502   3.12680   0.00999  -0.00361  -0.02684
   H      1.28453   5.26903   3.12703   0.00999  -0.00361  -0.02684
   H      0.73030  -0.00015   4.45676   0.00999  -0.00361  -0.02684
   Pb     2.89360   3.05658   6.05588   0.00999  -0.00361  -0.02684
   I      2.63382   3.05691   2.94401   0.00999  -0.00361  -0.02684
   I      2.48840  -0.00046   0.18521   0.00999  -0.00361  -0.02684
   I      5.90833   3.05620   5.67309   0.00999  -0.00361  -0.02684
PRIMCOORD  4
     12   1
   C      5.55048  -0.00089   2.82470   0.00006   0.02385  -0.00011
   N      0.73542  -0.00031   3.41443   0.00004   0.02997  -0.00004
   H      5.63740  -0.00105   1.72805   0.00012   0.02774  -0.00010
   H      5.01364   0.90151   3.15508  -0.00408   0.02060   0.00219
   H      5.01432   5.21182   3.15531   0.00417   0.02060  -0.00246
   H      1.28385   0.84502   3.12680  -0.00163   0.02903  -0.00592
   H      1.28453   5.26903   3.12703   0.00173   0.02903   0.00588
   H      0.73030  -0.00015   4.45676  -0.00002   0.04027  -0.00005
   Pb     2.89360   3.05658   6.05588  -0.00004   0.00567   0.00001
   I      2.63382   3.05691   2.94401   0.00003   0.02977   0.00000
   I      2.48840  -0.00046   0.18521   0.00005   0.00456  -0.00003
   I      5.90833   3.05620   5.67309  -0.00002  -0.05048   0.00004
PRIMCOORD  5
     12   1
   C      5.55048  -0.00089   2.82470   0.02357   0.00058   0.00506
   N      0.73542  -0.00031   3.41443   0.02079   0.00045   0.01150
   H      5.63740  -0.00105   1.72805   0.02918   0.00072   0.00552
   H      5.01364   0.90151   3.15508   0.02262   0.00080   0.00313
   H      5.01432   5.21182   3.15531   0.02252   0.00034   0.00290
   H      1.28385   0.84502   3.12680   0.02216   0.00019   0.01385
   H      1.28453   5.26903   3.12703   0.02211   0.00076   0.01362
   H      0.73030  -0.00015   4.45676   0.01485   0.00030   0.01145
   Pb     2.89360   3.05658   6.05588  -0.01785  -0.00036   0.00935
   I      2.63382   3.05691   2.94401   0.03552   0.00043   0.00745
   I      2.48840  -0.00046   0.18521   0.00014  -0.00021   0.02659
   I      5.90833   3.05620   5.67309  -0.01210   0.00023  -0.05145
PRIMCOORD  6
     12   1
   C      5.55048  -0.00089   2.82470  -0.02116  -0.00100  -0.00223
   N      0.73542  -0.00031   3.41443  -0.01840  -0.00076  -0.00919
   H      5.63740  -0.00105   1.72805  -0.02622  -0.00123  -0.00268
   H      5.01364   0.90151   3.15508  -0.01962  -0.00095   0.00019
   H      5.01432   5.21182   3.15531  -0.01942  -0.00104   0.00056
   H      1.28385   0.84502   3.12680  -0.01954  -0.00135  -0.01223
   H      1.28453   5.26903   3.12703  -0.01946  -0.00027  -0.01180
   H      0.73030  -0.00015   4.45676  -0.01214  -0.00048  -0.00858
   Pb     2.89360   3.05658   6.05588   0.03409   0.00065   0.00737
   I      2.63382   3.05691   2.94401  -0.00198  -0.00072   0.00420
   I      2.48840  -0.00046   0.18521  -0.06601   0.00040   0.00651
   I      5.90833   3.05620   5.67309   0.01729  -0.00053  -0.02125
PRIMCOORD  7
     12   1
   C      5.55048  -0.00089   2.82470   0.00007  -0.03303  -0.00033
   N      0.73542  -0.00031   3.41443  -0.00011  -0.02888   0.00010
   H      5.63740  -0.00105   1.72805   0.00042  -0.03895  -0.00030
   H      5.01364   0.90151   3.15508  -0.00101  -0.03179  -0.00549
   H      5.01432   5.21182   3.15531   0.00094  -0.03179   0.00450
   H      1.28385   0.84502   3.12680   0.00042  -0.03141  -0.00612
   H      1.28453   5.26903   3.12703  -0.00046  -0.03143   0.00669
   H      0.73030  -0.00015   4.45676  -0.00047  -0.02056   0.00008
   Pb     2.89360   3.05658   6.05588  -0.00030   0.02447   0.00035
   I      2.63382   3.05691   2.94401  -0.00018  -0.03044   0.00022
   I      2.48840  -0.00046   0.18521   0.00097   0.01456  -0.00018
   I      5.90833   3.05620   5.67309  -0.00029  -0.01629  -0.00058
PRIMCOORD  8
     12   1
   C      5.55048  -0.00089   2.82470   0.00901  -0.00015  -0.02998
   N      0.73542  -0.00031   3.41443   0.00881  -0.00015  -0.02938
   H      5.63740  -0.00105   1.72805   0.00963  -0.00017  -0.02998
   H      5.01364   0.90151   3.15508   0.00871  -0.00023  -0.03020
   H      5.01432   5.21182   3.15531   0.00870  -0.00005  -0.03017
   H      1.28385   0.84502   3.12680   0.00960  -0.00063  -0.02845
   H      1.28453   5.26903   3.12703   0.00958   0.00031  -0.02841
   H      0.73030  -0.00015   4.45676   0.00878  -0.00013  -0.02908
   Pb     2.89360   3.05658   6.05588  -0.00890   0.00011   0.00819
   I      2.63382   3.05691   2.94401   0.03070  -0.00017   0.00631
   I      2.48840  -0.00046   0.18521  -0.01517   0.00007  -0.02785
   I      5.90833   3.05620   5.67309  -0.00327  -0.00004   0.01565
PRIMCOORD  9
     12   1
   C      5.55048  -0.00089   2.82470  -0.00698   0.00057  -0.03095
   N      0.73542  -0.00031   3.41443  -0.01571   0.00058  -0.01063
   H      5.63740  -0.00105   1.72805   0.00952   0.00063  -0.02962
   H      5.01364   0.90151   3.15508  -0.01224   0.00037  -0.03884
   H      5.01432   5.21182   3.15531  -0.01221   0.00072  -0.03894
   H      1.28385   0.84502   3.12680  -0.01151   0.00118  -0.00137
   H      1.28453   5.26903   3.12703  -0.01144   0.00008  -0.00156
   H      0.73030  -0.00015   4.45676  -0.03199   0.00045  -0.01136
   Pb     2.89360   3.05658   6.05588   0.00564  -0.00052   0.02500
   I      2.63382   3.05691   2.94401  -0.02074   0.00065   0.01547
   I      2.48840  -0.00046   0.18521   0.01635  -0.00030  -0.02771
   I      5.90833   3.05620   5.67309  -0.00187   0.00035  -0.02351
PRIMCOORD 10
     12   1
   C      5.55048  -0.00089   2.82470  -0.01314  -0.00004   0.03592
   N      0.73542  -0.00031   3.41443   0.00058  -0.00001   0.00390
   H      5.63740  -0.00105   1.72805  -0.04035  -0.00005   0.03377
   H      5.01364   0.90151   3.15508  -0.00498  -0.00006   0.04926
   H      5.01432   5.21182   3.15531  -0.00493  -0.00005   0.04928
   H      1.28385   0.84502   3.12680  -0.00575  -0.00008  -0.00782
   H      1.28453   5.26903   3.12703  -0.00571   0.00009  -0.00782
   H      0.73030  -0.00015   4.45676   0.02479  -0.00001   0.00463
   Pb     2.89360   3.05658   6.05588  -0.00007   0.00000   0.00083
   I      2.63382   3.05691   2.94401   0.00156   0.00001  -0.00054
   I      2.48840  -0.00046   0.18521   0.00026  -0.00000  -0.00441
   I      5.90833   3.05620   5.67309  -0.00023  -0.00001  -0.00120
PRIMCOORD 11
     12   1
   C      5.55048  -0.00089   2.82470   0.00004   0.03841   0.00005
   N      0.73542  -0.00031   3.41443   0.00005   0.00604   0.00001
   H      5.63740  -0.00105   1.72805  -0.00000   0.05831   0.00005
   H      5.01364   0.90151   3.15508   0.01518   0.04118   0.01725
   H      5.01432   5.21182   3.15531  -0.01508   0.04118  -0.01710
   H      1.28385   0.84502   3.12680   0.01290   0.00188   0.01085
   H      1.28453   5.26903   3.12703  -0.01281   0.00187  -0.01087
   H      0.73030  -0.00015   4.45676   0.00010  -0.00675   0.00001
   Pb     2.89360   3.05658   6.05588   0.00000   0.00085   0.00001
   I      2.63382   3.05691   2.94401  -0.00002  -0.00516   0.00000
   I      2.48840  -0.00046   0.18521  -0.00001  -0.00120  -0.00002
   I      5.90833   3.05620   5.67309   0.00001  -0.00042  -0.00001
PRIMCOORD 12
     12   1
   C      5.55048  -0.00089   2.82470  -0.01972  -0.00014  -0.00623
   N      0.73542  -0.00031   3.41443  -0.02312  -0.00002   0.00235
   H      5.63740  -0.00105   1.72805  -0.01264  -0.00028  -0.00564
   H      5.01364   0.90151   3.15508  -0.02193  -0.00005  -0.01021
   H      5.01432   5.21182   3.15531  -0.02186  -0.00020  -0.00999
   H      1.28385   0.84502   3.12680  -0.02157  -0.00022   0.00506
   H      1.28453   5.26903   3.12703  -0.02151   0.00016   0.00523
   H      0.73030  -0.00015   4.45676  -0.03007   0.00009   0.00200
   Pb     2.89360   3.05658   6.05588  -0.02921   0.00000   0.01563
   I      2.63382   3.05691   2.94401  -0.00602  -0.00001  -0.02512
   I      2.48840  -0.00046   0.18521  -0.00404   0.00004   0.00253
   I      5.90833   3.05620   5.67309   0.06321  -0.00002  -0.00248
PRIMCOORD 13
     12   1
   C      5.55048  -0.00089   2.82470   0.02828  -0.00009   0.00564
   N      0.73542  -0.00031   3.41443   0.03477  -0.00001  -0.01066
   H      5.63740  -0.00105   1.72805   0.01503  -0.00012   0.00454
   H      5.01364   0.90151   3.15508   0.03240  -0.00015   0.01241
   H      5.01432   5.21182   3.15531   0.03250  -0.00007   0.01246
   H      1.28385   0.84502   3.12680   0.03087   0.00038  -0.01739
   H      1.28453   5.26903   3.12703   0.03095  -0.00036  -0.01736
   H      0.73030  -0.00015   4.45676   0.04758   0.00001  -0.01010
   Pb     2.89360   3.05658   6.05588   0.00163  -0.00001   0.00763
   I      2.63382   3.05691   2.94401  -0.00394  -0.00001  -0.01400
   I      2.48840  -0.00046   0.18521  -0.00178   0.00005   0.00096
   I      5.90833   3.05620   5.67309  -0.00495  -0.00001   0.00135
PRIMCOORD 14
     12   1
   C      5.55048  -0.00089   2.82470   0.00003  -0.01340  -0.00005
   N      0.73542  -0.00031   3.41443   0.00003   0.00295  -0.00004
   H      5.63740  -0.00105   1.72805   0.00004   0.00956  -0.00005
   H      5.01364   0.90151   3.15508  -0.01880  -0.03107   0.01747
   H      5.01432   5.21182   3.15531   0.01885  -0.03108  -0.01757
   H      1.28385   0.84502   3.12680  -0.01622   0.02011   0.01910
   H      1.28453   5.26903   3.12703   0.01627   0.02010  -0.01919
   H      0.73030  -0.00015   4.45676   0.00002  -0.02260  -0.00004
   Pb     2.89360   3.05658   6.05588   0.00001   0.02715   0.00006
   I      2.63382   3.05691   2.94401   0.00001   0.00806  -0.00012
   I      2.48840  -0.00046   0.18521  -0.00000  -0.05538   0.00002
   I      5.90833   3.05620   5.67309  -0.00004   0.00421   0.00001
PRIMCOORD 15
     12   1
   C      5.55048  -0.00089   2.82470   0.03017  -0.00015   0.01016
   N      0.73542  -0.00031   3.41443   0.03503   0.00000  -0.00293
   H      5.63740  -0.00105   1.72805   0.01936  -0.00019   0.00927
   H      5.01364   0.90151   3.15508   0.03350  -0.00021   0.01569
   H      5.01432   5.21182   3.15531   0.03368  -0.00018   0.01578
   H      1.28385   0.84502   3.12680   0.03180   0.00069  -0.00746
   H      1.28453   5.26903   3.12703   0.03196  -0.00060  -0.00742
   H      0.73030  -0.00015   4.45676   0.04517   0.00002  -0.00238
   Pb     2.89360   3.05658   6.05588  -0.00363   0.00003  -0.00573
   I      2.63382   3.05691   2.94401  -0.00635  -0.00001   0.01360
   I      2.48840  -0.00046   0.18521  -0.00324  -0.00002  -0.00318
   I      5.90833   3.05620   5.67309   0.00725  -0.00001  -0.00189
PRIMCOORD 16
     12   1
   C      5.55048  -0.00089   2.82470   0.01302  -0.00002   0.00344
   N      0.73542  -0.00031   3.41443  -0.00143   0.00002   0.03603
   H      5.63740  -0.00105   1.72805   0.04043  -0.00013   0.00561
   H      5.01364   0.90151   3.15508   0.00491   0.00006  -0.00997
   H      5.01432   5.21182   3.15531   0.00488  -0.00002  -0.00980
   H      1.28385   0.84502   3.12680   0.00493   0.00019   0.04818
   H      1.28453   5.26903   3.12703   0.00492  -0.00021   0.04829
   H      0.73030  -0.00015   4.45676  -0.02494   0.00009   0.03555
   Pb     2.89360   3.05658   6.05588   0.00017   0.00000   0.00024
   I      2.63382   3.05691   2.94401   0.00052  -0.00000  -0.00184
   I      2.48840  -0.00046   0.18521  -0.00170   0.00000  -0.00385
   I      5.90833   3.05620   5.67309  -0.00046  -0.00000   0.00006
PRIMCOORD 17
     12   1
   C      5.55048  -0.00089   2.82470  -0.00001   0.00262   0.00000
   N      0.73542  -0.00031   3.41443   0.00001   0.00344  -0.00002
   H      5.63740  -0.00105   1.72805  -0.00004  -0.04645   0.00001
   H      5.01364   0.90151   3.15508   0.01569   0.02609  -0.03856
   H      5.01432   5.21182   3.15531  -0.01569   0.02610   0.03858
   H      1.28385   0.84502   3.12680   0.01003  -0.01177  -0.02495
   H      1.28453   5.26903   3.12703  -0.01003  -0.01176   0.02488
   H      0.73030  -0.00015   4.45676   0.00003   0.03569  -0.00003
   Pb     2.89360   3.05658   6.05588   0.00000   0.00028   0.00000
   I      2.63382   3.05691   2.94401  -0.00000  -0.00050   0.00000
   I      2.48840  -0.00046   0.18521   0.00000  -0.00083   0.00000
   I      5.90833   3.05620   5.67309  -0.00000   0.00010  -0.00000
PRIMCOORD 18
     12   1
   C      5.55048  -0.00089   2.82470   0.00003   0.00468   0.00000
   N      0.73542  -0.00031   3.41443   0.00002  -0.03418   0.00001
   H      5.63740  -0.00105   1.72805   0.00003   0.00477   0.00000
   H      5.01364   0.90151   3.15508   0.02550   0.01903   0.00227
   H      5.01432   5.21182   3.15531  -0.02545   0.01903  -0.00228
   H      1.28385   0.84502   3.12680   0.02054  -0.04851   0.00002
   H      1.28453   5.26903   3.12703  -0.02051  -0.04851  -0.00000
   H      0.73030  -0.00015   4.45676   0.00002  -0.03448   0.00001
   Pb     2.89360   3.05658   6.05588  -0.00000   0.00021  -0.00000
   I      2.63382   3.05691   2.94401  -0.00000   0.00402   0.00000
   I      2.48840  -0.00046   0.18521  -0.00000  -0.00013  -0.00000
   I      5.90833   3.05620   5.67309   0.00000  -0.00020   0.00000
PRIMCOORD 19
     12   1
   C      5.55048  -0.00089   2.82470  -0.00000   0.00050  -0.00000
   N      0.73542  -0.00031   3.41443  -0.00000  -0.00037   0.00000
   H      5.63740  -0.00105   1.72805  -0.00000  -0.03136   0.00000
   H      5.01364   0.90151   3.15508   0.01101   0.01619  -0.02503
   H      5.01432   5.21182   3.15531  -0.01101   0.01620   0.02502
   H      1.28385   0.84502   3.12680  -0.01523   0.02310   0.03845
   H      1.28453   5.26903   3.12703   0.01523   0.02309  -0.03845
   H      0.73030  -0.00015   4.45676  -0.00000  -0.05009   0.00001
   Pb     2.89360   3.05658   6.05588  -0.00000  -0.00000   0.00000
   I      2.63382   3.05691   2.94401   0.00000   0.00004   0.00000
   I      2.48840  -0.00046   0.18521   0.00000   0.00018   0.00000
   I      5.90833   3.05620   5.67309   0.00000  -0.00020  -0.00000
PRIMCOORD 20
     12   1
   C      5.55048  -0.00089   2.82470  -0.00211   0.00000   0.00362
   N      0.73542  -0.00031   3.41443  -0.00193   0.00000   0.00435
   H      5.63740  -0.00105   1.72805   0.04672  -0.00001   0.00648
   H      5.01364   0.90151   3.15508  -0.01354   0.00406  -0.02747
   H      5.01432   5.21182   3.15531  -0.01352  -0.00408  -0.02747
   H      1.28385   0.84502   3.12680  -0.01408  -0.00451  -0.03086
   H      1.28453   5.26903   3.12703  -0.01410   0.00449  -0.03086
   H      0.73030  -0.00015   4.45676   0.05872  -0.00001   0.00601
   Pb     2.89360   3.05658   6.05588  -0.00001   0.00000   0.00000
   I      2.63382   3.05691   2.94401   0.00000  -0.00000   0.00003
   I      2.48840  -0.00046   0.18521   0.00002  -0.00000  -0.00001
   I      5.90833   3.05620   5.67309   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55048  -0.00089   2.82470   0.00000   0.00519  -0.00000
   N      0.73542  -0.00031   3.41443   0.00000   0.00418  -0.00000
   H      5.63740  -0.00105   1.72805  -0.00002  -0.02220   0.00000
   H      5.01364   0.90151   3.15508  -0.04053  -0.01546  -0.01207
   H      5.01432   5.21182   3.15531   0.04053  -0.01546   0.01209
   H      1.28385   0.84502   3.12680   0.04286  -0.01929   0.01302
   H      1.28453   5.26903   3.12703  -0.04286  -0.01928  -0.01299
   H      0.73030  -0.00015   4.45676  -0.00002  -0.02552   0.00000
   Pb     2.89360   3.05658   6.05588  -0.00000  -0.00000  -0.00000
   I      2.63382   3.05691   2.94401  -0.00000   0.00000   0.00000
   I      2.48840  -0.00046   0.18521  -0.00000   0.00001   0.00000
   I      5.90833   3.05620   5.67309   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55048  -0.00089   2.82470  -0.03670   0.00000  -0.01679
   N      0.73542  -0.00031   3.41443   0.03232  -0.00000   0.01423
   H      5.63740  -0.00105   1.72805  -0.03470   0.00000  -0.01700
   H      5.01364   0.90151   3.15508  -0.03006   0.00215  -0.01002
   H      5.01432   5.21182   3.15531  -0.03006  -0.00214  -0.01002
   H      1.28385   0.84502   3.12680   0.03104   0.00110   0.01491
   H      1.28453   5.26903   3.12703   0.03104  -0.00110   0.01492
   H      0.73030  -0.00015   4.45676   0.03191   0.00000   0.01488
   Pb     2.89360   3.05658   6.05588  -0.00000  -0.00000  -0.00000
   I      2.63382   3.05691   2.94401  -0.00005   0.00000   0.00000
   I      2.48840  -0.00046   0.18521  -0.00004  -0.00000  -0.00002
   I      5.90833   3.05620   5.67309   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55048  -0.00089   2.82470   0.00642  -0.00001  -0.01375
   N      0.73542  -0.00031   3.41443  -0.00595   0.00001   0.01031
   H      5.63740  -0.00105   1.72805  -0.04669   0.00001  -0.01757
   H      5.01364   0.90151   3.15508   0.01250  -0.01431   0.03557
   H      5.01432   5.21182   3.15531   0.01248   0.01432   0.03556
   H      1.28385   0.84502   3.12680  -0.01038  -0.00954  -0.02394
   H      1.28453   5.26903   3.12703  -0.01040   0.00952  -0.02394
   H      0.73030  -0.00015   4.45676   0.04673  -0.00002   0.01260
   Pb     2.89360   3.05658   6.05588  -0.00000   0.00000  -0.00000
   I      2.63382   3.05691   2.94401   0.00000  -0.00000   0.00001
   I      2.48840  -0.00046   0.18521   0.00001  -0.00000   0.00001
   I      5.90833   3.05620   5.67309   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55048  -0.00089   2.82470   0.00000   0.01451  -0.00001
   N      0.73542  -0.00031   3.41443  -0.00000  -0.01203   0.00001
   H      5.63740  -0.00105   1.72805  -0.00002  -0.03546  -0.00000
   H      5.01364   0.90151   3.15508  -0.04287  -0.01046  -0.00210
   H      5.01432   5.21182   3.15531   0.04287  -0.01046   0.00213
   H      1.28385   0.84502   3.12680  -0.04106   0.01157  -0.00626
   H      1.28453   5.26903   3.12703   0.04105   0.01157   0.00623
   H      0.73030  -0.00015   4.45676   0.00002   0.02769  -0.00000
   Pb     2.89360   3.05658   6.05588   0.00000  -0.00000   0.00000
   I      2.63382   3.05691   2.94401  -0.00000  -0.00000   0.00000
   I      2.48840  -0.00046   0.18521  -0.00000  -0.00000  -0.00000
   I      5.90833   3.05620   5.67309  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.55048  -0.00089   2.82470  -0.01071   0.00000  -0.00519
   N      0.73542  -0.00031   3.41443  -0.00044  -0.00000  -0.00057
   H      5.63740  -0.00105   1.72805   0.06367  -0.00001   0.00121
   H      5.01364   0.90151   3.15508   0.03757   0.01347   0.03599
   H      5.01432   5.21182   3.15531   0.03757  -0.01347   0.03600
   H      1.28385   0.84502   3.12680  -0.00126  -0.00072  -0.00117
   H      1.28453   5.26903   3.12703  -0.00126   0.00072  -0.00117
   H      0.73030  -0.00015   4.45676  -0.00383   0.00000  -0.00162
   Pb     2.89360   3.05658   6.05588   0.00000   0.00000  -0.00000
   I      2.63382   3.05691   2.94401  -0.00000  -0.00000   0.00000
   I      2.48840  -0.00046   0.18521   0.00001   0.00000  -0.00000
   I      5.90833   3.05620   5.67309   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55048  -0.00089   2.82470  -0.00000  -0.00350   0.00000
   N      0.73542  -0.00031   3.41443  -0.00000  -0.00313   0.00000
   H      5.63740  -0.00105   1.72805   0.00000   0.06688  -0.00001
   H      5.01364   0.90151   3.15508  -0.01921   0.00441  -0.04794
   H      5.01432   5.21182   3.15531   0.01921   0.00442   0.04794
   H      1.28385   0.84502   3.12680  -0.00603   0.00089   0.00155
   H      1.28453   5.26903   3.12703   0.00604   0.00088  -0.00155
   H      0.73030  -0.00015   4.45676   0.00000   0.00722  -0.00000
   Pb     2.89360   3.05658   6.05588   0.00000  -0.00000   0.00000
   I      2.63382   3.05691   2.94401   0.00000   0.00000  -0.00000
   I      2.48840  -0.00046   0.18521   0.00000  -0.00000   0.00000
   I      5.90833   3.05620   5.67309  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55048  -0.00089   2.82470  -0.00286   0.00000   0.00273
   N      0.73542  -0.00031   3.41443  -0.00227   0.00000   0.00214
   H      5.63740  -0.00105   1.72805  -0.03656   0.00000  -0.00152
   H      5.01364   0.90151   3.15508   0.04334   0.03838  -0.02954
   H      5.01432   5.21182   3.15531   0.04333  -0.03840  -0.02953
   H      1.28385   0.84502   3.12680   0.00402  -0.00606  -0.00265
   H      1.28453   5.26903   3.12703   0.00402   0.00606  -0.00265
   H      0.73030  -0.00015   4.45676   0.00772  -0.00000   0.00285
   Pb     2.89360   3.05658   6.05588   0.00000   0.00000   0.00000
   I      2.63382   3.05691   2.94401  -0.00000  -0.00000   0.00000
   I      2.48840  -0.00046   0.18521   0.00000  -0.00000  -0.00000
   I      5.90833   3.05620   5.67309  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55048  -0.00089   2.82470   0.00020  -0.00000   0.00017
   N      0.73542  -0.00031   3.41443   0.00915  -0.00000   0.00627
   H      5.63740  -0.00105   1.72805  -0.00526   0.00000  -0.00024
   H      5.01364   0.90151   3.15508   0.00264   0.00229  -0.00251
   H      5.01432   5.21182   3.15531   0.00264  -0.00229  -0.00251
   H      1.28385   0.84502   3.12680  -0.03552   0.01032  -0.04207
   H      1.28453   5.26903   3.12703  -0.03553  -0.01032  -0.04209
   H      0.73030  -0.00015   4.45676  -0.05942   0.00002   0.00150
   Pb     2.89360   3.05658   6.05588   0.00000  -0.00000   0.00000
   I      2.63382   3.05691   2.94401   0.00001   0.00000   0.00002
   I      2.48840  -0.00046   0.18521  -0.00001  -0.00000  -0.00003
   I      5.90833   3.05620   5.67309  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55048  -0.00089   2.82470  -0.00045  -0.00000   0.00136
   N      0.73542  -0.00031   3.41443  -0.00322  -0.00000   0.00295
   H      5.63740  -0.00105   1.72805   0.00621  -0.00000   0.00243
   H      5.01364   0.90151   3.15508  -0.00627  -0.00282   0.00071
   H      5.01432   5.21182   3.15531  -0.00628   0.00282   0.00070
   H      1.28385   0.84502   3.12680   0.04418  -0.04086  -0.02962
   H      1.28453   5.26903   3.12703   0.04418   0.04085  -0.02967
   H      0.73030  -0.00015   4.45676  -0.02896   0.00002  -0.00008
   Pb     2.89360   3.05658   6.05588  -0.00000   0.00000  -0.00000
   I      2.63382   3.05691   2.94401  -0.00002  -0.00000   0.00001
   I      2.48840  -0.00046   0.18521  -0.00000   0.00000  -0.00002
   I      5.90833   3.05620   5.67309   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55048  -0.00089   2.82470   0.00000   0.00174   0.00000
   N      0.73542  -0.00031   3.41443   0.00000   0.00408   0.00000
   H      5.63740  -0.00105   1.72805   0.00000   0.00233   0.00000
   H      5.01364   0.90151   3.15508  -0.00530   0.00044  -0.00345
   H      5.01432   5.21182   3.15531   0.00529   0.00044   0.00345
   H      1.28385   0.84502   3.12680  -0.01702  -0.00472  -0.04814
   H      1.28453   5.26903   3.12703   0.01704  -0.00468   0.04811
   H      0.73030  -0.00015   4.45676  -0.00003  -0.06811   0.00001
   Pb     2.89360   3.05658   6.05588  -0.00000   0.00000  -0.00000
   I      2.63382   3.05691   2.94401  -0.00000  -0.00001   0.00000
   I      2.48840  -0.00046   0.18521   0.00000   0.00000  -0.00000
   I      5.90833   3.05620   5.67309   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55048  -0.00089   2.82470   0.00456  -0.00000   0.00142
   N      0.73542  -0.00031   3.41443  -0.00039   0.00000  -0.00002
   H      5.63740  -0.00105   1.72805   0.00446  -0.00001  -0.05270
   H      5.01364   0.90151   3.15508  -0.02883   0.04904   0.01810
   H      5.01432   5.21182   3.15531  -0.02884  -0.04903   0.01812
   H      1.28385   0.84502   3.12680   0.00221   0.00385  -0.00146
   H      1.28453   5.26903   3.12703   0.00221  -0.00386  -0.00146
   H      0.73030  -0.00015   4.45676  -0.00029   0.00000   0.00276
   Pb     2.89360   3.05658   6.05588  -0.00000  -0.00000  -0.00000
   I      2.63382   3.05691   2.94401   0.00000   0.00000  -0.00000
   I      2.48840  -0.00046   0.18521   0.00000  -0.00000   0.00000
   I      5.90833   3.05620   5.67309   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55048  -0.00089   2.82470   0.00000   0.00900   0.00000
   N      0.73542  -0.00031   3.41443   0.00000  -0.00293  -0.00000
   H      5.63740  -0.00105   1.72805   0.00000   0.00161  -0.00003
   H      5.01364   0.90151   3.15508   0.03207  -0.05386  -0.02074
   H      5.01432   5.21182   3.15531  -0.03207  -0.05384   0.02075
   H      1.28385   0.84502   3.12680   0.01196   0.01968  -0.00785
   H      1.28453   5.26903   3.12703  -0.01201   0.01978   0.00788
   H      0.73030  -0.00015   4.45676   0.00000  -0.00083  -0.00001
   Pb     2.89360   3.05658   6.05588  -0.00000   0.00000  -0.00000
   I      2.63382   3.05691   2.94401  -0.00000   0.00001   0.00000
   I      2.48840  -0.00046   0.18521   0.00000   0.00000   0.00000
   I      5.90833   3.05620   5.67309   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55048  -0.00089   2.82470  -0.00338  -0.00000   0.00864
   N      0.73542  -0.00031   3.41443   0.00111  -0.00000  -0.00085
   H      5.63740  -0.00105   1.72805   0.00678  -0.00001  -0.08306
   H      5.01364   0.90151   3.15508   0.01656  -0.02981  -0.00965
   H      5.01432   5.21182   3.15531   0.01660   0.02987  -0.00968
   H      1.28385   0.84502   3.12680  -0.00711  -0.01227   0.00437
   H      1.28453   5.26903   3.12703  -0.00713   0.01231   0.00438
   H      0.73030  -0.00015   4.45676  -0.00086  -0.00000   0.00253
   Pb     2.89360   3.05658   6.05588   0.00000   0.00000  -0.00000
   I      2.63382   3.05691   2.94401  -0.00000   0.00000  -0.00000
   I      2.48840  -0.00046   0.18521   0.00000  -0.00000   0.00000
   I      5.90833   3.05620   5.67309  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55048  -0.00089   2.82470  -0.00113   0.00003   0.00154
   N      0.73542  -0.00031   3.41443  -0.00494   0.00005   0.00189
   H      5.63740  -0.00105   1.72805   0.00138   0.00000  -0.01295
   H      5.01364   0.90151   3.15508   0.00620  -0.00937  -0.00295
   H      5.01432   5.21182   3.15531   0.00598   0.00901  -0.00282
   H      1.28385   0.84502   3.12680   0.03429   0.05521  -0.01972
   H      1.28453   5.26903   3.12703   0.03475  -0.05596  -0.01998
   H      0.73030  -0.00015   4.45676  -0.00129   0.00002   0.01367
   Pb     2.89360   3.05658   6.05588  -0.00000  -0.00000   0.00000
   I      2.63382   3.05691   2.94401   0.00001  -0.00000   0.00000
   I      2.48840  -0.00046   0.18521  -0.00000  -0.00000  -0.00000
   I      5.90833   3.05620   5.67309   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55048  -0.00089   2.82470  -0.00001  -0.00316   0.00001
   N      0.73542  -0.00031   3.41443  -0.00004  -0.00776   0.00002
   H      5.63740  -0.00105   1.72805   0.00001  -0.00047  -0.00006
   H      5.01364   0.90151   3.15508  -0.01231   0.01955   0.00718
   H      5.01432   5.21182   3.15531   0.01239   0.01965  -0.00721
   H      1.28385   0.84502   3.12680   0.03443   0.05337  -0.02024
   H      1.28453   5.26903   3.12703  -0.03389   0.05253   0.01992
   H      0.73030  -0.00015   4.45676  -0.00001  -0.00201   0.00011
   Pb     2.89360   3.05658   6.05588   0.00000   0.00000   0.00000
   I      2.63382   3.05691   2.94401   0.00000   0.00002   0.00000
   I      2.48840  -0.00046   0.18521  -0.00000   0.00000  -0.00000
   I      5.90833   3.05620   5.67309   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55048  -0.00089   2.82470  -0.00002  -0.00000   0.00041
   N      0.73542  -0.00031   3.41443  -0.00086   0.00000   0.00732
   H      5.63740  -0.00105   1.72805  -0.00051  -0.00000  -0.00570
   H      5.01364   0.90151   3.15508   0.00043  -0.00067  -0.00030
   H      5.01432   5.21182   3.15531   0.00043   0.00067  -0.00031
   H      1.28385   0.84502   3.12680   0.00366   0.00660  -0.00052
   H      1.28453   5.26903   3.12703   0.00365  -0.00660  -0.00052
   H      0.73030  -0.00015   4.45676   0.00515  -0.00002  -0.09885
   Pb     2.89360   3.05658   6.05588  -0.00000  -0.00000  -0.00000
   I      2.63382   3.05691   2.94401   0.00000  -0.00000  -0.00000
   I      2.48840  -0.00046   0.18521  -0.00001   0.00000  -0.00000
   I      5.90833   3.05620   5.67309   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_0.993_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.002967471
    0.000877866    6.114891642   -0.000019602
    0.133948648   -0.000391371    6.221375176
PRIMCOORD  1
     12   1
   C      5.55271  -0.00089   2.83668   0.01384  -0.00967  -0.02342
   N      0.73850  -0.00032   3.42453   0.01384  -0.00967  -0.02342
   H      5.63817  -0.00105   1.73991   0.01384  -0.00967  -0.02342
   H      5.01642   0.90153   3.16791   0.01384  -0.00967  -0.02342
   H      5.01710   5.21179   3.16812   0.01384  -0.00967  -0.02342
   H      1.28644   0.84514   3.13616   0.01384  -0.00967  -0.02342
   H      1.28712   5.26891   3.13638   0.01384  -0.00967  -0.02342
   H      0.73462  -0.00016   4.46696   0.01384  -0.00967  -0.02342
   Pb     2.88654   3.05659   6.07284   0.01384  -0.00967  -0.02342
   I      2.63562   3.05690   2.95058   0.01384  -0.00967  -0.02342
   I      2.47856  -0.00045   0.18733   0.01384  -0.00967  -0.02342
   I      5.90226   3.05622   5.67968   0.01384  -0.00967  -0.02342
PRIMCOORD  2
     12   1
   C      5.55271  -0.00089   2.83668   0.00186  -0.02622   0.01193
   N      0.73850  -0.00032   3.42453   0.00186  -0.02622   0.01193
   H      5.63817  -0.00105   1.73991   0.00186  -0.02622   0.01193
   H      5.01642   0.90153   3.16791   0.00186  -0.02622   0.01193
   H      5.01710   5.21179   3.16812   0.00186  -0.02622   0.01193
   H      1.28644   0.84514   3.13616   0.00186  -0.02622   0.01193
   H      1.28712   5.26891   3.13638   0.00186  -0.02622   0.01193
   H      0.73462  -0.00016   4.46696   0.00186  -0.02622   0.01193
   Pb     2.88654   3.05659   6.07284   0.00186  -0.02622   0.01193
   I      2.63562   3.05690   2.95058   0.00186  -0.02622   0.01193
   I      2.47856  -0.00045   0.18733   0.00186  -0.02622   0.01193
   I      5.90226   3.05622   5.67968   0.00186  -0.02622   0.01193
PRIMCOORD  3
     12   1
   C      5.55271  -0.00089   2.83668   0.02526   0.00723   0.01195
   N      0.73850  -0.00032   3.42453   0.02526   0.00723   0.01195
   H      5.63817  -0.00105   1.73991   0.02526   0.00723   0.01195
   H      5.01642   0.90153   3.16791   0.02526   0.00723   0.01195
   H      5.01710   5.21179   3.16812   0.02526   0.00723   0.01195
   H      1.28644   0.84514   3.13616   0.02526   0.00723   0.01195
   H      1.28712   5.26891   3.13638   0.02526   0.00723   0.01195
   H      0.73462  -0.00016   4.46696   0.02526   0.00723   0.01195
   Pb     2.88654   3.05659   6.07284   0.02526   0.00723   0.01195
   I      2.63562   3.05690   2.95058   0.02526   0.00723   0.01195
   I      2.47856  -0.00045   0.18733   0.02526   0.00723   0.01195
   I      5.90226   3.05622   5.67968   0.02526   0.00723   0.01195
PRIMCOORD  4
     12   1
   C      5.55271  -0.00089   2.83668   0.00006   0.02382  -0.00011
   N      0.73850  -0.00032   3.42453   0.00003   0.02979  -0.00005
   H      5.63817  -0.00105   1.73991   0.00011   0.02785  -0.00011
   H      5.01642   0.90153   3.16791  -0.00405   0.02053   0.00234
   H      5.01710   5.21179   3.16812   0.00412   0.02053  -0.00262
   H      1.28644   0.84514   3.13616  -0.00158   0.02885  -0.00581
   H      1.28712   5.26891   3.13638   0.00167   0.02885   0.00576
   H      0.73462  -0.00016   4.46696  -0.00002   0.03994  -0.00005
   Pb     2.88654   3.05659   6.07284  -0.00003   0.00603   0.00001
   I      2.63562   3.05690   2.95058   0.00002   0.02964   0.00001
   I      2.47856  -0.00045   0.18733   0.00004   0.00475  -0.00004
   I      5.90226   3.05622   5.67968  -0.00002  -0.05110   0.00004
PRIMCOORD  5
     12   1
   C      5.55271  -0.00089   2.83668   0.02339   0.00050   0.00422
   N      0.73850  -0.00032   3.42453   0.02078   0.00039   0.01025
   H      5.63817  -0.00105   1.73991   0.02877   0.00062   0.00465
   H      5.01642   0.90153   3.16791   0.02253   0.00072   0.00242
   H      5.01710   5.21179   3.16812   0.02245   0.00025   0.00222
   H      1.28644   0.84514   3.13616   0.02210   0.00006   0.01239
   H      1.28712   5.26891   3.13638   0.02207   0.00076   0.01220
   H      0.73462  -0.00016   4.46696   0.01525   0.00027   0.01028
   Pb     2.88654   3.05659   6.07284  -0.01547  -0.00030   0.00977
   I      2.63562   3.05690   2.95058   0.03639   0.00037   0.00757
   I      2.47856  -0.00045   0.18733  -0.00612  -0.00018   0.02742
   I      5.90226   3.05622   5.67968  -0.01058   0.00018  -0.05282
PRIMCOORD  6
     12   1
   C      5.55271  -0.00089   2.83668  -0.02277  -0.00096  -0.00301
   N      0.73850  -0.00032   3.42453  -0.01992  -0.00073  -0.01019
   H      5.63817  -0.00105   1.73991  -0.02807  -0.00117  -0.00347
   H      5.01642   0.90153   3.16791  -0.02122  -0.00093  -0.00055
   H      5.01710   5.21179   3.16812  -0.02103  -0.00098  -0.00019
   H      1.28644   0.84514   3.13616  -0.02115  -0.00125  -0.01324
   H      1.28712   5.26891   3.13638  -0.02107  -0.00030  -0.01284
   H      0.73462  -0.00016   4.46696  -0.01346  -0.00047  -0.00961
   Pb     2.88654   3.05659   6.07284   0.03429   0.00061   0.00660
   I      2.63562   3.05690   2.95058  -0.00542  -0.00069   0.00343
   I      2.47856  -0.00045   0.18733  -0.06291   0.00038   0.00264
   I      5.90226   3.05622   5.67968   0.01770  -0.00047  -0.01512
PRIMCOORD  7
     12   1
   C      5.55271  -0.00089   2.83668  -0.00003  -0.03309  -0.00011
   N      0.73850  -0.00032   3.42453  -0.00021  -0.02896   0.00032
   H      5.63817  -0.00105   1.73991   0.00031  -0.03897  -0.00009
   H      5.01642   0.90153   3.16791  -0.00114  -0.03188  -0.00524
   H      5.01710   5.21179   3.16812   0.00085  -0.03187   0.00468
   H      1.28644   0.84514   3.13616   0.00029  -0.03145  -0.00582
   H      1.28712   5.26891   3.13638  -0.00056  -0.03148   0.00681
   H      0.73462  -0.00016   4.46696  -0.00058  -0.02077   0.00029
   Pb     2.88654   3.05659   6.07284  -0.00020   0.02421   0.00032
   I      2.63562   3.05690   2.95058  -0.00044  -0.03043   0.00019
   I      2.47856  -0.00045   0.18733   0.00106   0.01446   0.00001
   I      5.90226   3.05622   5.67968  -0.00026  -0.01574  -0.00076
PRIMCOORD  8
     12   1
   C      5.55271  -0.00089   2.83668   0.01065  -0.00046  -0.02870
   N      0.73850  -0.00032   3.42453   0.01084  -0.00043  -0.02904
   H      5.63817  -0.00105   1.73991   0.01051  -0.00053  -0.02877
   H      5.01642   0.90153   3.16791   0.01058  -0.00053  -0.02860
   H      5.01710   5.21179   3.16812   0.01058  -0.00035  -0.02849
   H      1.28644   0.84514   3.13616   0.01147  -0.00097  -0.02859
   H      1.28712   5.26891   3.13638   0.01143   0.00002  -0.02844
   H      0.73462  -0.00016   4.46696   0.01157  -0.00034  -0.02870
   Pb     2.88654   3.05659   6.07284  -0.00938   0.00035   0.00657
   I      2.63562   3.05690   2.95058   0.03180  -0.00048   0.00513
   I      2.47856  -0.00045   0.18733  -0.01609   0.00021  -0.02651
   I      5.90226   3.05622   5.67968  -0.00313  -0.00019   0.01794
PRIMCOORD  9
     12   1
   C      5.55271  -0.00089   2.83668  -0.00625   0.00062  -0.03212
   N      0.73850  -0.00032   3.42453  -0.01459   0.00060  -0.01260
   H      5.63817  -0.00105   1.73991   0.00957   0.00068  -0.03087
   H      5.01642   0.90153   3.16791  -0.01131   0.00041  -0.03965
   H      5.01710   5.21179   3.16812  -0.01129   0.00077  -0.03977
   H      1.28644   0.84514   3.13616  -0.01047   0.00114  -0.00362
   H      1.28712   5.26891   3.13638  -0.01041   0.00017  -0.00382
   H      0.73462  -0.00016   4.46696  -0.03020   0.00046  -0.01326
   Pb     2.88654   3.05659   6.07284   0.00436  -0.00053   0.02528
   I      2.63562   3.05690   2.95058  -0.01722   0.00066   0.01543
   I      2.47856  -0.00045   0.18733   0.01521  -0.00031  -0.02910
   I      5.90226   3.05622   5.67968  -0.00241   0.00036  -0.02214
PRIMCOORD 10
     12   1
   C      5.55271  -0.00089   2.83668  -0.01332  -0.00006   0.03597
   N      0.73850  -0.00032   3.42453   0.00029  -0.00001   0.00408
   H      5.63817  -0.00105   1.73991  -0.04041  -0.00007   0.03387
   H      5.01642   0.90153   3.16791  -0.00518  -0.00007   0.04923
   H      5.01710   5.21179   3.16812  -0.00512  -0.00006   0.04926
   H      1.28644   0.84514   3.13616  -0.00604  -0.00009  -0.00757
   H      1.28712   5.26891   3.13638  -0.00599   0.00009  -0.00756
   H      0.73462  -0.00016   4.46696   0.02437  -0.00001   0.00478
   Pb     2.88654   3.05659   6.07284  -0.00012  -0.00000   0.00084
   I      2.63562   3.05690   2.95058   0.00173   0.00001  -0.00060
   I      2.47856  -0.00045   0.18733   0.00026  -0.00000  -0.00441
   I      5.90226   3.05622   5.67968  -0.00025  -0.00000  -0.00119
PRIMCOORD 11
     12   1
   C      5.55271  -0.00089   2.83668   0.00003   0.03852   0.00007
   N      0.73850  -0.00032   3.42453   0.00006   0.00615   0.00001
   H      5.63817  -0.00105   1.73991  -0.00002   0.05803   0.00006
   H      5.01642   0.90153   3.16791   0.01532   0.04146   0.01696
   H      5.01710   5.21179   3.16812  -0.01523   0.04146  -0.01676
   H      1.28644   0.84514   3.13616   0.01299   0.00185   0.01060
   H      1.28712   5.26891   3.13638  -0.01291   0.00185  -0.01063
   H      0.73462  -0.00016   4.46696   0.00011  -0.00635   0.00001
   Pb     2.88654   3.05659   6.07284   0.00000   0.00087   0.00001
   I      2.63562   3.05690   2.95058  -0.00002  -0.00521  -0.00000
   I      2.47856  -0.00045   0.18733  -0.00001  -0.00123  -0.00002
   I      5.90226   3.05622   5.67968   0.00002  -0.00041  -0.00001
PRIMCOORD 12
     12   1
   C      5.55271  -0.00089   2.83668  -0.00286  -0.00028  -0.00410
   N      0.73850  -0.00032   3.42453  -0.00251  -0.00004  -0.00493
   H      5.63817  -0.00105   1.73991  -0.00339  -0.00046  -0.00415
   H      5.01642   0.90153   3.16791  -0.00273  -0.00022  -0.00429
   H      5.01710   5.21179   3.16812  -0.00254  -0.00034  -0.00397
   H      1.28644   0.84514   3.13616  -0.00333  -0.00003  -0.00643
   H      1.28712   5.26891   3.13638  -0.00316  -0.00002  -0.00621
   H      0.73462  -0.00016   4.46696  -0.00208   0.00010  -0.00496
   Pb     2.88654   3.05659   6.07284  -0.03480   0.00000   0.02700
   I      2.63562   3.05690   2.95058  -0.01060  -0.00001  -0.04595
   I      2.47856  -0.00045   0.18733  -0.00615   0.00006   0.00444
   I      5.90226   3.05622   5.67968   0.07426  -0.00002  -0.00141
PRIMCOORD 13
     12   1
   C      5.55271  -0.00089   2.83668   0.02841  -0.00008   0.00613
   N      0.73850  -0.00032   3.42453   0.03477  -0.00001  -0.00990
   H      5.63817  -0.00105   1.73991   0.01538  -0.00010   0.00507
   H      5.01642   0.90153   3.16791   0.03247  -0.00014   0.01282
   H      5.01710   5.21179   3.16812   0.03256  -0.00006   0.01285
   H      1.28644   0.84514   3.13616   0.03096   0.00036  -0.01650
   H      1.28712   5.26891   3.13638   0.03104  -0.00034  -0.01649
   H      0.73462  -0.00016   4.46696   0.04738  -0.00000  -0.00936
   Pb     2.88654   3.05659   6.07284   0.00386  -0.00001   0.00685
   I      2.63562   3.05690   2.95058  -0.00339  -0.00001  -0.01313
   I      2.47856  -0.00045   0.18733  -0.00132   0.00003   0.00092
   I      5.90226   3.05622   5.67968  -0.00962  -0.00000   0.00163
PRIMCOORD 14
     12   1
   C      5.55271  -0.00089   2.83668  -0.00005  -0.01411  -0.00008
   N      0.73850  -0.00032   3.42453  -0.00007   0.00277  -0.00002
   H      5.63817  -0.00105   1.73991   0.00000   0.00669  -0.00007
   H      5.01642   0.90153   3.16791  -0.01853  -0.03095   0.01573
   H      5.01710   5.21179   3.16812   0.01839  -0.03096  -0.01593
   H      1.28644   0.84514   3.13616  -0.01609   0.01944   0.01819
   H      1.28712   5.26891   3.13638   0.01597   0.01944  -0.01819
   H      0.73462  -0.00016   4.46696  -0.00012  -0.02156  -0.00001
   Pb     2.88654   3.05659   6.07284   0.00002   0.02842   0.00005
   I      2.63562   3.05690   2.95058   0.00002   0.00843  -0.00011
   I      2.47856  -0.00045   0.18733   0.00001  -0.05791   0.00002
   I      5.90226   3.05622   5.67968  -0.00004   0.00441   0.00001
PRIMCOORD 15
     12   1
   C      5.55271  -0.00089   2.83668   0.03001  -0.00015   0.01058
   N      0.73850  -0.00032   3.42453   0.03505  -0.00000  -0.00296
   H      5.63817  -0.00105   1.73991   0.01885  -0.00018   0.00967
   H      5.01642   0.90153   3.16791   0.03347  -0.00020   0.01629
   H      5.01710   5.21179   3.16812   0.03364  -0.00017   0.01636
   H      1.28644   0.84514   3.13616   0.03174   0.00068  -0.00768
   H      1.28712   5.26891   3.13638   0.03188  -0.00060  -0.00765
   H      0.73462  -0.00016   4.46696   0.04552   0.00001  -0.00241
   Pb     2.88654   3.05659   6.07284  -0.00347   0.00003  -0.00492
   I      2.63562   3.05690   2.95058  -0.00647  -0.00000   0.01207
   I      2.47856  -0.00045   0.18733  -0.00316  -0.00002  -0.00311
   I      5.90226   3.05622   5.67968   0.00704  -0.00001  -0.00180
PRIMCOORD 16
     12   1
   C      5.55271  -0.00089   2.83668   0.01270  -0.00002   0.00320
   N      0.73850  -0.00032   3.42453  -0.00179   0.00001   0.03601
   H      5.63817  -0.00105   1.73991   0.04029  -0.00008   0.00534
   H      5.01642   0.90153   3.16791   0.00451   0.00004  -0.01026
   H      5.01710   5.21179   3.16812   0.00450  -0.00004  -0.01016
   H      1.28644   0.84514   3.13616   0.00461   0.00019   0.04822
   H      1.28712   5.26891   3.13638   0.00461  -0.00019   0.04828
   H      0.73462  -0.00016   4.46696  -0.02538   0.00005   0.03556
   Pb     2.88654   3.05659   6.07284   0.00018   0.00000   0.00018
   I      2.63562   3.05690   2.95058   0.00054  -0.00000  -0.00174
   I      2.47856  -0.00045   0.18733  -0.00164   0.00000  -0.00381
   I      5.90226   3.05622   5.67968  -0.00047  -0.00000   0.00005
PRIMCOORD 17
     12   1
   C      5.55271  -0.00089   2.83668  -0.00000   0.00246   0.00000
   N      0.73850  -0.00032   3.42453   0.00000   0.00383  -0.00001
   H      5.63817  -0.00105   1.73991  -0.00002  -0.04685   0.00001
   H      5.01642   0.90153   3.16791   0.01535   0.02584  -0.03881
   H      5.01710   5.21179   3.16812  -0.01535   0.02585   0.03883
   H      1.28644   0.84514   3.13616   0.00968  -0.01114  -0.02486
   H      1.28712   5.26891   3.13638  -0.00968  -0.01113   0.02483
   H      0.73462  -0.00016   4.46696   0.00002   0.03595  -0.00002
   Pb     2.88654   3.05659   6.07284   0.00000   0.00024   0.00000
   I      2.63562   3.05690   2.95058  -0.00000  -0.00054   0.00000
   I      2.47856  -0.00045   0.18733  -0.00000  -0.00075   0.00000
   I      5.90226   3.05622   5.67968  -0.00000   0.00010  -0.00000
PRIMCOORD 18
     12   1
   C      5.55271  -0.00089   2.83668   0.00002   0.00481   0.00000
   N      0.73850  -0.00032   3.42453   0.00002  -0.03386   0.00001
   H      5.63817  -0.00105   1.73991   0.00002   0.00338   0.00000
   H      5.01642   0.90153   3.16791   0.02588   0.01982   0.00104
   H      5.01710   5.21179   3.16812  -0.02583   0.01982  -0.00104
   H      1.28644   0.84514   3.13616   0.02073  -0.04858  -0.00077
   H      1.28712   5.26891   3.13638  -0.02070  -0.04857   0.00078
   H      0.73462  -0.00016   4.46696   0.00002  -0.03315   0.00001
   Pb     2.88654   3.05659   6.07284  -0.00000   0.00020  -0.00000
   I      2.63562   3.05690   2.95058  -0.00000   0.00396   0.00000
   I      2.47856  -0.00045   0.18733  -0.00000  -0.00012  -0.00000
   I      5.90226   3.05622   5.67968   0.00000  -0.00018   0.00000
PRIMCOORD 19
     12   1
   C      5.55271  -0.00089   2.83668  -0.00000   0.00049  -0.00000
   N      0.73850  -0.00032   3.42453  -0.00000  -0.00038   0.00000
   H      5.63817  -0.00105   1.73991  -0.00000  -0.03116   0.00000
   H      5.01642   0.90153   3.16791   0.01092   0.01610  -0.02490
   H      5.01710   5.21179   3.16812  -0.01091   0.01611   0.02489
   H      1.28644   0.84514   3.13616  -0.01522   0.02315   0.03857
   H      1.28712   5.26891   3.13638   0.01523   0.02314  -0.03857
   H      0.73462  -0.00016   4.46696  -0.00000  -0.05022   0.00001
   Pb     2.88654   3.05659   6.07284  -0.00000  -0.00000   0.00000
   I      2.63562   3.05690   2.95058   0.00000   0.00004   0.00000
   I      2.47856  -0.00045   0.18733   0.00000   0.00018   0.00000
   I      5.90226   3.05622   5.67968   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55271  -0.00089   2.83668  -0.00211   0.00000   0.00363
   N      0.73850  -0.00032   3.42453  -0.00191   0.00000   0.00434
   H      5.63817  -0.00105   1.73991   0.04674  -0.00001   0.00642
   H      5.01642   0.90153   3.16791  -0.01361   0.00407  -0.02747
   H      5.01710   5.21179   3.16812  -0.01359  -0.00408  -0.02746
   H      1.28644   0.84514   3.13616  -0.01410  -0.00451  -0.03086
   H      1.28712   5.26891   3.13638  -0.01412   0.00449  -0.03086
   H      0.73462  -0.00016   4.46696   0.05869  -0.00001   0.00593
   Pb     2.88654   3.05659   6.07284  -0.00001   0.00000   0.00000
   I      2.63562   3.05690   2.95058   0.00000  -0.00000   0.00003
   I      2.47856  -0.00045   0.18733   0.00002  -0.00000  -0.00001
   I      5.90226   3.05622   5.67968   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55271  -0.00089   2.83668   0.00000   0.00519  -0.00000
   N      0.73850  -0.00032   3.42453   0.00000   0.00417  -0.00000
   H      5.63817  -0.00105   1.73991  -0.00002  -0.02219   0.00000
   H      5.01642   0.90153   3.16791  -0.04056  -0.01545  -0.01202
   H      5.01710   5.21179   3.16812   0.04056  -0.01546   0.01204
   H      1.28644   0.84514   3.13616   0.04287  -0.01928   0.01297
   H      1.28712   5.26891   3.13638  -0.04287  -0.01928  -0.01294
   H      0.73462  -0.00016   4.46696  -0.00002  -0.02552   0.00000
   Pb     2.88654   3.05659   6.07284  -0.00000  -0.00000  -0.00000
   I      2.63562   3.05690   2.95058  -0.00000   0.00000   0.00000
   I      2.47856  -0.00045   0.18733  -0.00000   0.00001   0.00000
   I      5.90226   3.05622   5.67968   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55271  -0.00089   2.83668  -0.03674   0.00000  -0.01674
   N      0.73850  -0.00032   3.42453   0.03235  -0.00000   0.01419
   H      5.63817  -0.00105   1.73991  -0.03477   0.00000  -0.01696
   H      5.01642   0.90153   3.16791  -0.03005   0.00216  -0.00996
   H      5.01710   5.21179   3.16812  -0.03006  -0.00215  -0.00997
   H      1.28644   0.84514   3.13616   0.03106   0.00111   0.01489
   H      1.28712   5.26891   3.13638   0.03106  -0.00111   0.01490
   H      0.73462  -0.00016   4.46696   0.03185   0.00000   0.01484
   Pb     2.88654   3.05659   6.07284  -0.00000  -0.00000  -0.00000
   I      2.63562   3.05690   2.95058  -0.00005   0.00000   0.00000
   I      2.47856  -0.00045   0.18733  -0.00004  -0.00000  -0.00002
   I      5.90226   3.05622   5.67968   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55271  -0.00089   2.83668   0.00640  -0.00001  -0.01375
   N      0.73850  -0.00032   3.42453  -0.00593   0.00001   0.01032
   H      5.63817  -0.00105   1.73991  -0.04668   0.00001  -0.01750
   H      5.01642   0.90153   3.16791   0.01255  -0.01430   0.03553
   H      5.01710   5.21179   3.16812   0.01253   0.01432   0.03552
   H      1.28644   0.84514   3.13616  -0.01043  -0.00955  -0.02399
   H      1.28712   5.26891   3.13638  -0.01045   0.00953  -0.02399
   H      0.73462  -0.00016   4.46696   0.04676  -0.00001   0.01255
   Pb     2.88654   3.05659   6.07284  -0.00000   0.00000  -0.00000
   I      2.63562   3.05690   2.95058   0.00000  -0.00000   0.00001
   I      2.47856  -0.00045   0.18733   0.00001  -0.00000   0.00001
   I      5.90226   3.05622   5.67968   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55271  -0.00089   2.83668   0.00000   0.01450  -0.00001
   N      0.73850  -0.00032   3.42453  -0.00000  -0.01203   0.00001
   H      5.63817  -0.00105   1.73991  -0.00002  -0.03540  -0.00000
   H      5.01642   0.90153   3.16791  -0.04287  -0.01046  -0.00207
   H      5.01710   5.21179   3.16812   0.04288  -0.01046   0.00210
   H      1.28644   0.84514   3.13616  -0.04109   0.01157  -0.00621
   H      1.28712   5.26891   3.13638   0.04108   0.01157   0.00619
   H      0.73462  -0.00016   4.46696   0.00002   0.02770  -0.00000
   Pb     2.88654   3.05659   6.07284   0.00000  -0.00000   0.00000
   I      2.63562   3.05690   2.95058  -0.00000  -0.00000   0.00000
   I      2.47856  -0.00045   0.18733  -0.00000  -0.00000  -0.00000
   I      5.90226   3.05622   5.67968  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55271  -0.00089   2.83668  -0.01072   0.00000  -0.00517
   N      0.73850  -0.00032   3.42453  -0.00045  -0.00000  -0.00057
   H      5.63817  -0.00105   1.73991   0.06367  -0.00001   0.00112
   H      5.01642   0.90153   3.16791   0.03765   0.01350   0.03591
   H      5.01710   5.21179   3.16812   0.03765  -0.01350   0.03592
   H      1.28644   0.84514   3.13616  -0.00124  -0.00074  -0.00116
   H      1.28712   5.26891   3.13638  -0.00124   0.00074  -0.00116
   H      0.73462  -0.00016   4.46696  -0.00381   0.00000  -0.00162
   Pb     2.88654   3.05659   6.07284   0.00000   0.00000  -0.00000
   I      2.63562   3.05690   2.95058  -0.00000  -0.00000   0.00000
   I      2.47856  -0.00045   0.18733   0.00001   0.00000  -0.00000
   I      5.90226   3.05622   5.67968   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55271  -0.00089   2.83668  -0.00000  -0.00351   0.00000
   N      0.73850  -0.00032   3.42453  -0.00000  -0.00312   0.00000
   H      5.63817  -0.00105   1.73991   0.00000   0.06691  -0.00001
   H      5.01642   0.90153   3.16791  -0.01925   0.00442  -0.04791
   H      5.01710   5.21179   3.16812   0.01925   0.00443   0.04791
   H      1.28644   0.84514   3.13616  -0.00602   0.00088   0.00155
   H      1.28712   5.26891   3.13638   0.00602   0.00088  -0.00156
   H      0.73462  -0.00016   4.46696   0.00000   0.00721  -0.00000
   Pb     2.88654   3.05659   6.07284   0.00000  -0.00000   0.00000
   I      2.63562   3.05690   2.95058   0.00000   0.00000  -0.00000
   I      2.47856  -0.00045   0.18733   0.00000  -0.00000   0.00000
   I      5.90226   3.05622   5.67968  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55271  -0.00089   2.83668  -0.00285   0.00000   0.00274
   N      0.73850  -0.00032   3.42453  -0.00228   0.00000   0.00214
   H      5.63817  -0.00105   1.73991  -0.03657   0.00000  -0.00146
   H      5.01642   0.90153   3.16791   0.04327   0.03837  -0.02962
   H      5.01710   5.21179   3.16812   0.04326  -0.03839  -0.02962
   H      1.28644   0.84514   3.13616   0.00407  -0.00610  -0.00265
   H      1.28712   5.26891   3.13638   0.00408   0.00610  -0.00265
   H      0.73462  -0.00016   4.46696   0.00776  -0.00000   0.00285
   Pb     2.88654   3.05659   6.07284   0.00000   0.00000   0.00000
   I      2.63562   3.05690   2.95058  -0.00000  -0.00000   0.00000
   I      2.47856  -0.00045   0.18733   0.00000  -0.00000  -0.00000
   I      5.90226   3.05622   5.67968  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55271  -0.00089   2.83668   0.00020  -0.00000   0.00017
   N      0.73850  -0.00032   3.42453   0.00916  -0.00000   0.00624
   H      5.63817  -0.00105   1.73991  -0.00527   0.00000  -0.00023
   H      5.01642   0.90153   3.16791   0.00271   0.00234  -0.00254
   H      5.01710   5.21179   3.16812   0.00270  -0.00234  -0.00254
   H      1.28644   0.84514   3.13616  -0.03565   0.01039  -0.04196
   H      1.28712   5.26891   3.13638  -0.03566  -0.01039  -0.04198
   H      0.73462  -0.00016   4.46696  -0.05939   0.00002   0.00157
   Pb     2.88654   3.05659   6.07284   0.00000  -0.00000   0.00000
   I      2.63562   3.05690   2.95058   0.00001   0.00000   0.00002
   I      2.47856  -0.00045   0.18733  -0.00001  -0.00000  -0.00003
   I      5.90226   3.05622   5.67968  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55271  -0.00089   2.83668  -0.00045  -0.00000   0.00136
   N      0.73850  -0.00032   3.42453  -0.00320  -0.00000   0.00296
   H      5.63817  -0.00105   1.73991   0.00622  -0.00000   0.00242
   H      5.01642   0.90153   3.16791  -0.00631  -0.00285   0.00073
   H      5.01710   5.21179   3.16812  -0.00631   0.00285   0.00073
   H      1.28644   0.84514   3.13616   0.04408  -0.04084  -0.02973
   H      1.28712   5.26891   3.13638   0.04408   0.04082  -0.02978
   H      0.73462  -0.00016   4.46696  -0.02909   0.00002  -0.00005
   Pb     2.88654   3.05659   6.07284  -0.00000   0.00000  -0.00000
   I      2.63562   3.05690   2.95058  -0.00002  -0.00000   0.00001
   I      2.47856  -0.00045   0.18733  -0.00000   0.00000  -0.00002
   I      5.90226   3.05622   5.67968   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55271  -0.00089   2.83668   0.00000   0.00174   0.00000
   N      0.73850  -0.00032   3.42453   0.00000   0.00408   0.00000
   H      5.63817  -0.00105   1.73991   0.00000   0.00233   0.00000
   H      5.01642   0.90153   3.16791  -0.00530   0.00044  -0.00344
   H      5.01710   5.21179   3.16812   0.00529   0.00044   0.00344
   H      1.28644   0.84514   3.13616  -0.01708  -0.00471  -0.04811
   H      1.28712   5.26891   3.13638   0.01710  -0.00469   0.04808
   H      0.73462  -0.00016   4.46696  -0.00003  -0.06812   0.00001
   Pb     2.88654   3.05659   6.07284  -0.00000   0.00000  -0.00000
   I      2.63562   3.05690   2.95058  -0.00000  -0.00001   0.00000
   I      2.47856  -0.00045   0.18733   0.00000   0.00000  -0.00000
   I      5.90226   3.05622   5.67968   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55271  -0.00089   2.83668   0.00456  -0.00000   0.00141
   N      0.73850  -0.00032   3.42453  -0.00039   0.00000  -0.00002
   H      5.63817  -0.00105   1.73991   0.00438  -0.00001  -0.05273
   H      5.01642   0.90153   3.16791  -0.02880   0.04903   0.01814
   H      5.01710   5.21179   3.16812  -0.02881  -0.04902   0.01816
   H      1.28644   0.84514   3.13616   0.00222   0.00388  -0.00147
   H      1.28712   5.26891   3.13638   0.00223  -0.00389  -0.00147
   H      0.73462  -0.00016   4.46696  -0.00028   0.00000   0.00278
   Pb     2.88654   3.05659   6.07284  -0.00000  -0.00000  -0.00000
   I      2.63562   3.05690   2.95058   0.00000   0.00000  -0.00000
   I      2.47856  -0.00045   0.18733   0.00000  -0.00000   0.00000
   I      5.90226   3.05622   5.67968   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55271  -0.00089   2.83668   0.00000   0.00896   0.00000
   N      0.73850  -0.00032   3.42453   0.00000  -0.00301  -0.00000
   H      5.63817  -0.00105   1.73991   0.00000   0.00160  -0.00002
   H      5.01642   0.90153   3.16791   0.03189  -0.05364  -0.02070
   H      5.01710   5.21179   3.16812  -0.03190  -0.05362   0.02071
   H      1.28644   0.84514   3.13616   0.01232   0.02027  -0.00809
   H      1.28712   5.26891   3.13638  -0.01238   0.02036   0.00812
   H      0.73462  -0.00016   4.46696   0.00000  -0.00085  -0.00001
   Pb     2.88654   3.05659   6.07284  -0.00000   0.00000  -0.00000
   I      2.63562   3.05690   2.95058  -0.00000   0.00001  -0.00000
   I      2.47856  -0.00045   0.18733   0.00000   0.00000   0.00000
   I      5.90226   3.05622   5.67968   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55271  -0.00089   2.83668  -0.00336  -0.00000   0.00863
   N      0.73850  -0.00032   3.42453   0.00116  -0.00000  -0.00088
   H      5.63817  -0.00105   1.73991   0.00665  -0.00001  -0.08292
   H      5.01642   0.90153   3.16791   0.01648  -0.02972  -0.00965
   H      5.01710   5.21179   3.16812   0.01653   0.02977  -0.00968
   H      1.28644   0.84514   3.13616  -0.00745  -0.01282   0.00458
   H      1.28712   5.26891   3.13638  -0.00748   0.01287   0.00459
   H      0.73462  -0.00016   4.46696  -0.00085  -0.00000   0.00248
   Pb     2.88654   3.05659   6.07284   0.00000   0.00000  -0.00000
   I      2.63562   3.05690   2.95058  -0.00000   0.00000  -0.00000
   I      2.47856  -0.00045   0.18733   0.00000  -0.00000   0.00000
   I      5.90226   3.05622   5.67968  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55271  -0.00089   2.83668  -0.00116   0.00003   0.00162
   N      0.73850  -0.00032   3.42453  -0.00493   0.00005   0.00189
   H      5.63817  -0.00105   1.73991   0.00142   0.00000  -0.01371
   H      5.01642   0.90153   3.16791   0.00637  -0.00968  -0.00306
   H      5.01710   5.21179   3.16812   0.00615   0.00932  -0.00293
   H      1.28644   0.84514   3.13616   0.03421   0.05511  -0.01973
   H      1.28712   5.26891   3.13638   0.03465  -0.05582  -0.01998
   H      0.73462  -0.00016   4.46696  -0.00128   0.00002   0.01367
   Pb     2.88654   3.05659   6.07284  -0.00000   0.00000   0.00000
   I      2.63562   3.05690   2.95058   0.00001  -0.00000   0.00000
   I      2.47856  -0.00045   0.18733  -0.00000  -0.00000  -0.00000
   I      5.90226   3.05622   5.67968   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55271  -0.00089   2.83668  -0.00001  -0.00326   0.00001
   N      0.73850  -0.00032   3.42453  -0.00004  -0.00773   0.00001
   H      5.63817  -0.00105   1.73991   0.00001  -0.00049  -0.00005
   H      5.01642   0.90153   3.16791  -0.01265   0.02014   0.00742
   H      5.01710   5.21179   3.16812   0.01273   0.02024  -0.00746
   H      1.28644   0.84514   3.13616   0.03426   0.05314  -0.02020
   H      1.28712   5.26891   3.13638  -0.03374   0.05234   0.01989
   H      0.73462  -0.00016   4.46696  -0.00001  -0.00199   0.00010
   Pb     2.88654   3.05659   6.07284   0.00000   0.00000   0.00000
   I      2.63562   3.05690   2.95058   0.00000   0.00002   0.00000
   I      2.47856  -0.00045   0.18733  -0.00000   0.00000  -0.00000
   I      5.90226   3.05622   5.67968   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55271  -0.00089   2.83668  -0.00002  -0.00000   0.00042
   N      0.73850  -0.00032   3.42453  -0.00085   0.00000   0.00732
   H      5.63817  -0.00105   1.73991  -0.00052  -0.00000  -0.00577
   H      5.01642   0.90153   3.16791   0.00044  -0.00068  -0.00031
   H      5.01710   5.21179   3.16812   0.00044   0.00068  -0.00031
   H      1.28644   0.84514   3.13616   0.00364   0.00658  -0.00052
   H      1.28712   5.26891   3.13638   0.00363  -0.00657  -0.00052
   H      0.73462  -0.00016   4.46696   0.00503  -0.00002  -0.09885
   Pb     2.88654   3.05659   6.07284  -0.00000  -0.00000  -0.00000
   I      2.63562   3.05690   2.95058   0.00000  -0.00000  -0.00000
   I      2.47856  -0.00045   0.18733  -0.00001   0.00000  -0.00000
   I      5.90226   3.05622   5.67968   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_0.995_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.002973452
    0.000877866    6.114891642   -0.000019640
    0.133948648   -0.000391371    6.233905641
PRIMCOORD  1
     12   1
   C      5.55406  -0.00090   2.84486   0.00521   0.00889  -0.02696
   N      0.74058  -0.00032   3.43106   0.00521   0.00889  -0.02696
   H      5.63825  -0.00105   1.74799   0.00521   0.00889  -0.02696
   H      5.01821   0.90154   3.17678   0.00521   0.00889  -0.02696
   H      5.01890   5.21176   3.17700   0.00521   0.00889  -0.02696
   H      1.28809   0.84522   3.14204   0.00521   0.00889  -0.02696
   H      1.28878   5.26882   3.14225   0.00521   0.00889  -0.02696
   H      0.73785  -0.00017   4.47358   0.00521   0.00889  -0.02696
   Pb     2.88215   3.05660   6.08448   0.00521   0.00889  -0.02696
   I      2.63662   3.05691   2.95511   0.00521   0.00889  -0.02696
   I      2.47220  -0.00044   0.18858   0.00521   0.00889  -0.02696
   I      5.89838   3.05624   5.68386   0.00521   0.00889  -0.02696
PRIMCOORD  2
     12   1
   C      5.55406  -0.00090   2.84486  -0.02798  -0.00304  -0.00641
   N      0.74058  -0.00032   3.43106  -0.02798  -0.00304  -0.00641
   H      5.63825  -0.00105   1.74799  -0.02798  -0.00304  -0.00641
   H      5.01821   0.90154   3.17678  -0.02798  -0.00304  -0.00641
   H      5.01890   5.21176   3.17700  -0.02798  -0.00304  -0.00641
   H      1.28809   0.84522   3.14204  -0.02798  -0.00304  -0.00641
   H      1.28878   5.26882   3.14225  -0.02798  -0.00304  -0.00641
   H      0.73785  -0.00017   4.47358  -0.02798  -0.00304  -0.00641
   Pb     2.88215   3.05660   6.08448  -0.02798  -0.00304  -0.00641
   I      2.63662   3.05691   2.95511  -0.02798  -0.00304  -0.00641
   I      2.47220  -0.00044   0.18858  -0.02798  -0.00304  -0.00641
   I      5.89838   3.05624   5.68386  -0.02798  -0.00304  -0.00641
PRIMCOORD  3
     12   1
   C      5.55406  -0.00090   2.84486  -0.00481   0.02729   0.00807
   N      0.74058  -0.00032   3.43106  -0.00481   0.02729   0.00807
   H      5.63825  -0.00105   1.74799  -0.00481   0.02729   0.00807
   H      5.01821   0.90154   3.17678  -0.00481   0.02729   0.00807
   H      5.01890   5.21176   3.17700  -0.00481   0.02729   0.00807
   H      1.28809   0.84522   3.14204  -0.00481   0.02729   0.00807
   H      1.28878   5.26882   3.14225  -0.00481   0.02729   0.00807
   H      0.73785  -0.00017   4.47358  -0.00481   0.02729   0.00807
   Pb     2.88215   3.05660   6.08448  -0.00481   0.02729   0.00807
   I      2.63662   3.05691   2.95511  -0.00481   0.02729   0.00807
   I      2.47220  -0.00044   0.18858  -0.00481   0.02729   0.00807
   I      5.89838   3.05624   5.68386  -0.00481   0.02729   0.00807
PRIMCOORD  4
     12   1
   C      5.55406  -0.00090   2.84486   0.00005   0.02365  -0.00012
   N      0.74058  -0.00032   3.43106   0.00002   0.02973  -0.00005
   H      5.63825  -0.00105   1.74799   0.00011   0.02776  -0.00011
   H      5.01821   0.90154   3.17678  -0.00416   0.02026   0.00242
   H      5.01890   5.21176   3.17700   0.00423   0.02026  -0.00271
   H      1.28809   0.84522   3.14204  -0.00169   0.02887  -0.00572
   H      1.28878   5.26882   3.14225   0.00176   0.02887   0.00566
   H      0.73785  -0.00017   4.47358  -0.00003   0.03975  -0.00006
   Pb     2.88215   3.05660   6.08448  -0.00003   0.00625   0.00001
   I      2.63662   3.05691   2.95511   0.00002   0.02963   0.00001
   I      2.47220  -0.00044   0.18858   0.00004   0.00488  -0.00004
   I      5.89838   3.05624   5.68386  -0.00002  -0.05156   0.00004
PRIMCOORD  5
     12   1
   C      5.55406  -0.00090   2.84486   0.02262   0.00044   0.00456
   N      0.74058  -0.00032   3.43106   0.02008   0.00035   0.01040
   H      5.63825  -0.00105   1.74799   0.02789   0.00055   0.00497
   H      5.01821   0.90154   3.17678   0.02180   0.00068   0.00282
   H      5.01890   5.21176   3.17700   0.02173   0.00019   0.00264
   H      1.28809   0.84522   3.14204   0.02137  -0.00000   0.01243
   H      1.28878   5.26882   3.14225   0.02133   0.00073   0.01226
   H      0.73785  -0.00017   4.47358   0.01472   0.00024   0.01046
   Pb     2.88215   3.05660   6.08448  -0.01387  -0.00026   0.01008
   I      2.63662   3.05691   2.95511   0.03622   0.00033   0.00768
   I      2.47220  -0.00044   0.18858  -0.00927  -0.00015   0.02857
   I      5.89838   3.05624   5.68386  -0.00969   0.00015  -0.05465
PRIMCOORD  6
     12   1
   C      5.55406  -0.00090   2.84486  -0.02337  -0.00086  -0.00351
   N      0.74058  -0.00032   3.43106  -0.02040  -0.00065  -0.01096
   H      5.63825  -0.00105   1.74799  -0.02892  -0.00105  -0.00398
   H      5.01821   0.90154   3.17678  -0.02177  -0.00084  -0.00094
   H      5.01890   5.21176   3.17700  -0.02159  -0.00087  -0.00062
   H      1.28809   0.84522   3.14204  -0.02169  -0.00114  -0.01405
   H      1.28878   5.26882   3.14225  -0.02161  -0.00024  -0.01369
   H      0.73785  -0.00017   4.47358  -0.01372  -0.00042  -0.01039
   Pb     2.88215   3.05660   6.08448   0.03424   0.00054   0.00609
   I      2.63662   3.05691   2.95511  -0.00678  -0.00061   0.00295
   I      2.47220  -0.00044   0.18858  -0.06144   0.00033   0.00044
   I      5.89838   3.05624   5.68386   0.01780  -0.00041  -0.01144
PRIMCOORD  7
     12   1
   C      5.55406  -0.00090   2.84486  -0.00015  -0.03320   0.00010
   N      0.74058  -0.00032   3.43106  -0.00032  -0.02896   0.00051
   H      5.63825  -0.00105   1.74799   0.00017  -0.03903   0.00013
   H      5.01821   0.90154   3.17678  -0.00134  -0.03205  -0.00498
   H      5.01890   5.21176   3.17700   0.00084  -0.03205   0.00488
   H      1.28809   0.84522   3.14204   0.00009  -0.03137  -0.00557
   H      1.28878   5.26882   3.14225  -0.00058  -0.03140   0.00691
   H      0.73785  -0.00017   4.47358  -0.00066  -0.02088   0.00048
   Pb     2.88215   3.05660   6.08448  -0.00009   0.02401   0.00027
   I      2.63662   3.05691   2.95511  -0.00068  -0.03036   0.00015
   I      2.47220  -0.00044   0.18858   0.00108   0.01437   0.00020
   I      5.89838   3.05624   5.68386  -0.00020  -0.01539  -0.00087
PRIMCOORD  8
     12   1
   C      5.55406  -0.00090   2.84486   0.01122  -0.00071  -0.02857
   N      0.74058  -0.00032   3.43106   0.01137  -0.00065  -0.02879
   H      5.63825  -0.00105   1.74799   0.01116  -0.00082  -0.02862
   H      5.01821   0.90154   3.17678   0.01112  -0.00077  -0.02853
   H      5.01890   5.21176   3.17700   0.01113  -0.00058  -0.02835
   H      1.28809   0.84522   3.14204   0.01201  -0.00119  -0.02835
   H      1.28878   5.26882   3.14225   0.01197  -0.00022  -0.02810
   H      0.73785  -0.00017   4.47358   0.01199  -0.00049  -0.02846
   Pb     2.88215   3.05660   6.08448  -0.00976   0.00052   0.00667
   I      2.63662   3.05691   2.95511   0.03205  -0.00071   0.00511
   I      2.47220  -0.00044   0.18858  -0.01564   0.00032  -0.02633
   I      5.89838   3.05624   5.68386  -0.00335  -0.00030   0.01758
PRIMCOORD  9
     12   1
   C      5.55406  -0.00090   2.84486  -0.00640   0.00063  -0.03204
   N      0.74058  -0.00032   3.43106  -0.01467   0.00060  -0.01263
   H      5.63825  -0.00105   1.74799   0.00931   0.00070  -0.03082
   H      5.01821   0.90154   3.17678  -0.01143   0.00043  -0.03951
   H      5.01890   5.21176   3.17700  -0.01143   0.00078  -0.03964
   H      1.28809   0.84522   3.14204  -0.01056   0.00114  -0.00370
   H      1.28878   5.26882   3.14225  -0.01051   0.00017  -0.00391
   H      0.73785  -0.00017   4.47358  -0.03017   0.00046  -0.01327
   Pb     2.88215   3.05660   6.08448   0.00434  -0.00052   0.02550
   I      2.63662   3.05691   2.95511  -0.01722   0.00065   0.01529
   I      2.47220  -0.00044   0.18858   0.01532  -0.00031  -0.02909
   I      5.89838   3.05624   5.68386  -0.00246   0.00036  -0.02236
PRIMCOORD 10
     12   1
   C      5.55406  -0.00090   2.84486  -0.01326  -0.00007   0.03604
   N      0.74058  -0.00032   3.43106   0.00029  -0.00001   0.00419
   H      5.63825  -0.00105   1.74799  -0.04030  -0.00008   0.03397
   H      5.01821   0.90154   3.17678  -0.00512  -0.00008   0.04925
   H      5.01890   5.21176   3.17700  -0.00505  -0.00008   0.04929
   H      1.28809   0.84522   3.14204  -0.00604  -0.00009  -0.00744
   H      1.28878   5.26882   3.14225  -0.00599   0.00009  -0.00742
   H      0.73785  -0.00017   4.47358   0.02431  -0.00001   0.00486
   Pb     2.88215   3.05660   6.08448  -0.00014  -0.00000   0.00086
   I      2.63662   3.05691   2.95511   0.00174   0.00002  -0.00067
   I      2.47220  -0.00044   0.18858   0.00026  -0.00000  -0.00439
   I      5.89838   3.05624   5.68386  -0.00025  -0.00000  -0.00119
PRIMCOORD 11
     12   1
   C      5.55406  -0.00090   2.84486   0.00003   0.03859   0.00008
   N      0.74058  -0.00032   3.43106   0.00005   0.00619   0.00001
   H      5.63825  -0.00105   1.74799  -0.00004   0.05780   0.00007
   H      5.01821   0.90154   3.17678   0.01545   0.04168   0.01674
   H      5.01890   5.21176   3.17700  -0.01536   0.04168  -0.01651
   H      1.28809   0.84522   3.14204   0.01308   0.00179   0.01040
   H      1.28878   5.26882   3.14225  -0.01301   0.00179  -0.01044
   H      0.73785  -0.00017   4.47358   0.00011  -0.00607   0.00001
   Pb     2.88215   3.05660   6.08448   0.00000   0.00088   0.00001
   I      2.63662   3.05691   2.95511  -0.00002  -0.00523  -0.00000
   I      2.47220  -0.00044   0.18858  -0.00001  -0.00122  -0.00002
   I      5.89838   3.05624   5.68386   0.00001  -0.00043  -0.00001
PRIMCOORD 12
     12   1
   C      5.55406  -0.00090   2.84486   0.00974  -0.00030  -0.00228
   N      0.74058  -0.00032   3.43106   0.01244  -0.00004  -0.00905
   H      5.63825  -0.00105   1.74799   0.00444  -0.00047  -0.00272
   H      5.01821   0.90154   3.17678   0.01137  -0.00028   0.00004
   H      5.01890   5.21176   3.17700   0.01160  -0.00035   0.00034
   H      1.28809   0.84522   3.14204   0.01021   0.00010  -0.01307
   H      1.28878   5.26882   3.14225   0.01041  -0.00012  -0.01287
   H      0.73785  -0.00017   4.47358   0.01763   0.00009  -0.00888
   Pb     2.88215   3.05660   6.08448  -0.02947   0.00000   0.02926
   I      2.63662   3.05691   2.95511  -0.01091  -0.00001  -0.05151
   I      2.47220  -0.00044   0.18858  -0.00602   0.00006   0.00519
   I      5.89838   3.05624   5.68386   0.06223  -0.00002   0.00005
PRIMCOORD 13
     12   1
   C      5.55406  -0.00090   2.84486   0.02849  -0.00007   0.00595
   N      0.74058  -0.00032   3.43106   0.03467  -0.00001  -0.00966
   H      5.63825  -0.00105   1.74799   0.01584  -0.00008   0.00494
   H      5.01821   0.90154   3.17678   0.03245  -0.00014   0.01247
   H      5.01890   5.21176   3.17700   0.03253  -0.00005   0.01250
   H      1.28809   0.84522   3.14204   0.03096   0.00035  -0.01610
   H      1.28878   5.26882   3.14225   0.03103  -0.00032  -0.01609
   H      0.73785  -0.00017   4.47358   0.04696  -0.00001  -0.00914
   Pb     2.88215   3.05660   6.08448   0.00563  -0.00001   0.00640
   I      2.63662   3.05691   2.95511  -0.00280  -0.00000  -0.01276
   I      2.47220  -0.00044   0.18858  -0.00096   0.00002   0.00101
   I      5.89838   3.05624   5.68386  -0.01347  -0.00000   0.00189
PRIMCOORD 14
     12   1
   C      5.55406  -0.00090   2.84486  -0.00009  -0.01428  -0.00009
   N      0.74058  -0.00032   3.43106  -0.00012   0.00276  -0.00000
   H      5.63825  -0.00105   1.74799  -0.00001   0.00558  -0.00009
   H      5.01821   0.90154   3.17678  -0.01836  -0.03073   0.01499
   H      5.01890   5.21176   3.17700   0.01814  -0.03074  -0.01524
   H      1.28809   0.84522   3.14204  -0.01602   0.01923   0.01783
   H      1.28878   5.26882   3.14225   0.01582   0.01922  -0.01778
   H      0.73785  -0.00017   4.47358  -0.00019  -0.02106  -0.00000
   Pb     2.88215   3.05660   6.08448   0.00002   0.02900   0.00005
   I      2.63662   3.05691   2.95511   0.00003   0.00855  -0.00010
   I      2.47220  -0.00044   0.18858   0.00001  -0.05905   0.00002
   I      5.89838   3.05624   5.68386  -0.00004   0.00451   0.00001
PRIMCOORD 15
     12   1
   C      5.55406  -0.00090   2.84486   0.03005  -0.00014   0.01048
   N      0.74058  -0.00032   3.43106   0.03515  -0.00000  -0.00321
   H      5.63825  -0.00105   1.74799   0.01879  -0.00017   0.00958
   H      5.01821   0.90154   3.17678   0.03356  -0.00019   0.01625
   H      5.01890   5.21176   3.17700   0.03372  -0.00016   0.01631
   H      1.28809   0.84522   3.14204   0.03179   0.00067  -0.00801
   H      1.28878   5.26882   3.14225   0.03193  -0.00059  -0.00799
   H      0.73785  -0.00017   4.47358   0.04572   0.00001  -0.00266
   Pb     2.88215   3.05660   6.08448  -0.00330   0.00003  -0.00415
   I      2.63662   3.05691   2.95511  -0.00644  -0.00000   0.01056
   I      2.47220  -0.00044   0.18858  -0.00310  -0.00002  -0.00294
   I      5.89838   3.05624   5.68386   0.00664  -0.00001  -0.00167
PRIMCOORD 16
     12   1
   C      5.55406  -0.00090   2.84486   0.01254  -0.00002   0.00303
   N      0.74058  -0.00032   3.43106  -0.00196   0.00000   0.03598
   H      5.63825  -0.00105   1.74799   0.04024  -0.00005   0.00515
   H      5.01821   0.90154   3.17678   0.00429   0.00004  -0.01045
   H      5.01890   5.21176   3.17700   0.00429  -0.00005  -0.01040
   H      1.28809   0.84522   3.14204   0.00447   0.00018   0.04822
   H      1.28878   5.26882   3.14225   0.00448  -0.00018   0.04825
   H      0.73785  -0.00017   4.47358  -0.02561   0.00003   0.03557
   Pb     2.88215   3.05660   6.08448   0.00018   0.00000   0.00015
   I      2.63662   3.05691   2.95511   0.00055  -0.00000  -0.00169
   I      2.47220  -0.00044   0.18858  -0.00161   0.00000  -0.00379
   I      5.89838   3.05624   5.68386  -0.00046  -0.00000   0.00005
PRIMCOORD 17
     12   1
   C      5.55406  -0.00090   2.84486  -0.00000   0.00234   0.00001
   N      0.74058  -0.00032   3.43106   0.00000   0.00405  -0.00001
   H      5.63825  -0.00105   1.74799  -0.00002  -0.04711   0.00001
   H      5.01821   0.90154   3.17678   0.01513   0.02567  -0.03897
   H      5.01890   5.21176   3.17700  -0.01512   0.02568   0.03898
   H      1.28809   0.84522   3.14204   0.00946  -0.01076  -0.02481
   H      1.28878   5.26882   3.14225  -0.00945  -0.01075   0.02479
   H      0.73785  -0.00017   4.47358   0.00001   0.03610  -0.00001
   Pb     2.88215   3.05660   6.08448   0.00000   0.00023   0.00000
   I      2.63662   3.05691   2.95511  -0.00000  -0.00056  -0.00000
   I      2.47220  -0.00044   0.18858  -0.00000  -0.00072   0.00000
   I      5.89838   3.05624   5.68386  -0.00000   0.00009  -0.00000
PRIMCOORD 18
     12   1
   C      5.55406  -0.00090   2.84486   0.00002   0.00486  -0.00000
   N      0.74058  -0.00032   3.43106   0.00002  -0.03367   0.00000
   H      5.63825  -0.00105   1.74799   0.00002   0.00256  -0.00000
   H      5.01821   0.90154   3.17678   0.02607   0.02024   0.00031
   H      5.01890   5.21176   3.17700  -0.02603   0.02025  -0.00031
   H      1.28809   0.84522   3.14204   0.02083  -0.04861  -0.00126
   H      1.28878   5.26882   3.14225  -0.02081  -0.04861   0.00126
   H      0.73785  -0.00017   4.47358   0.00002  -0.03236   0.00000
   Pb     2.88215   3.05660   6.08448  -0.00000   0.00019   0.00000
   I      2.63662   3.05691   2.95511  -0.00000   0.00393   0.00000
   I      2.47220  -0.00044   0.18858  -0.00000  -0.00012  -0.00000
   I      5.89838   3.05624   5.68386   0.00000  -0.00018   0.00000
PRIMCOORD 19
     12   1
   C      5.55406  -0.00090   2.84486  -0.00000   0.00049  -0.00000
   N      0.74058  -0.00032   3.43106  -0.00000  -0.00039   0.00000
   H      5.63825  -0.00105   1.74799  -0.00000  -0.03103   0.00000
   H      5.01821   0.90154   3.17678   0.01086   0.01605  -0.02481
   H      5.01890   5.21176   3.17700  -0.01085   0.01606   0.02480
   H      1.28809   0.84522   3.14204  -0.01520   0.02318   0.03865
   H      1.28878   5.26882   3.14225   0.01520   0.02316  -0.03866
   H      0.73785  -0.00017   4.47358  -0.00000  -0.05031   0.00001
   Pb     2.88215   3.05660   6.08448  -0.00000  -0.00000   0.00000
   I      2.63662   3.05691   2.95511   0.00000   0.00004   0.00000
   I      2.47220  -0.00044   0.18858   0.00000   0.00018   0.00000
   I      5.89838   3.05624   5.68386   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55406  -0.00090   2.84486  -0.00211   0.00000   0.00364
   N      0.74058  -0.00032   3.43106  -0.00189   0.00000   0.00433
   H      5.63825  -0.00105   1.74799   0.04675  -0.00001   0.00638
   H      5.01821   0.90154   3.17678  -0.01365   0.00407  -0.02746
   H      5.01890   5.21176   3.17700  -0.01363  -0.00408  -0.02745
   H      1.28809   0.84522   3.14204  -0.01414  -0.00451  -0.03085
   H      1.28878   5.26882   3.14225  -0.01416   0.00449  -0.03085
   H      0.73785  -0.00017   4.47358   0.05867  -0.00001   0.00586
   Pb     2.88215   3.05660   6.08448  -0.00001   0.00000   0.00000
   I      2.63662   3.05691   2.95511   0.00000  -0.00000   0.00003
   I      2.47220  -0.00044   0.18858   0.00002  -0.00000  -0.00001
   I      5.89838   3.05624   5.68386   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55406  -0.00090   2.84486   0.00000   0.00519  -0.00000
   N      0.74058  -0.00032   3.43106   0.00000   0.00417  -0.00000
   H      5.63825  -0.00105   1.74799  -0.00001  -0.02219   0.00000
   H      5.01821   0.90154   3.17678  -0.04058  -0.01545  -0.01198
   H      5.01890   5.21176   3.17700   0.04058  -0.01546   0.01199
   H      1.28809   0.84522   3.14204   0.04288  -0.01928   0.01292
   H      1.28878   5.26882   3.14225  -0.04288  -0.01927  -0.01290
   H      0.73785  -0.00017   4.47358  -0.00001  -0.02553   0.00000
   Pb     2.88215   3.05660   6.08448  -0.00000  -0.00000  -0.00000
   I      2.63662   3.05691   2.95511   0.00000   0.00000   0.00000
   I      2.47220  -0.00044   0.18858  -0.00000   0.00001   0.00000
   I      5.89838   3.05624   5.68386   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55406  -0.00090   2.84486  -0.03677   0.00000  -0.01670
   N      0.74058  -0.00032   3.43106   0.03237  -0.00000   0.01415
   H      5.63825  -0.00105   1.74799  -0.03479   0.00000  -0.01692
   H      5.01821   0.90154   3.17678  -0.03007   0.00216  -0.00993
   H      5.01890   5.21176   3.17700  -0.03008  -0.00215  -0.00993
   H      1.28809   0.84522   3.14204   0.03108   0.00111   0.01486
   H      1.28878   5.26882   3.14225   0.03108  -0.00111   0.01486
   H      0.73785  -0.00017   4.47358   0.03185   0.00000   0.01481
   Pb     2.88215   3.05660   6.08448  -0.00000  -0.00000  -0.00000
   I      2.63662   3.05691   2.95511  -0.00005   0.00000   0.00000
   I      2.47220  -0.00044   0.18858  -0.00004  -0.00000  -0.00002
   I      5.89838   3.05624   5.68386   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55406  -0.00090   2.84486   0.00637  -0.00001  -0.01376
   N      0.74058  -0.00032   3.43106  -0.00591   0.00001   0.01032
   H      5.63825  -0.00105   1.74799  -0.04667   0.00001  -0.01743
   H      5.01821   0.90154   3.17678   0.01260  -0.01429   0.03550
   H      5.01890   5.21176   3.17700   0.01257   0.01431   0.03550
   H      1.28809   0.84522   3.14204  -0.01047  -0.00956  -0.02402
   H      1.28878   5.26882   3.14225  -0.01049   0.00954  -0.02402
   H      0.73785  -0.00017   4.47358   0.04678  -0.00001   0.01251
   Pb     2.88215   3.05660   6.08448  -0.00000   0.00000  -0.00000
   I      2.63662   3.05691   2.95511   0.00000  -0.00000   0.00001
   I      2.47220  -0.00044   0.18858   0.00001  -0.00000   0.00001
   I      5.89838   3.05624   5.68386   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55406  -0.00090   2.84486   0.00000   0.01450  -0.00001
   N      0.74058  -0.00032   3.43106  -0.00000  -0.01203   0.00001
   H      5.63825  -0.00105   1.74799  -0.00002  -0.03537  -0.00000
   H      5.01821   0.90154   3.17678  -0.04287  -0.01045  -0.00204
   H      5.01890   5.21176   3.17700   0.04288  -0.01045   0.00206
   H      1.28809   0.84522   3.14204  -0.04111   0.01157  -0.00617
   H      1.28878   5.26882   3.14225   0.04110   0.01157   0.00615
   H      0.73785  -0.00017   4.47358   0.00002   0.02770  -0.00000
   Pb     2.88215   3.05660   6.08448   0.00000  -0.00000   0.00000
   I      2.63662   3.05691   2.95511  -0.00000  -0.00000   0.00000
   I      2.47220  -0.00044   0.18858  -0.00000  -0.00000  -0.00000
   I      5.89838   3.05624   5.68386  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55406  -0.00090   2.84486  -0.01073   0.00000  -0.00515
   N      0.74058  -0.00032   3.43106  -0.00045  -0.00000  -0.00057
   H      5.63825  -0.00105   1.74799   0.06366  -0.00001   0.00104
   H      5.01821   0.90154   3.17678   0.03772   0.01352   0.03584
   H      5.01890   5.21176   3.17700   0.03772  -0.01352   0.03585
   H      1.28809   0.84522   3.14204  -0.00124  -0.00074  -0.00116
   H      1.28878   5.26882   3.14225  -0.00124   0.00074  -0.00116
   H      0.73785  -0.00017   4.47358  -0.00382   0.00000  -0.00161
   Pb     2.88215   3.05660   6.08448   0.00000   0.00000  -0.00000
   I      2.63662   3.05691   2.95511  -0.00000  -0.00000   0.00000
   I      2.47220  -0.00044   0.18858   0.00001   0.00000  -0.00000
   I      5.89838   3.05624   5.68386   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55406  -0.00090   2.84486  -0.00000  -0.00351   0.00000
   N      0.74058  -0.00032   3.43106  -0.00000  -0.00312   0.00000
   H      5.63825  -0.00105   1.74799   0.00000   0.06693  -0.00001
   H      5.01821   0.90154   3.17678  -0.01929   0.00443  -0.04788
   H      5.01890   5.21176   3.17700   0.01929   0.00444   0.04788
   H      1.28809   0.84522   3.14204  -0.00601   0.00088   0.00156
   H      1.28878   5.26882   3.14225   0.00602   0.00088  -0.00156
   H      0.73785  -0.00017   4.47358   0.00000   0.00720  -0.00000
   Pb     2.88215   3.05660   6.08448   0.00000  -0.00000   0.00000
   I      2.63662   3.05691   2.95511   0.00000   0.00000  -0.00000
   I      2.47220  -0.00044   0.18858  -0.00000  -0.00000   0.00000
   I      5.89838   3.05624   5.68386  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55406  -0.00090   2.84486  -0.00284   0.00000   0.00275
   N      0.74058  -0.00032   3.43106  -0.00227   0.00000   0.00214
   H      5.63825  -0.00105   1.74799  -0.03660   0.00000  -0.00141
   H      5.01821   0.90154   3.17678   0.04321   0.03837  -0.02970
   H      5.01890   5.21176   3.17700   0.04320  -0.03839  -0.02969
   H      1.28809   0.84522   3.14204   0.00407  -0.00611  -0.00268
   H      1.28878   5.26882   3.14225   0.00407   0.00611  -0.00267
   H      0.73785  -0.00017   4.47358   0.00775  -0.00000   0.00284
   Pb     2.88215   3.05660   6.08448   0.00000   0.00000   0.00000
   I      2.63662   3.05691   2.95511  -0.00000  -0.00000   0.00000
   I      2.47220  -0.00044   0.18858   0.00000  -0.00000  -0.00000
   I      5.89838   3.05624   5.68386  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55406  -0.00090   2.84486   0.00020  -0.00000   0.00017
   N      0.74058  -0.00032   3.43106   0.00917  -0.00000   0.00623
   H      5.63825  -0.00105   1.74799  -0.00526   0.00000  -0.00022
   H      5.01821   0.90154   3.17678   0.00270   0.00233  -0.00255
   H      5.01890   5.21176   3.17700   0.00269  -0.00233  -0.00254
   H      1.28809   0.84522   3.14204  -0.03573   0.01043  -0.04188
   H      1.28878   5.26882   3.14225  -0.03574  -0.01043  -0.04190
   H      0.73785  -0.00017   4.47358  -0.05940   0.00002   0.00163
   Pb     2.88215   3.05660   6.08448   0.00000  -0.00000   0.00000
   I      2.63662   3.05691   2.95511   0.00001   0.00000   0.00002
   I      2.47220  -0.00044   0.18858  -0.00001  -0.00000  -0.00003
   I      5.89838   3.05624   5.68386  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55406  -0.00090   2.84486  -0.00045  -0.00000   0.00136
   N      0.74058  -0.00032   3.43106  -0.00319  -0.00000   0.00297
   H      5.63825  -0.00105   1.74799   0.00623  -0.00000   0.00242
   H      5.01821   0.90154   3.17678  -0.00632  -0.00285   0.00074
   H      5.01890   5.21176   3.17700  -0.00632   0.00285   0.00074
   H      1.28809   0.84522   3.14204   0.04402  -0.04083  -0.02981
   H      1.28878   5.26882   3.14225   0.04402   0.04081  -0.02984
   H      0.73785  -0.00017   4.47358  -0.02915   0.00002  -0.00002
   Pb     2.88215   3.05660   6.08448  -0.00000   0.00000  -0.00000
   I      2.63662   3.05691   2.95511  -0.00002  -0.00000   0.00001
   I      2.47220  -0.00044   0.18858  -0.00000   0.00000  -0.00002
   I      5.89838   3.05624   5.68386   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55406  -0.00090   2.84486   0.00000   0.00174   0.00000
   N      0.74058  -0.00032   3.43106   0.00000   0.00408   0.00000
   H      5.63825  -0.00105   1.74799   0.00000   0.00233   0.00000
   H      5.01821   0.90154   3.17678  -0.00530   0.00044  -0.00343
   H      5.01890   5.21176   3.17700   0.00529   0.00044   0.00343
   H      1.28809   0.84522   3.14204  -0.01714  -0.00472  -0.04808
   H      1.28878   5.26882   3.14225   0.01715  -0.00469   0.04805
   H      0.73785  -0.00017   4.47358  -0.00003  -0.06813   0.00001
   Pb     2.88215   3.05660   6.08448  -0.00000   0.00000  -0.00000
   I      2.63662   3.05691   2.95511  -0.00000  -0.00001   0.00000
   I      2.47220  -0.00044   0.18858   0.00000   0.00000  -0.00000
   I      5.89838   3.05624   5.68386   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55406  -0.00090   2.84486   0.00456  -0.00000   0.00141
   N      0.74058  -0.00032   3.43106  -0.00039   0.00000  -0.00002
   H      5.63825  -0.00105   1.74799   0.00432  -0.00001  -0.05274
   H      5.01821   0.90154   3.17678  -0.02877   0.04903   0.01818
   H      5.01890   5.21176   3.17700  -0.02878  -0.04902   0.01819
   H      1.28809   0.84522   3.14204   0.00223   0.00390  -0.00148
   H      1.28878   5.26882   3.14225   0.00224  -0.00391  -0.00148
   H      0.73785  -0.00017   4.47358  -0.00028   0.00000   0.00279
   Pb     2.88215   3.05660   6.08448  -0.00000  -0.00000  -0.00000
   I      2.63662   3.05691   2.95511   0.00000   0.00000  -0.00000
   I      2.47220  -0.00044   0.18858   0.00000  -0.00000   0.00000
   I      5.89838   3.05624   5.68386   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55406  -0.00090   2.84486   0.00000   0.00893   0.00000
   N      0.74058  -0.00032   3.43106   0.00000  -0.00307  -0.00000
   H      5.63825  -0.00105   1.74799   0.00000   0.00160  -0.00003
   H      5.01821   0.90154   3.17678   0.03177  -0.05349  -0.02068
   H      5.01890   5.21176   3.17700  -0.03178  -0.05347   0.02069
   H      1.28809   0.84522   3.14204   0.01257   0.02066  -0.00826
   H      1.28878   5.26882   3.14225  -0.01263   0.02078   0.00829
   H      0.73785  -0.00017   4.47358   0.00000  -0.00086  -0.00001
   Pb     2.88215   3.05660   6.08448  -0.00000   0.00000  -0.00000
   I      2.63662   3.05691   2.95511  -0.00000   0.00001  -0.00000
   I      2.47220  -0.00044   0.18858   0.00000   0.00000   0.00000
   I      5.89838   3.05624   5.68386   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55406  -0.00090   2.84486  -0.00333  -0.00000   0.00861
   N      0.74058  -0.00032   3.43106   0.00121  -0.00000  -0.00090
   H      5.63825  -0.00105   1.74799   0.00654  -0.00001  -0.08277
   H      5.01821   0.90154   3.17678   0.01640  -0.02961  -0.00964
   H      5.01890   5.21176   3.17700   0.01645   0.02968  -0.00967
   H      1.28809   0.84522   3.14204  -0.00780  -0.01340   0.00479
   H      1.28878   5.26882   3.14225  -0.00783   0.01345   0.00481
   H      0.73785  -0.00017   4.47358  -0.00084  -0.00000   0.00240
   Pb     2.88215   3.05660   6.08448   0.00000   0.00000  -0.00000
   I      2.63662   3.05691   2.95511  -0.00000   0.00000  -0.00000
   I      2.47220  -0.00044   0.18858   0.00000  -0.00000   0.00000
   I      5.89838   3.05624   5.68386  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55406  -0.00090   2.84486  -0.00119   0.00003   0.00171
   N      0.74058  -0.00032   3.43106  -0.00491   0.00006   0.00189
   H      5.63825  -0.00105   1.74799   0.00147   0.00000  -0.01451
   H      5.01821   0.90154   3.17678   0.00655  -0.01001  -0.00318
   H      5.01890   5.21176   3.17700   0.00630   0.00961  -0.00303
   H      1.28809   0.84522   3.14204   0.03409   0.05496  -0.01972
   H      1.28878   5.26882   3.14225   0.03457  -0.05573  -0.01999
   H      0.73785  -0.00017   4.47358  -0.00127   0.00002   0.01371
   Pb     2.88215   3.05660   6.08448  -0.00000   0.00000   0.00000
   I      2.63662   3.05691   2.95511   0.00001  -0.00000   0.00000
   I      2.47220  -0.00044   0.18858  -0.00000  -0.00000  -0.00000
   I      5.89838   3.05624   5.68386   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55406  -0.00090   2.84486  -0.00001  -0.00333   0.00001
   N      0.74058  -0.00032   3.43106  -0.00004  -0.00770   0.00002
   H      5.63825  -0.00105   1.74799   0.00001  -0.00050  -0.00006
   H      5.01821   0.90154   3.17678  -0.01288   0.02054   0.00759
   H      5.01890   5.21176   3.17700   0.01296   0.02065  -0.00764
   H      1.28809   0.84522   3.14204   0.03415   0.05302  -0.02019
   H      1.28878   5.26882   3.14225  -0.03359   0.05214   0.01986
   H      0.73785  -0.00017   4.47358  -0.00001  -0.00199   0.00011
   Pb     2.88215   3.05660   6.08448   0.00000   0.00000   0.00000
   I      2.63662   3.05691   2.95511   0.00000   0.00002   0.00000
   I      2.47220  -0.00044   0.18858  -0.00000   0.00000  -0.00000
   I      5.89838   3.05624   5.68386   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55406  -0.00090   2.84486  -0.00002  -0.00000   0.00042
   N      0.74058  -0.00032   3.43106  -0.00084   0.00000   0.00732
   H      5.63825  -0.00105   1.74799  -0.00052  -0.00000  -0.00583
   H      5.01821   0.90154   3.17678   0.00044  -0.00070  -0.00032
   H      5.01890   5.21176   3.17700   0.00044   0.00070  -0.00032
   H      1.28809   0.84522   3.14204   0.00363   0.00657  -0.00052
   H      1.28878   5.26882   3.14225   0.00363  -0.00657  -0.00052
   H      0.73785  -0.00017   4.47358   0.00493  -0.00001  -0.09885
   Pb     2.88215   3.05660   6.08448  -0.00000  -0.00000  -0.00000
   I      2.63662   3.05691   2.95511   0.00000  -0.00000  -0.00000
   I      2.47220  -0.00044   0.18858  -0.00001   0.00000  -0.00000
   I      5.89838   3.05624   5.68386   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_0.996_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.002976439
    0.000877866    6.114891642   -0.000019659
    0.133948648   -0.000391371    6.240170871
PRIMCOORD  1
     12   1
   C      5.55491  -0.00089   2.84861   0.00354  -0.00127  -0.02862
   N      0.74155  -0.00033   3.43455   0.00354  -0.00127  -0.02862
   H      5.63890  -0.00104   1.75172   0.00354  -0.00127  -0.02862
   H      5.01916   0.90155   3.18067   0.00354  -0.00127  -0.02862
   H      5.01985   5.21176   3.18088   0.00354  -0.00127  -0.02862
   H      1.28898   0.84527   3.14545   0.00354  -0.00127  -0.02862
   H      1.28967   5.26877   3.14565   0.00354  -0.00127  -0.02862
   H      0.73892  -0.00018   4.47710   0.00354  -0.00127  -0.02862
   Pb     2.87981   3.05660   6.09025   0.00354  -0.00127  -0.02862
   I      2.63702   3.05690   2.95738   0.00354  -0.00127  -0.02862
   I      2.46893  -0.00044   0.18932   0.00354  -0.00127  -0.02862
   I      5.89637   3.05624   5.68625   0.00354  -0.00127  -0.02862
PRIMCOORD  2
     12   1
   C      5.55491  -0.00089   2.84861  -0.02233  -0.01819  -0.00196
   N      0.74155  -0.00033   3.43455  -0.02233  -0.01819  -0.00196
   H      5.63890  -0.00104   1.75172  -0.02233  -0.01819  -0.00196
   H      5.01916   0.90155   3.18067  -0.02233  -0.01819  -0.00196
   H      5.01985   5.21176   3.18088  -0.02233  -0.01819  -0.00196
   H      1.28898   0.84527   3.14545  -0.02233  -0.01819  -0.00196
   H      1.28967   5.26877   3.14565  -0.02233  -0.01819  -0.00196
   H      0.73892  -0.00018   4.47710  -0.02233  -0.01819  -0.00196
   Pb     2.87981   3.05660   6.09025  -0.02233  -0.01819  -0.00196
   I      2.63702   3.05690   2.95738  -0.02233  -0.01819  -0.00196
   I      2.46893  -0.00044   0.18932  -0.02233  -0.01819  -0.00196
   I      5.89637   3.05624   5.68625  -0.02233  -0.01819  -0.00196
PRIMCOORD  3
     12   1
   C      5.55491  -0.00089   2.84861  -0.01795   0.02238  -0.00321
   N      0.74155  -0.00033   3.43455  -0.01795   0.02238  -0.00321
   H      5.63890  -0.00104   1.75172  -0.01795   0.02238  -0.00321
   H      5.01916   0.90155   3.18067  -0.01795   0.02238  -0.00321
   H      5.01985   5.21176   3.18088  -0.01795   0.02238  -0.00321
   H      1.28898   0.84527   3.14545  -0.01795   0.02238  -0.00321
   H      1.28967   5.26877   3.14565  -0.01795   0.02238  -0.00321
   H      0.73892  -0.00018   4.47710  -0.01795   0.02238  -0.00321
   Pb     2.87981   3.05660   6.09025  -0.01795   0.02238  -0.00321
   I      2.63702   3.05690   2.95738  -0.01795   0.02238  -0.00321
   I      2.46893  -0.00044   0.18932  -0.01795   0.02238  -0.00321
   I      5.89637   3.05624   5.68625  -0.01795   0.02238  -0.00321
PRIMCOORD  4
     12   1
   C      5.55491  -0.00089   2.84861   0.00005   0.02360  -0.00012
   N      0.74155  -0.00033   3.43455   0.00002   0.02970  -0.00006
   H      5.63890  -0.00104   1.75172   0.00010   0.02775  -0.00012
   H      5.01916   0.90155   3.18067  -0.00418   0.02019   0.00245
   H      5.01985   5.21176   3.18088   0.00425   0.02019  -0.00275
   H      1.28898   0.84527   3.14545  -0.00171   0.02886  -0.00569
   H      1.28967   5.26877   3.14565   0.00178   0.02886   0.00562
   H      0.73892  -0.00018   4.47710  -0.00003   0.03966  -0.00006
   Pb     2.87981   3.05660   6.09025  -0.00003   0.00635   0.00001
   I      2.63702   3.05690   2.95738   0.00002   0.02961   0.00001
   I      2.46893  -0.00044   0.18932   0.00004   0.00493  -0.00005
   I      5.89637   3.05624   5.68625  -0.00002  -0.05173   0.00004
PRIMCOORD  5
     12   1
   C      5.55491  -0.00089   2.84861   0.02214   0.00041   0.00481
   N      0.74155  -0.00033   3.43455   0.01970   0.00032   0.01040
   H      5.63890  -0.00104   1.75172   0.02722   0.00051   0.00521
   H      5.01916   0.90155   3.18067   0.02138   0.00065   0.00316
   H      5.01985   5.21176   3.18088   0.02132   0.00015   0.00300
   H      1.28898   0.84527   3.14545   0.02093  -0.00004   0.01231
   H      1.28967   5.26877   3.14565   0.02090   0.00072   0.01216
   H      0.73892  -0.00018   4.47710   0.01455   0.00023   0.01048
   Pb     2.87981   3.05660   6.09025  -0.01295  -0.00024   0.01028
   I      2.63702   3.05690   2.95738   0.03617   0.00031   0.00775
   I      2.46893  -0.00044   0.18932  -0.01112  -0.00014   0.02914
   I      5.89637   3.05624   5.68625  -0.00918   0.00013  -0.05564
PRIMCOORD  6
     12   1
   C      5.55491  -0.00089   2.84861  -0.02371  -0.00082  -0.00370
   N      0.74155  -0.00033   3.43455  -0.02067  -0.00061  -0.01132
   H      5.63890  -0.00104   1.75172  -0.02942  -0.00099  -0.00419
   H      5.01916   0.90155   3.18067  -0.02208  -0.00081  -0.00107
   H      5.01985   5.21176   3.18088  -0.02191  -0.00082  -0.00077
   H      1.28898   0.84527   3.14545  -0.02200  -0.00108  -0.01444
   H      1.28967   5.26877   3.14565  -0.02192  -0.00021  -0.01411
   H      0.73892  -0.00018   4.47710  -0.01385  -0.00040  -0.01076
   Pb     2.87981   3.05660   6.09025   0.03417   0.00050   0.00580
   I      2.63702   3.05690   2.95738  -0.00757  -0.00058   0.00269
   I      2.46893  -0.00044   0.18932  -0.06048   0.00031  -0.00073
   I      5.89637   3.05624   5.68625   0.01782  -0.00038  -0.00947
PRIMCOORD  7
     12   1
   C      5.55491  -0.00089   2.84861  -0.00020  -0.03328   0.00019
   N      0.74155  -0.00033   3.43455  -0.00037  -0.02894   0.00058
   H      5.63890  -0.00104   1.75172   0.00011  -0.03909   0.00021
   H      5.01916   0.90155   3.18067  -0.00146  -0.03217  -0.00489
   H      5.01985   5.21176   3.18088   0.00086  -0.03217   0.00496
   H      1.28898   0.84527   3.14545  -0.00003  -0.03129  -0.00545
   H      1.28967   5.26877   3.14565  -0.00057  -0.03133   0.00694
   H      0.73892  -0.00018   4.47710  -0.00071  -0.02092   0.00056
   Pb     2.87981   3.05660   6.09025  -0.00003   0.02390   0.00025
   I      2.63702   3.05690   2.95738  -0.00079  -0.03030   0.00013
   I      2.46893  -0.00044   0.18932   0.00109   0.01432   0.00027
   I      5.89637   3.05624   5.68625  -0.00018  -0.01522  -0.00092
PRIMCOORD  8
     12   1
   C      5.55491  -0.00089   2.84861   0.01147  -0.00081  -0.02852
   N      0.74155  -0.00033   3.43455   0.01158  -0.00074  -0.02869
   H      5.63890  -0.00104   1.75172   0.01146  -0.00094  -0.02857
   H      5.01916   0.90155   3.18067   0.01134  -0.00088  -0.02853
   H      5.01985   5.21176   3.18088   0.01137  -0.00069  -0.02831
   H      1.28898   0.84527   3.14545   0.01225  -0.00129  -0.02823
   H      1.28967   5.26877   3.14565   0.01220  -0.00032  -0.02794
   H      0.73892  -0.00018   4.47710   0.01215  -0.00056  -0.02835
   Pb     2.87981   3.05660   6.09025  -0.00991   0.00060   0.00674
   I      2.63702   3.05690   2.95738   0.03212  -0.00080   0.00511
   I      2.46893  -0.00044   0.18932  -0.01542   0.00036  -0.02626
   I      5.89637   3.05624   5.68625  -0.00345  -0.00034   0.01736
PRIMCOORD  9
     12   1
   C      5.55491  -0.00089   2.84861  -0.00646   0.00064  -0.03200
   N      0.74155  -0.00033   3.43455  -0.01472   0.00060  -0.01259
   H      5.63890  -0.00104   1.75172   0.00925   0.00072  -0.03078
   H      5.01916   0.90155   3.18067  -0.01149   0.00044  -0.03946
   H      5.01985   5.21176   3.18088  -0.01149   0.00080  -0.03960
   H      1.28898   0.84527   3.14545  -0.01061   0.00114  -0.00367
   H      1.28967   5.26877   3.14565  -0.01056   0.00017  -0.00388
   H      0.73892  -0.00018   4.47710  -0.03021   0.00046  -0.01324
   Pb     2.87981   3.05660   6.09025   0.00433  -0.00053   0.02558
   I      2.63702   3.05690   2.95738  -0.01725   0.00066   0.01519
   I      2.46893  -0.00044   0.18932   0.01541  -0.00031  -0.02902
   I      5.89637   3.05624   5.68625  -0.00248   0.00036  -0.02248
PRIMCOORD 10
     12   1
   C      5.55491  -0.00089   2.84861  -0.01323  -0.00007   0.03607
   N      0.74155  -0.00033   3.43455   0.00030  -0.00001   0.00425
   H      5.63890  -0.00104   1.75172  -0.04024  -0.00010   0.03401
   H      5.01916   0.90155   3.18067  -0.00509  -0.00008   0.04927
   H      5.01985   5.21176   3.18088  -0.00502  -0.00009   0.04931
   H      1.28898   0.84527   3.14545  -0.00603  -0.00009  -0.00736
   H      1.28967   5.26877   3.14565  -0.00597   0.00009  -0.00734
   H      0.73892  -0.00018   4.47710   0.02428  -0.00001   0.00492
   Pb     2.87981   3.05660   6.09025  -0.00015  -0.00000   0.00087
   I      2.63702   3.05690   2.95738   0.00174   0.00002  -0.00070
   I      2.46893  -0.00044   0.18932   0.00027  -0.00000  -0.00440
   I      5.89637   3.05624   5.68625  -0.00025  -0.00000  -0.00119
PRIMCOORD 11
     12   1
   C      5.55491  -0.00089   2.84861   0.00002   0.03862   0.00009
   N      0.74155  -0.00033   3.43455   0.00005   0.00621   0.00001
   H      5.63890  -0.00104   1.75172  -0.00005   0.05769   0.00008
   H      5.01916   0.90155   3.18067   0.01550   0.04178   0.01664
   H      5.01985   5.21176   3.18088  -0.01541   0.04178  -0.01639
   H      1.28898   0.84527   3.14545   0.01312   0.00176   0.01031
   H      1.28967   5.26877   3.14565  -0.01305   0.00176  -0.01035
   H      0.73892  -0.00018   4.47710   0.00012  -0.00594   0.00001
   Pb     2.87981   3.05660   6.09025   0.00000   0.00089   0.00001
   I      2.63702   3.05690   2.95738  -0.00002  -0.00525  -0.00000
   I      2.46893  -0.00044   0.18932  -0.00001  -0.00122  -0.00002
   I      5.89637   3.05624   5.68625   0.00001  -0.00043  -0.00001
PRIMCOORD 12
     12   1
   C      5.55491  -0.00089   2.84861   0.01429  -0.00029  -0.00159
   N      0.74155  -0.00033   3.43455   0.01772  -0.00004  -0.01021
   H      5.63890  -0.00104   1.75172   0.00750  -0.00045  -0.00214
   H      5.01916   0.90155   3.18067   0.01639  -0.00029   0.00154
   H      5.01985   5.21176   3.18088   0.01662  -0.00033   0.00182
   H      1.28898   0.84527   3.14545   0.01508   0.00014  -0.01498
   H      1.28967   5.26877   3.14565   0.01528  -0.00016  -0.01480
   H      0.73892  -0.00018   4.47710   0.02442   0.00007  -0.00997
   Pb     2.87981   3.05660   6.09025  -0.02558   0.00000   0.02870
   I      2.63702   3.05690   2.95738  -0.01040  -0.00001  -0.05131
   I      2.46893  -0.00044   0.18932  -0.00560   0.00006   0.00531
   I      5.89637   3.05624   5.68625   0.05370  -0.00002   0.00072
PRIMCOORD 13
     12   1
   C      5.55491  -0.00089   2.84861   0.02851  -0.00006   0.00587
   N      0.74155  -0.00033   3.43455   0.03460  -0.00000  -0.00952
   H      5.63890  -0.00104   1.75172   0.01605  -0.00007   0.00487
   H      5.01916   0.90155   3.18067   0.03242  -0.00013   0.01231
   H      5.01985   5.21176   3.18088   0.03249  -0.00004   0.01232
   H      1.28898   0.84527   3.14545   0.03095   0.00035  -0.01588
   H      1.28967   5.26877   3.14565   0.03101  -0.00031  -0.01588
   H      0.73892  -0.00018   4.47710   0.04673  -0.00001  -0.00901
   Pb     2.87981   3.05660   6.09025   0.00656  -0.00001   0.00608
   I      2.63702   3.05690   2.95738  -0.00249  -0.00000  -0.01239
   I      2.46893  -0.00044   0.18932  -0.00077   0.00002   0.00104
   I      5.89637   3.05624   5.68625  -0.01547  -0.00000   0.00201
PRIMCOORD 14
     12   1
   C      5.55491  -0.00089   2.84861  -0.00010  -0.01434  -0.00009
   N      0.74155  -0.00033   3.43455  -0.00013   0.00275   0.00000
   H      5.63890  -0.00104   1.75172  -0.00001   0.00505  -0.00009
   H      5.01916   0.90155   3.18067  -0.01825  -0.03058   0.01462
   H      5.01985   5.21176   3.18088   0.01800  -0.03059  -0.01489
   H      1.28898   0.84527   3.14545  -0.01596   0.01909   0.01764
   H      1.28967   5.26877   3.14565   0.01573   0.01908  -0.01757
   H      0.73892  -0.00018   4.47710  -0.00021  -0.02082   0.00000
   Pb     2.87981   3.05660   6.09025   0.00002   0.02930   0.00005
   I      2.63702   3.05690   2.95738   0.00003   0.00862  -0.00009
   I      2.46893  -0.00044   0.18932   0.00001  -0.05967   0.00002
   I      5.89637   3.05624   5.68625  -0.00004   0.00456   0.00001
PRIMCOORD 15
     12   1
   C      5.55491  -0.00089   2.84861   0.03008  -0.00013   0.01043
   N      0.74155  -0.00033   3.43455   0.03519  -0.00000  -0.00329
   H      5.63890  -0.00104   1.75172   0.01880  -0.00016   0.00953
   H      5.01916   0.90155   3.18067   0.03360  -0.00019   0.01621
   H      5.01985   5.21176   3.18088   0.03375  -0.00015   0.01627
   H      1.28898   0.84527   3.14545   0.03183   0.00066  -0.00812
   H      1.28967   5.26877   3.14565   0.03196  -0.00059  -0.00810
   H      0.73892  -0.00018   4.47710   0.04578   0.00001  -0.00274
   Pb     2.87981   3.05660   6.09025  -0.00321   0.00003  -0.00383
   I      2.63702   3.05690   2.95738  -0.00643  -0.00000   0.00993
   I      2.46893  -0.00044   0.18932  -0.00307  -0.00002  -0.00288
   I      5.89637   3.05624   5.68625   0.00645  -0.00001  -0.00161
PRIMCOORD 16
     12   1
   C      5.55491  -0.00089   2.84861   0.01247  -0.00001   0.00294
   N      0.74155  -0.00033   3.43455  -0.00205   0.00000   0.03596
   H      5.63890  -0.00104   1.75172   0.04023  -0.00004   0.00506
   H      5.01916   0.90155   3.18067   0.00420   0.00004  -0.01056
   H      5.01985   5.21176   3.18088   0.00420  -0.00005  -0.01052
   H      1.28898   0.84527   3.14545   0.00440   0.00018   0.04822
   H      1.28967   5.26877   3.14565   0.00440  -0.00018   0.04824
   H      0.73892  -0.00018   4.47710  -0.02573   0.00002   0.03555
   Pb     2.87981   3.05660   6.09025   0.00018   0.00000   0.00013
   I      2.63702   3.05690   2.95738   0.00056  -0.00000  -0.00167
   I      2.46893  -0.00044   0.18932  -0.00159   0.00000  -0.00377
   I      5.89637   3.05624   5.68625  -0.00046  -0.00000   0.00005
PRIMCOORD 17
     12   1
   C      5.55491  -0.00089   2.84861  -0.00000   0.00227   0.00001
   N      0.74155  -0.00033   3.43455   0.00000   0.00428  -0.00000
   H      5.63890  -0.00104   1.75172  -0.00001  -0.04728   0.00001
   H      5.01916   0.90155   3.18067   0.01496   0.02554  -0.03907
   H      5.01985   5.21176   3.18088  -0.01495   0.02555   0.03908
   H      1.28898   0.84527   3.14545   0.00929  -0.01041  -0.02479
   H      1.28967   5.26877   3.14565  -0.00929  -0.01040   0.02477
   H      0.73892  -0.00018   4.47710   0.00001   0.03630  -0.00001
   Pb     2.87981   3.05660   6.09025   0.00000   0.00022   0.00000
   I      2.63702   3.05690   2.95738  -0.00000  -0.00058  -0.00000
   I      2.46893  -0.00044   0.18932  -0.00000  -0.00070   0.00000
   I      5.89637   3.05624   5.68625  -0.00000   0.00009  -0.00000
PRIMCOORD 18
     12   1
   C      5.55491  -0.00089   2.84861   0.00002   0.00490  -0.00000
   N      0.74155  -0.00033   3.43455   0.00002  -0.03348  -0.00000
   H      5.63890  -0.00104   1.75172   0.00001   0.00172  -0.00000
   H      5.01916   0.90155   3.18067   0.02626   0.02065  -0.00039
   H      5.01985   5.21176   3.18088  -0.02622   0.02065   0.00039
   H      1.28898   0.84527   3.14545   0.02092  -0.04862  -0.00168
   H      1.28967   5.26877   3.14565  -0.02089  -0.04861   0.00167
   H      0.73892  -0.00018   4.47710   0.00002  -0.03162  -0.00000
   Pb     2.87981   3.05660   6.09025  -0.00000   0.00019   0.00000
   I      2.63702   3.05690   2.95738  -0.00000   0.00390   0.00000
   I      2.46893  -0.00044   0.18932  -0.00000  -0.00013  -0.00000
   I      5.89637   3.05624   5.68625   0.00000  -0.00018   0.00000
PRIMCOORD 19
     12   1
   C      5.55491  -0.00089   2.84861  -0.00000   0.00049  -0.00000
   N      0.74155  -0.00033   3.43455  -0.00000  -0.00039   0.00000
   H      5.63890  -0.00104   1.75172  -0.00000  -0.03097   0.00000
   H      5.01916   0.90155   3.18067   0.01083   0.01601  -0.02476
   H      5.01985   5.21176   3.18088  -0.01083   0.01602   0.02475
   H      1.28898   0.84527   3.14545  -0.01521   0.02320   0.03869
   H      1.28967   5.26877   3.14565   0.01521   0.02318  -0.03869
   H      0.73892  -0.00018   4.47710  -0.00000  -0.05035   0.00001
   Pb     2.87981   3.05660   6.09025  -0.00000  -0.00000   0.00000
   I      2.63702   3.05690   2.95738   0.00000   0.00004   0.00000
   I      2.46893  -0.00044   0.18932   0.00000   0.00018   0.00000
   I      5.89637   3.05624   5.68625   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55491  -0.00089   2.84861  -0.00211   0.00000   0.00364
   N      0.74155  -0.00033   3.43455  -0.00189   0.00000   0.00433
   H      5.63890  -0.00104   1.75172   0.04676  -0.00001   0.00637
   H      5.01916   0.90155   3.18067  -0.01366   0.00407  -0.02746
   H      5.01985   5.21176   3.18088  -0.01364  -0.00408  -0.02745
   H      1.28898   0.84527   3.14545  -0.01414  -0.00451  -0.03085
   H      1.28967   5.26877   3.14565  -0.01416   0.00449  -0.03085
   H      0.73892  -0.00018   4.47710   0.05866  -0.00001   0.00585
   Pb     2.87981   3.05660   6.09025  -0.00001   0.00000   0.00000
   I      2.63702   3.05690   2.95738   0.00000  -0.00000   0.00003
   I      2.46893  -0.00044   0.18932   0.00002  -0.00000  -0.00001
   I      5.89637   3.05624   5.68625   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55491  -0.00089   2.84861   0.00000   0.00520  -0.00000
   N      0.74155  -0.00033   3.43455   0.00000   0.00417  -0.00000
   H      5.63890  -0.00104   1.75172  -0.00001  -0.02218   0.00000
   H      5.01916   0.90155   3.18067  -0.04059  -0.01545  -0.01197
   H      5.01985   5.21176   3.18088   0.04059  -0.01546   0.01199
   H      1.28898   0.84527   3.14545   0.04288  -0.01927   0.01291
   H      1.28967   5.26877   3.14565  -0.04287  -0.01927  -0.01289
   H      0.73892  -0.00018   4.47710  -0.00001  -0.02553   0.00000
   Pb     2.87981   3.05660   6.09025  -0.00000  -0.00000  -0.00000
   I      2.63702   3.05690   2.95738   0.00000   0.00000   0.00000
   I      2.46893  -0.00044   0.18932  -0.00000   0.00001   0.00000
   I      5.89637   3.05624   5.68625   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55491  -0.00089   2.84861  -0.03677   0.00000  -0.01669
   N      0.74155  -0.00033   3.43455   0.03237  -0.00000   0.01415
   H      5.63890  -0.00104   1.75172  -0.03479   0.00000  -0.01692
   H      5.01916   0.90155   3.18067  -0.03007   0.00216  -0.00993
   H      5.01985   5.21176   3.18088  -0.03008  -0.00216  -0.00994
   H      1.28898   0.84527   3.14545   0.03108   0.00111   0.01485
   H      1.28967   5.26877   3.14565   0.03108  -0.00111   0.01485
   H      0.73892  -0.00018   4.47710   0.03185  -0.00000   0.01480
   Pb     2.87981   3.05660   6.09025  -0.00000  -0.00000  -0.00000
   I      2.63702   3.05690   2.95738  -0.00005   0.00000   0.00000
   I      2.46893  -0.00044   0.18932  -0.00004  -0.00000  -0.00002
   I      5.89637   3.05624   5.68625   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55491  -0.00089   2.84861   0.00637  -0.00001  -0.01375
   N      0.74155  -0.00033   3.43455  -0.00591   0.00001   0.01032
   H      5.63890  -0.00104   1.75172  -0.04666   0.00001  -0.01742
   H      5.01916   0.90155   3.18067   0.01260  -0.01429   0.03549
   H      5.01985   5.21176   3.18088   0.01258   0.01430   0.03549
   H      1.28898   0.84527   3.14545  -0.01047  -0.00956  -0.02404
   H      1.28967   5.26877   3.14565  -0.01049   0.00955  -0.02404
   H      0.73892  -0.00018   4.47710   0.04678  -0.00001   0.01251
   Pb     2.87981   3.05660   6.09025  -0.00000   0.00000  -0.00000
   I      2.63702   3.05690   2.95738   0.00000  -0.00000   0.00001
   I      2.46893  -0.00044   0.18932   0.00001  -0.00000   0.00001
   I      5.89637   3.05624   5.68625   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55491  -0.00089   2.84861   0.00000   0.01449  -0.00001
   N      0.74155  -0.00033   3.43455  -0.00000  -0.01202   0.00000
   H      5.63890  -0.00104   1.75172  -0.00002  -0.03535  -0.00000
   H      5.01916   0.90155   3.18067  -0.04287  -0.01045  -0.00204
   H      5.01985   5.21176   3.18088   0.04288  -0.01045   0.00206
   H      1.28898   0.84527   3.14545  -0.04112   0.01158  -0.00617
   H      1.28967   5.26877   3.14565   0.04111   0.01157   0.00615
   H      0.73892  -0.00018   4.47710   0.00002   0.02770   0.00000
   Pb     2.87981   3.05660   6.09025   0.00000  -0.00000   0.00000
   I      2.63702   3.05690   2.95738  -0.00000  -0.00000   0.00000
   I      2.46893  -0.00044   0.18932  -0.00000  -0.00000  -0.00000
   I      5.89637   3.05624   5.68625  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55491  -0.00089   2.84861  -0.01073   0.00000  -0.00515
   N      0.74155  -0.00033   3.43455  -0.00045  -0.00000  -0.00057
   H      5.63890  -0.00104   1.75172   0.06365  -0.00001   0.00103
   H      5.01916   0.90155   3.18067   0.03773   0.01353   0.03583
   H      5.01985   5.21176   3.18088   0.03773  -0.01353   0.03583
   H      1.28898   0.84527   3.14545  -0.00124  -0.00074  -0.00116
   H      1.28967   5.26877   3.14565  -0.00124   0.00074  -0.00116
   H      0.73892  -0.00018   4.47710  -0.00382   0.00000  -0.00162
   Pb     2.87981   3.05660   6.09025   0.00000   0.00000  -0.00000
   I      2.63702   3.05690   2.95738  -0.00000  -0.00000   0.00000
   I      2.46893  -0.00044   0.18932   0.00001   0.00000  -0.00000
   I      5.89637   3.05624   5.68625   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55491  -0.00089   2.84861  -0.00000  -0.00352   0.00000
   N      0.74155  -0.00033   3.43455  -0.00000  -0.00312   0.00000
   H      5.63890  -0.00104   1.75172   0.00001   0.06693  -0.00001
   H      5.01916   0.90155   3.18067  -0.01929   0.00443  -0.04787
   H      5.01985   5.21176   3.18088   0.01929   0.00444   0.04787
   H      1.28898   0.84527   3.14545  -0.00601   0.00088   0.00156
   H      1.28967   5.26877   3.14565   0.00601   0.00088  -0.00156
   H      0.73892  -0.00018   4.47710   0.00000   0.00720  -0.00000
   Pb     2.87981   3.05660   6.09025   0.00000  -0.00000   0.00000
   I      2.63702   3.05690   2.95738   0.00000   0.00000  -0.00000
   I      2.46893  -0.00044   0.18932  -0.00000  -0.00000   0.00000
   I      5.89637   3.05624   5.68625  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55491  -0.00089   2.84861  -0.00284   0.00000   0.00275
   N      0.74155  -0.00033   3.43455  -0.00227   0.00000   0.00214
   H      5.63890  -0.00104   1.75172  -0.03660   0.00000  -0.00140
   H      5.01916   0.90155   3.18067   0.04320   0.03837  -0.02972
   H      5.01985   5.21176   3.18088   0.04319  -0.03839  -0.02971
   H      1.28898   0.84527   3.14545   0.00407  -0.00611  -0.00268
   H      1.28967   5.26877   3.14565   0.00408   0.00611  -0.00268
   H      0.73892  -0.00018   4.47710   0.00775  -0.00000   0.00284
   Pb     2.87981   3.05660   6.09025   0.00000   0.00000   0.00000
   I      2.63702   3.05690   2.95738  -0.00000  -0.00000   0.00000
   I      2.46893  -0.00044   0.18932   0.00000  -0.00000  -0.00000
   I      5.89637   3.05624   5.68625  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55491  -0.00089   2.84861   0.00020  -0.00000   0.00018
   N      0.74155  -0.00033   3.43455   0.00917  -0.00000   0.00622
   H      5.63890  -0.00104   1.75172  -0.00526   0.00000  -0.00022
   H      5.01916   0.90155   3.18067   0.00270   0.00233  -0.00255
   H      5.01985   5.21176   3.18088   0.00269  -0.00233  -0.00255
   H      1.28898   0.84527   3.14545  -0.03575   0.01045  -0.04185
   H      1.28967   5.26877   3.14565  -0.03576  -0.01045  -0.04187
   H      0.73892  -0.00018   4.47710  -0.05940   0.00002   0.00163
   Pb     2.87981   3.05660   6.09025   0.00000  -0.00000   0.00000
   I      2.63702   3.05690   2.95738   0.00001   0.00000   0.00002
   I      2.46893  -0.00044   0.18932  -0.00001  -0.00000  -0.00003
   I      5.89637   3.05624   5.68625  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55491  -0.00089   2.84861  -0.00045  -0.00000   0.00136
   N      0.74155  -0.00033   3.43455  -0.00319  -0.00000   0.00297
   H      5.63890  -0.00104   1.75172   0.00623  -0.00000   0.00242
   H      5.01916   0.90155   3.18067  -0.00632  -0.00285   0.00074
   H      5.01985   5.21176   3.18088  -0.00632   0.00286   0.00074
   H      1.28898   0.84527   3.14545   0.04400  -0.04082  -0.02983
   H      1.28967   5.26877   3.14565   0.04400   0.04081  -0.02986
   H      0.73892  -0.00018   4.47710  -0.02918   0.00002  -0.00002
   Pb     2.87981   3.05660   6.09025  -0.00000   0.00000  -0.00000
   I      2.63702   3.05690   2.95738  -0.00002  -0.00000   0.00001
   I      2.46893  -0.00044   0.18932  -0.00000   0.00000  -0.00002
   I      5.89637   3.05624   5.68625   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55491  -0.00089   2.84861   0.00000   0.00174   0.00000
   N      0.74155  -0.00033   3.43455   0.00000   0.00408   0.00000
   H      5.63890  -0.00104   1.75172   0.00000   0.00233   0.00000
   H      5.01916   0.90155   3.18067  -0.00530   0.00044  -0.00342
   H      5.01985   5.21176   3.18088   0.00529   0.00044   0.00342
   H      1.28898   0.84527   3.14545  -0.01715  -0.00472  -0.04808
   H      1.28967   5.26877   3.14565   0.01715  -0.00469   0.04805
   H      0.73892  -0.00018   4.47710  -0.00003  -0.06813   0.00001
   Pb     2.87981   3.05660   6.09025  -0.00000   0.00000  -0.00000
   I      2.63702   3.05690   2.95738  -0.00000  -0.00001   0.00000
   I      2.46893  -0.00044   0.18932   0.00000   0.00000  -0.00000
   I      5.89637   3.05624   5.68625   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55491  -0.00089   2.84861   0.00456  -0.00000   0.00141
   N      0.74155  -0.00033   3.43455  -0.00039   0.00000  -0.00002
   H      5.63890  -0.00104   1.75172   0.00431  -0.00001  -0.05275
   H      5.01916   0.90155   3.18067  -0.02877   0.04903   0.01819
   H      5.01985   5.21176   3.18088  -0.02878  -0.04901   0.01820
   H      1.28898   0.84527   3.14545   0.00224   0.00391  -0.00149
   H      1.28967   5.26877   3.14565   0.00224  -0.00392  -0.00149
   H      0.73892  -0.00018   4.47710  -0.00028   0.00000   0.00280
   Pb     2.87981   3.05660   6.09025  -0.00000  -0.00000  -0.00000
   I      2.63702   3.05690   2.95738   0.00000  -0.00000  -0.00000
   I      2.46893  -0.00044   0.18932   0.00000  -0.00000   0.00000
   I      5.89637   3.05624   5.68625   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55491  -0.00089   2.84861   0.00000   0.00892   0.00000
   N      0.74155  -0.00033   3.43455   0.00000  -0.00311  -0.00000
   H      5.63890  -0.00104   1.75172   0.00000   0.00159  -0.00003
   H      5.01916   0.90155   3.18067   0.03170  -0.05338  -0.02065
   H      5.01985   5.21176   3.18088  -0.03170  -0.05336   0.02066
   H      1.28898   0.84527   3.14545   0.01274   0.02094  -0.00836
   H      1.28967   5.26877   3.14565  -0.01280   0.02105   0.00839
   H      0.73892  -0.00018   4.47710   0.00000  -0.00087  -0.00001
   Pb     2.87981   3.05660   6.09025  -0.00000   0.00000  -0.00000
   I      2.63702   3.05690   2.95738  -0.00000   0.00001  -0.00000
   I      2.46893  -0.00044   0.18932   0.00000   0.00000   0.00000
   I      5.89637   3.05624   5.68625   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55491  -0.00089   2.84861  -0.00332  -0.00001   0.00860
   N      0.74155  -0.00033   3.43455   0.00125  -0.00000  -0.00092
   H      5.63890  -0.00104   1.75172   0.00651  -0.00001  -0.08266
   H      5.01916   0.90155   3.18067   0.01635  -0.02953  -0.00962
   H      5.01985   5.21176   3.18088   0.01641   0.02961  -0.00966
   H      1.28898   0.84527   3.14545  -0.00805  -0.01380   0.00494
   H      1.28967   5.26877   3.14565  -0.00808   0.01385   0.00495
   H      0.73892  -0.00018   4.47710  -0.00083  -0.00000   0.00232
   Pb     2.87981   3.05660   6.09025   0.00000   0.00000  -0.00000
   I      2.63702   3.05690   2.95738  -0.00000   0.00000  -0.00000
   I      2.46893  -0.00044   0.18932   0.00000  -0.00000   0.00000
   I      5.89637   3.05624   5.68625  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55491  -0.00089   2.84861  -0.00122   0.00003   0.00177
   N      0.74155  -0.00033   3.43455  -0.00491   0.00006   0.00189
   H      5.63890  -0.00104   1.75172   0.00151   0.00000  -0.01506
   H      5.01916   0.90155   3.18067   0.00667  -0.01022  -0.00325
   H      5.01985   5.21176   3.18088   0.00642   0.00982  -0.00310
   H      1.28898   0.84527   3.14545   0.03404   0.05487  -0.01969
   H      1.28967   5.26877   3.14565   0.03451  -0.05564  -0.01996
   H      0.73892  -0.00018   4.47710  -0.00127   0.00002   0.01371
   Pb     2.87981   3.05660   6.09025  -0.00000   0.00000   0.00000
   I      2.63702   3.05690   2.95738   0.00001  -0.00000   0.00000
   I      2.46893  -0.00044   0.18932  -0.00000  -0.00000  -0.00000
   I      5.89637   3.05624   5.68625   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55491  -0.00089   2.84861  -0.00001  -0.00338   0.00001
   N      0.74155  -0.00033   3.43455  -0.00004  -0.00769   0.00002
   H      5.63890  -0.00104   1.75172   0.00001  -0.00051  -0.00006
   H      5.01916   0.90155   3.18067  -0.01304   0.02081   0.00770
   H      5.01985   5.21176   3.18088   0.01313   0.02093  -0.00774
   H      1.28898   0.84527   3.14545   0.03408   0.05291  -0.02015
   H      1.28967   5.26877   3.14565  -0.03352   0.05204   0.01982
   H      0.73892  -0.00018   4.47710  -0.00001  -0.00198   0.00011
   Pb     2.87981   3.05660   6.09025   0.00000   0.00000   0.00000
   I      2.63702   3.05690   2.95738   0.00000   0.00002   0.00000
   I      2.46893  -0.00044   0.18932  -0.00000   0.00000  -0.00000
   I      5.89637   3.05624   5.68625   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55491  -0.00089   2.84861  -0.00002  -0.00000   0.00042
   N      0.74155  -0.00033   3.43455  -0.00084   0.00000   0.00732
   H      5.63890  -0.00104   1.75172  -0.00053  -0.00000  -0.00584
   H      5.01916   0.90155   3.18067   0.00045  -0.00070  -0.00032
   H      5.01985   5.21176   3.18088   0.00045   0.00070  -0.00032
   H      1.28898   0.84527   3.14545   0.00363   0.00656  -0.00052
   H      1.28967   5.26877   3.14565   0.00362  -0.00656  -0.00052
   H      0.73892  -0.00018   4.47710   0.00492  -0.00001  -0.09886
   Pb     2.87981   3.05660   6.09025  -0.00000  -0.00000  -0.00000
   I      2.63702   3.05690   2.95738   0.00000  -0.00000  -0.00000
   I      2.46893  -0.00044   0.18932  -0.00001   0.00000  -0.00000
   I      5.89637   3.05624   5.68625   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_0.997_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.002979426
    0.000877866    6.114891642   -0.000019678
    0.133948648   -0.000391371    6.246436100
PRIMCOORD  1
     12   1
   C      5.55476  -0.00096   2.85479  -0.00074   0.00133  -0.02883
   N      0.74300  -0.00029   3.43695  -0.00074   0.00133  -0.02883
   H      5.63555  -0.00120   1.75766  -0.00074   0.00133  -0.02883
   H      5.01998   0.90150   3.18835  -0.00074   0.00133  -0.02883
   H      5.02075   5.21167   3.18871  -0.00074   0.00133  -0.02883
   H      1.28958   0.84535   3.14637  -0.00074   0.00133  -0.02883
   H      1.29034   5.26877   3.14667  -0.00074   0.00133  -0.02883
   H      0.74315  -0.00008   4.47959  -0.00074   0.00133  -0.02883
   Pb     2.87872   3.05664   6.09423  -0.00074   0.00133  -0.02883
   I      2.63729   3.05694   2.95787  -0.00074   0.00133  -0.02883
   I      2.46560  -0.00040   0.18900  -0.00074   0.00133  -0.02883
   I      5.89534   3.05626   5.68791  -0.00074   0.00133  -0.02883
PRIMCOORD  2
     12   1
   C      5.55476  -0.00096   2.85479  -0.02614  -0.01224   0.00010
   N      0.74300  -0.00029   3.43695  -0.02614  -0.01224   0.00010
   H      5.63555  -0.00120   1.75766  -0.02614  -0.01224   0.00010
   H      5.01998   0.90150   3.18835  -0.02614  -0.01224   0.00010
   H      5.02075   5.21167   3.18871  -0.02614  -0.01224   0.00010
   H      1.28958   0.84535   3.14637  -0.02614  -0.01224   0.00010
   H      1.29034   5.26877   3.14667  -0.02614  -0.01224   0.00010
   H      0.74315  -0.00008   4.47959  -0.02614  -0.01224   0.00010
   Pb     2.87872   3.05664   6.09423  -0.02614  -0.01224   0.00010
   I      2.63729   3.05694   2.95787  -0.02614  -0.01224   0.00010
   I      2.46560  -0.00040   0.18900  -0.02614  -0.01224   0.00010
   I      5.89534   3.05626   5.68791  -0.02614  -0.01224   0.00010
PRIMCOORD  3
     12   1
   C      5.55476  -0.00096   2.85479  -0.01222   0.02611   0.00152
   N      0.74300  -0.00029   3.43695  -0.01222   0.02611   0.00152
   H      5.63555  -0.00120   1.75766  -0.01222   0.02611   0.00152
   H      5.01998   0.90150   3.18835  -0.01222   0.02611   0.00152
   H      5.02075   5.21167   3.18871  -0.01222   0.02611   0.00152
   H      1.28958   0.84535   3.14637  -0.01222   0.02611   0.00152
   H      1.29034   5.26877   3.14667  -0.01222   0.02611   0.00152
   H      0.74315  -0.00008   4.47959  -0.01222   0.02611   0.00152
   Pb     2.87872   3.05664   6.09423  -0.01222   0.02611   0.00152
   I      2.63729   3.05694   2.95787  -0.01222   0.02611   0.00152
   I      2.46560  -0.00040   0.18900  -0.01222   0.02611   0.00152
   I      5.89534   3.05626   5.68791  -0.01222   0.02611   0.00152
PRIMCOORD  4
     12   1
   C      5.55476  -0.00096   2.85479   0.00005   0.02332  -0.00012
   N      0.74300  -0.00029   3.43695   0.00003   0.02968  -0.00006
   H      5.63555  -0.00120   1.75766   0.00010   0.02755  -0.00012
   H      5.01998   0.90150   3.18835  -0.00438   0.01976   0.00253
   H      5.02075   5.21167   3.18871   0.00445   0.01976  -0.00282
   H      1.28958   0.84535   3.14637  -0.00190   0.02899  -0.00560
   H      1.29034   5.26877   3.14667   0.00197   0.02899   0.00553
   H      0.74315  -0.00008   4.47959  -0.00003   0.03952  -0.00006
   Pb     2.87872   3.05664   6.09423  -0.00003   0.00653   0.00002
   I      2.63729   3.05694   2.95787   0.00002   0.02967   0.00001
   I      2.46560  -0.00040   0.18900   0.00004   0.00503  -0.00004
   I      5.89534   3.05626   5.68791  -0.00002  -0.05216   0.00003
PRIMCOORD  5
     12   1
   C      5.55476  -0.00096   2.85479   0.02145   0.00047   0.00392
   N      0.74300  -0.00029   3.43695   0.01883   0.00036   0.00996
   H      5.63555  -0.00120   1.75766   0.02696   0.00059   0.00434
   H      5.01998   0.90150   3.18835   0.02059   0.00071   0.00210
   H      5.02075   5.21167   3.18871   0.02050   0.00020   0.00190
   H      1.28958   0.84535   3.14637   0.02018  -0.00003   0.01202
   H      1.29034   5.26877   3.14667   0.02013   0.00078   0.01185
   H      0.74315  -0.00008   4.47959   0.01339   0.00025   0.01007
   Pb     2.87872   3.05664   6.09423  -0.01117  -0.00027   0.01092
   I      2.63729   3.05694   2.95787   0.03630   0.00034   0.00810
   I      2.46560  -0.00040   0.18900  -0.01485  -0.00016   0.02968
   I      5.89534   3.05626   5.68791  -0.00828   0.00015  -0.05741
PRIMCOORD  6
     12   1
   C      5.55476  -0.00096   2.85479  -0.02421  -0.00096  -0.00454
   N      0.74300  -0.00029   3.43695  -0.02126  -0.00073  -0.01201
   H      5.63555  -0.00120   1.75766  -0.02984  -0.00117  -0.00500
   H      5.01998   0.90150   3.18835  -0.02266  -0.00096  -0.00203
   H      5.02075   5.21167   3.18871  -0.02247  -0.00094  -0.00167
   H      1.28958   0.84535   3.14637  -0.02257  -0.00117  -0.01505
   H      1.29034   5.26877   3.14667  -0.02248  -0.00037  -0.01466
   H      0.74315  -0.00008   4.47959  -0.01455  -0.00048  -0.01148
   Pb     2.87872   3.05664   6.09423   0.03397   0.00059   0.00533
   I      2.63729   3.05694   2.95787  -0.00918  -0.00069   0.00228
   I      2.46560  -0.00040   0.18900  -0.05843   0.00036  -0.00290
   I      5.89534   3.05626   5.68791   0.01786  -0.00043  -0.00594
PRIMCOORD  7
     12   1
   C      5.55476  -0.00096   2.85479  -0.00040  -0.03330   0.00064
   N      0.74300  -0.00029   3.43695  -0.00058  -0.02896   0.00106
   H      5.63555  -0.00120   1.75766  -0.00007  -0.03906   0.00067
   H      5.01998   0.90150   3.18835  -0.00170  -0.03222  -0.00440
   H      5.02075   5.21167   3.18871   0.00069  -0.03222   0.00535
   H      1.28958   0.84535   3.14637  -0.00028  -0.03127  -0.00492
   H      1.29034   5.26877   3.14667  -0.00075  -0.03133   0.00737
   H      0.74315  -0.00008   4.47959  -0.00095  -0.02101   0.00103
   Pb     2.87872   3.05664   6.09423   0.00009   0.02378   0.00019
   I      2.63729   3.05694   2.95787  -0.00131  -0.03027   0.00008
   I      2.46560  -0.00040   0.18900   0.00144   0.01425   0.00068
   I      5.89534   3.05626   5.68791  -0.00016  -0.01497  -0.00129
PRIMCOORD  8
     12   1
   C      5.55476  -0.00096   2.85479   0.01182  -0.00142  -0.02842
   N      0.74300  -0.00029   3.43695   0.01190  -0.00127  -0.02850
   H      5.63555  -0.00120   1.75766   0.01189  -0.00165  -0.02847
   H      5.01998   0.90150   3.18835   0.01166  -0.00146  -0.02854
   H      5.02075   5.21167   3.18871   0.01172  -0.00127  -0.02815
   H      1.28958   0.84535   3.14637   0.01258  -0.00186  -0.02813
   H      1.29034   5.26877   3.14667   0.01253  -0.00090  -0.02762
   H      0.74315  -0.00008   4.47959   0.01239  -0.00095  -0.02816
   Pb     2.87872   3.05664   6.09423  -0.01012   0.00104   0.00658
   I      2.63729   3.05694   2.95787   0.03222  -0.00136   0.00499
   I      2.46560  -0.00040   0.18900  -0.01514   0.00063  -0.02602
   I      5.89534   3.05626   5.68791  -0.00357  -0.00061   0.01745
PRIMCOORD  9
     12   1
   C      5.55476  -0.00096   2.85479  -0.00647   0.00073  -0.03208
   N      0.74300  -0.00029   3.43695  -0.01460   0.00068  -0.01283
   H      5.63555  -0.00120   1.75766   0.00909   0.00082  -0.03091
   H      5.01998   0.90150   3.18835  -0.01147   0.00053  -0.03945
   H      5.02075   5.21167   3.18871  -0.01150   0.00088  -0.03960
   H      1.28958   0.84535   3.14637  -0.01050   0.00122  -0.00398
   H      1.29034   5.26877   3.14667  -0.01046   0.00025  -0.00421
   H      0.74315  -0.00008   4.47959  -0.02992   0.00053  -0.01343
   Pb     2.87872   3.05664   6.09423   0.00416  -0.00059   0.02565
   I      2.63729   3.05694   2.95787  -0.01706   0.00073   0.01507
   I      2.46560  -0.00040   0.18900   0.01555  -0.00035  -0.02924
   I      5.89534   3.05626   5.68791  -0.00254   0.00039  -0.02221
PRIMCOORD 10
     12   1
   C      5.55476  -0.00096   2.85479  -0.01323  -0.00007   0.03607
   N      0.74300  -0.00029   3.43695   0.00022  -0.00001   0.00420
   H      5.63555  -0.00120   1.75766  -0.04026  -0.00009   0.03409
   H      5.01998   0.90150   3.18835  -0.00505  -0.00009   0.04926
   H      5.02075   5.21167   3.18871  -0.00497  -0.00009   0.04929
   H      1.28958   0.84535   3.14637  -0.00614  -0.00009  -0.00739
   H      1.29034   5.26877   3.14667  -0.00607   0.00009  -0.00737
   H      0.74315  -0.00008   4.47959   0.02419  -0.00001   0.00481
   Pb     2.87872   3.05664   6.09423  -0.00016  -0.00000   0.00089
   I      2.63729   3.05694   2.95787   0.00179   0.00002  -0.00073
   I      2.46560  -0.00040   0.18900   0.00024  -0.00000  -0.00437
   I      5.89534   3.05626   5.68791  -0.00025  -0.00000  -0.00121
PRIMCOORD 11
     12   1
   C      5.55476  -0.00096   2.85479   0.00003   0.03868   0.00009
   N      0.74300  -0.00029   3.43695   0.00006   0.00625   0.00001
   H      5.63555  -0.00120   1.75766  -0.00005   0.05747   0.00009
   H      5.01998   0.90150   3.18835   0.01566   0.04198   0.01639
   H      5.02075   5.21167   3.18871  -0.01556   0.04197  -0.01612
   H      1.28958   0.84535   3.14637   0.01323   0.00169   0.01012
   H      1.29034   5.26877   3.14667  -0.01314   0.00169  -0.01017
   H      0.74315  -0.00008   4.47959   0.00013  -0.00570   0.00001
   Pb     2.87872   3.05664   6.09423   0.00000   0.00090   0.00001
   I      2.63729   3.05694   2.95787  -0.00002  -0.00526  -0.00001
   I      2.46560  -0.00040   0.18900  -0.00001  -0.00122  -0.00002
   I      5.89534   3.05626   5.68791   0.00002  -0.00045  -0.00001
PRIMCOORD 12
     12   1
   C      5.55476  -0.00096   2.85479   0.01775  -0.00035  -0.00103
   N      0.74300  -0.00029   3.43695   0.02164  -0.00005  -0.01088
   H      5.63555  -0.00120   1.75766   0.00999  -0.00053  -0.00164
   H      5.01998   0.90150   3.18835   0.02014  -0.00037   0.00262
   H      5.02075   5.21167   3.18871   0.02043  -0.00039   0.00293
   H      1.28958   0.84535   3.14637   0.01869   0.00016  -0.01614
   H      1.29034   5.26877   3.14667   0.01894  -0.00018  -0.01593
   H      0.74315  -0.00008   4.47959   0.02933   0.00008  -0.01061
   Pb     2.87872   3.05664   6.09423  -0.02172   0.00000   0.02771
   I      2.63729   3.05694   2.95787  -0.00964  -0.00001  -0.05030
   I      2.46560  -0.00040   0.18900  -0.00509   0.00006   0.00535
   I      5.89534   3.05626   5.68791   0.04519  -0.00002   0.00131
PRIMCOORD 13
     12   1
   C      5.55476  -0.00096   2.85479   0.02849  -0.00007   0.00593
   N      0.74300  -0.00029   3.43695   0.03448  -0.00000  -0.00935
   H      5.63555  -0.00120   1.75766   0.01613  -0.00007   0.00498
   H      5.01998   0.90150   3.18835   0.03237  -0.00014   0.01232
   H      5.02075   5.21167   3.18871   0.03246  -0.00004   0.01232
   H      1.28958   0.84535   3.14637   0.03085   0.00034  -0.01563
   H      1.29034   5.26877   3.14667   0.03093  -0.00030  -0.01564
   H      0.74315  -0.00008   4.47959   0.04650  -0.00001  -0.00887
   Pb     2.87872   3.05664   6.09423   0.00754  -0.00001   0.00566
   I      2.63729   3.05694   2.95787  -0.00216  -0.00000  -0.01184
   I      2.46560  -0.00040   0.18900  -0.00057   0.00002   0.00103
   I      5.89534   3.05626   5.68791  -0.01758   0.00000   0.00211
PRIMCOORD 14
     12   1
   C      5.55476  -0.00096   2.85479  -0.00013  -0.01439  -0.00011
   N      0.74300  -0.00029   3.43695  -0.00017   0.00282   0.00001
   H      5.63555  -0.00120   1.75766  -0.00003   0.00471  -0.00011
   H      5.01998   0.90150   3.18835  -0.01822  -0.03053   0.01441
   H      5.02075   5.21167   3.18871   0.01790  -0.03054  -0.01473
   H      1.28958   0.84535   3.14637  -0.01594   0.01910   0.01755
   H      1.29034   5.26877   3.14667   0.01565   0.01910  -0.01745
   H      0.74315  -0.00008   4.47959  -0.00027  -0.02056   0.00001
   Pb     2.87872   3.05664   6.09423   0.00002   0.02944   0.00005
   I      2.63729   3.05694   2.95787   0.00004   0.00863  -0.00010
   I      2.46560  -0.00040   0.18900   0.00001  -0.05995   0.00002
   I      5.89534   3.05626   5.68791  -0.00005   0.00461   0.00002
PRIMCOORD 15
     12   1
   C      5.55476  -0.00096   2.85479   0.03006  -0.00015   0.01047
   N      0.74300  -0.00029   3.43695   0.03520  -0.00000  -0.00341
   H      5.63555  -0.00120   1.75766   0.01866  -0.00017   0.00959
   H      5.01998   0.90150   3.18835   0.03361  -0.00022   0.01631
   H      5.02075   5.21167   3.18871   0.03380  -0.00018   0.01636
   H      1.28958   0.84535   3.14637   0.03177   0.00067  -0.00830
   H      1.29034   5.26877   3.14667   0.03193  -0.00058  -0.00829
   H      0.74315  -0.00008   4.47959   0.04588  -0.00000  -0.00289
   Pb     2.87872   3.05664   6.09423  -0.00313   0.00003  -0.00352
   I      2.63729   3.05694   2.95787  -0.00641  -0.00000   0.00933
   I      2.46560  -0.00040   0.18900  -0.00305  -0.00003  -0.00282
   I      5.89534   3.05626   5.68791   0.00628  -0.00001  -0.00156
PRIMCOORD 16
     12   1
   C      5.55476  -0.00096   2.85479   0.01236  -0.00002   0.00294
   N      0.74300  -0.00029   3.43695  -0.00207   0.00000   0.03600
   H      5.63555  -0.00120   1.75766   0.04014  -0.00002   0.00498
   H      5.01998   0.90150   3.18835   0.00404   0.00003  -0.01053
   H      5.02075   5.21167   3.18871   0.00405  -0.00007  -0.01052
   H      1.28958   0.84535   3.14637   0.00440   0.00019   0.04824
   H      1.29034   5.26877   3.14667   0.00441  -0.00017   0.04825
   H      0.74315  -0.00008   4.47959  -0.02573   0.00001   0.03566
   Pb     2.87872   3.05664   6.09423   0.00017   0.00000   0.00012
   I      2.63729   3.05694   2.95787   0.00056  -0.00000  -0.00164
   I      2.46560  -0.00040   0.18900  -0.00158   0.00000  -0.00378
   I      5.89534   3.05626   5.68791  -0.00045  -0.00000   0.00005
PRIMCOORD 17
     12   1
   C      5.55476  -0.00096   2.85479   0.00000   0.00224   0.00001
   N      0.74300  -0.00029   3.43695   0.00001   0.00393  -0.00000
   H      5.63555  -0.00120   1.75766  -0.00001  -0.04734   0.00002
   H      5.01998   0.90150   3.18835   0.01505   0.02563  -0.03912
   H      5.02075   5.21167   3.18871  -0.01504   0.02564   0.03913
   H      1.28958   0.84535   3.14637   0.00935  -0.01081  -0.02470
   H      1.29034   5.26877   3.14667  -0.00934  -0.01079   0.02470
   H      0.74315  -0.00008   4.47959   0.00001   0.03579  -0.00001
   Pb     2.87872   3.05664   6.09423   0.00000   0.00022  -0.00000
   I      2.63729   3.05694   2.95787  -0.00000  -0.00053  -0.00000
   I      2.46560  -0.00040   0.18900  -0.00000  -0.00069  -0.00000
   I      5.89534   3.05626   5.68791  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.55476  -0.00096   2.85479   0.00002   0.00487  -0.00000
   N      0.74300  -0.00029   3.43695   0.00002  -0.03375   0.00000
   H      5.63555  -0.00120   1.75766   0.00002   0.00293  -0.00000
   H      5.01998   0.90150   3.18835   0.02600   0.02009   0.00052
   H      5.02075   5.21167   3.18871  -0.02596   0.02009  -0.00053
   H      1.28958   0.84535   3.14637   0.02080  -0.04861  -0.00118
   H      1.29034   5.26877   3.14667  -0.02076  -0.04861   0.00118
   H      0.74315  -0.00008   4.47959   0.00003  -0.03260   0.00000
   Pb     2.87872   3.05664   6.09423  -0.00000   0.00019   0.00000
   I      2.63729   3.05694   2.95787  -0.00000   0.00394   0.00000
   I      2.46560  -0.00040   0.18900  -0.00000  -0.00011  -0.00000
   I      5.89534   3.05626   5.68791   0.00000  -0.00018   0.00000
PRIMCOORD 19
     12   1
   C      5.55476  -0.00096   2.85479  -0.00000   0.00049  -0.00000
   N      0.74300  -0.00029   3.43695  -0.00000  -0.00042  -0.00000
   H      5.63555  -0.00120   1.75766  -0.00000  -0.03085   0.00000
   H      5.01998   0.90150   3.18835   0.01074   0.01597  -0.02470
   H      5.02075   5.21167   3.18871  -0.01074   0.01598   0.02469
   H      1.28958   0.84535   3.14637  -0.01513   0.02321   0.03879
   H      1.29034   5.26877   3.14667   0.01513   0.02319  -0.03879
   H      0.74315  -0.00008   4.47959  -0.00000  -0.05043   0.00001
   Pb     2.87872   3.05664   6.09423  -0.00000  -0.00000   0.00000
   I      2.63729   3.05694   2.95787   0.00000   0.00004   0.00000
   I      2.46560  -0.00040   0.18900   0.00000   0.00018   0.00000
   I      5.89534   3.05626   5.68791   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55476  -0.00096   2.85479  -0.00210   0.00000   0.00366
   N      0.74300  -0.00029   3.43695  -0.00188   0.00000   0.00432
   H      5.63555  -0.00120   1.75766   0.04679  -0.00000   0.00625
   H      5.01998   0.90150   3.18835  -0.01374   0.00407  -0.02742
   H      5.02075   5.21167   3.18871  -0.01373  -0.00409  -0.02741
   H      1.28958   0.84535   3.14637  -0.01423  -0.00451  -0.03083
   H      1.29034   5.26877   3.14667  -0.01424   0.00449  -0.03083
   H      0.74315  -0.00008   4.47959   0.05864  -0.00001   0.00569
   Pb     2.87872   3.05664   6.09423  -0.00001   0.00000   0.00000
   I      2.63729   3.05694   2.95787   0.00000  -0.00000   0.00003
   I      2.46560  -0.00040   0.18900   0.00002  -0.00000  -0.00001
   I      5.89534   3.05626   5.68791   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55476  -0.00096   2.85479   0.00000   0.00520  -0.00000
   N      0.74300  -0.00029   3.43695   0.00000   0.00416  -0.00000
   H      5.63555  -0.00120   1.75766  -0.00001  -0.02218   0.00000
   H      5.01998   0.90150   3.18835  -0.04063  -0.01545  -0.01186
   H      5.02075   5.21167   3.18871   0.04063  -0.01545   0.01188
   H      1.28958   0.84535   3.14637   0.04291  -0.01926   0.01281
   H      1.29034   5.26877   3.14667  -0.04290  -0.01926  -0.01279
   H      0.74315  -0.00008   4.47959  -0.00001  -0.02554   0.00000
   Pb     2.87872   3.05664   6.09423  -0.00000  -0.00000  -0.00000
   I      2.63729   3.05694   2.95787   0.00000   0.00000   0.00000
   I      2.46560  -0.00040   0.18900  -0.00000   0.00001   0.00000
   I      5.89534   3.05626   5.68791   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55476  -0.00096   2.85479  -0.03682  -0.00000  -0.01659
   N      0.74300  -0.00029   3.43695   0.03241   0.00000   0.01406
   H      5.63555  -0.00120   1.75766  -0.03483   0.00000  -0.01682
   H      5.01998   0.90150   3.18835  -0.03010   0.00217  -0.00987
   H      5.02075   5.21167   3.18871  -0.03011  -0.00216  -0.00987
   H      1.28958   0.84535   3.14637   0.03111   0.00111   0.01474
   H      1.29034   5.26877   3.14667   0.03112  -0.00111   0.01475
   H      0.74315  -0.00008   4.47959   0.03190   0.00000   0.01472
   Pb     2.87872   3.05664   6.09423  -0.00000  -0.00000  -0.00000
   I      2.63729   3.05694   2.95787  -0.00005   0.00000   0.00000
   I      2.46560  -0.00040   0.18900  -0.00004  -0.00000  -0.00002
   I      5.89534   3.05626   5.68791   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55476  -0.00096   2.85479   0.00633  -0.00001  -0.01377
   N      0.74300  -0.00029   3.43695  -0.00588   0.00001   0.01034
   H      5.63555  -0.00120   1.75766  -0.04670   0.00001  -0.01728
   H      5.01998   0.90150   3.18835   0.01270  -0.01429   0.03544
   H      5.02075   5.21167   3.18871   0.01267   0.01430   0.03543
   H      1.28958   0.84535   3.14637  -0.01055  -0.00957  -0.02406
   H      1.29034   5.26877   3.14667  -0.01057   0.00956  -0.02405
   H      0.74315  -0.00008   4.47959   0.04681  -0.00001   0.01239
   Pb     2.87872   3.05664   6.09423  -0.00000   0.00000  -0.00000
   I      2.63729   3.05694   2.95787   0.00000  -0.00000   0.00001
   I      2.46560  -0.00040   0.18900   0.00001  -0.00000   0.00001
   I      5.89534   3.05626   5.68791   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55476  -0.00096   2.85479   0.00000   0.01449  -0.00001
   N      0.74300  -0.00029   3.43695  -0.00000  -0.01202   0.00001
   H      5.63555  -0.00120   1.75766  -0.00001  -0.03534   0.00000
   H      5.01998   0.90150   3.18835  -0.04288  -0.01045  -0.00192
   H      5.02075   5.21167   3.18871   0.04288  -0.01045   0.00194
   H      1.28958   0.84535   3.14637  -0.04114   0.01157  -0.00608
   H      1.29034   5.26877   3.14667   0.04114   0.01157   0.00605
   H      0.74315  -0.00008   4.47959   0.00001   0.02770  -0.00000
   Pb     2.87872   3.05664   6.09423  -0.00000  -0.00000   0.00000
   I      2.63729   3.05694   2.95787  -0.00000  -0.00000   0.00000
   I      2.46560  -0.00040   0.18900  -0.00000  -0.00000  -0.00000
   I      5.89534   3.05626   5.68791  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55476  -0.00096   2.85479  -0.01075  -0.00000  -0.00512
   N      0.74300  -0.00029   3.43695  -0.00045  -0.00000  -0.00057
   H      5.63555  -0.00120   1.75766   0.06364  -0.00000   0.00084
   H      5.01998   0.90150   3.18835   0.03786   0.01355   0.03570
   H      5.02075   5.21167   3.18871   0.03786  -0.01354   0.03572
   H      1.28958   0.84535   3.14637  -0.00123  -0.00075  -0.00115
   H      1.29034   5.26877   3.14667  -0.00123   0.00075  -0.00115
   H      0.74315  -0.00008   4.47959  -0.00381   0.00000  -0.00161
   Pb     2.87872   3.05664   6.09423   0.00000   0.00000  -0.00000
   I      2.63729   3.05694   2.95787  -0.00000  -0.00000   0.00000
   I      2.46560  -0.00040   0.18900   0.00001   0.00000  -0.00000
   I      5.89534   3.05626   5.68791   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55476  -0.00096   2.85479  -0.00000  -0.00352   0.00000
   N      0.74300  -0.00029   3.43695  -0.00000  -0.00312   0.00000
   H      5.63555  -0.00120   1.75766  -0.00001   0.06694  -0.00001
   H      5.01998   0.90150   3.18835  -0.01942   0.00444  -0.04782
   H      5.02075   5.21167   3.18871   0.01943   0.00444   0.04781
   H      1.28958   0.84535   3.14637  -0.00601   0.00088   0.00157
   H      1.29034   5.26877   3.14667   0.00601   0.00088  -0.00157
   H      0.74315  -0.00008   4.47959   0.00000   0.00719  -0.00000
   Pb     2.87872   3.05664   6.09423   0.00000  -0.00000   0.00000
   I      2.63729   3.05694   2.95787   0.00000   0.00000  -0.00000
   I      2.46560  -0.00040   0.18900  -0.00000  -0.00000  -0.00000
   I      5.89534   3.05626   5.68791  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55476  -0.00096   2.85479  -0.00282   0.00000   0.00276
   N      0.74300  -0.00029   3.43695  -0.00226   0.00000   0.00215
   H      5.63555  -0.00120   1.75766  -0.03663  -0.00001  -0.00130
   H      5.01998   0.90150   3.18835   0.04310   0.03836  -0.02985
   H      5.02075   5.21167   3.18871   0.04308  -0.03838  -0.02986
   H      1.28958   0.84535   3.14637   0.00405  -0.00611  -0.00273
   H      1.29034   5.26877   3.14667   0.00405   0.00611  -0.00273
   H      0.74315  -0.00008   4.47959   0.00771  -0.00000   0.00282
   Pb     2.87872   3.05664   6.09423   0.00000   0.00000   0.00000
   I      2.63729   3.05694   2.95787  -0.00000  -0.00000   0.00000
   I      2.46560  -0.00040   0.18900   0.00000  -0.00000  -0.00000
   I      5.89534   3.05626   5.68791  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55476  -0.00096   2.85479   0.00020  -0.00000   0.00018
   N      0.74300  -0.00029   3.43695   0.00919   0.00000   0.00619
   H      5.63555  -0.00120   1.75766  -0.00521   0.00000  -0.00020
   H      5.01998   0.90150   3.18835   0.00266   0.00231  -0.00253
   H      5.02075   5.21167   3.18871   0.00265  -0.00231  -0.00253
   H      1.28958   0.84535   3.14637  -0.03587   0.01045  -0.04172
   H      1.29034   5.26877   3.14667  -0.03588  -0.01046  -0.04175
   H      0.74315  -0.00008   4.47959  -0.05944   0.00002   0.00177
   Pb     2.87872   3.05664   6.09423   0.00000  -0.00000   0.00000
   I      2.63729   3.05694   2.95787   0.00001  -0.00000   0.00002
   I      2.46560  -0.00040   0.18900  -0.00001  -0.00000  -0.00003
   I      5.89534   3.05626   5.68791  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55476  -0.00096   2.85479  -0.00044  -0.00000   0.00136
   N      0.74300  -0.00029   3.43695  -0.00318  -0.00000   0.00298
   H      5.63555  -0.00120   1.75766   0.00624  -0.00000   0.00240
   H      5.01998   0.90150   3.18835  -0.00633  -0.00286   0.00076
   H      5.02075   5.21167   3.18871  -0.00633   0.00286   0.00075
   H      1.28958   0.84535   3.14637   0.04393  -0.04081  -0.02993
   H      1.29034   5.26877   3.14667   0.04392   0.04080  -0.02998
   H      0.74315  -0.00008   4.47959  -0.02921   0.00002   0.00005
   Pb     2.87872   3.05664   6.09423  -0.00000   0.00000  -0.00000
   I      2.63729   3.05694   2.95787  -0.00002  -0.00000   0.00001
   I      2.46560  -0.00040   0.18900  -0.00000   0.00000  -0.00002
   I      5.89534   3.05626   5.68791   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55476  -0.00096   2.85479  -0.00000   0.00173   0.00000
   N      0.74300  -0.00029   3.43695   0.00000   0.00408   0.00000
   H      5.63555  -0.00120   1.75766   0.00000   0.00233   0.00000
   H      5.01998   0.90150   3.18835  -0.00530   0.00044  -0.00340
   H      5.02075   5.21167   3.18871   0.00529   0.00044   0.00340
   H      1.28958   0.84535   3.14637  -0.01727  -0.00472  -0.04802
   H      1.29034   5.26877   3.14667   0.01728  -0.00469   0.04799
   H      0.74315  -0.00008   4.47959  -0.00003  -0.06816   0.00001
   Pb     2.87872   3.05664   6.09423  -0.00000   0.00000  -0.00000
   I      2.63729   3.05694   2.95787  -0.00000  -0.00001   0.00000
   I      2.46560  -0.00040   0.18900   0.00000   0.00000  -0.00000
   I      5.89534   3.05626   5.68791   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55476  -0.00096   2.85479   0.00457  -0.00000   0.00139
   N      0.74300  -0.00029   3.43695  -0.00039   0.00000  -0.00002
   H      5.63555  -0.00120   1.75766   0.00416  -0.00001  -0.05275
   H      5.01998   0.90150   3.18835  -0.02872   0.04903   0.01827
   H      5.02075   5.21167   3.18871  -0.02872  -0.04901   0.01829
   H      1.28958   0.84535   3.14637   0.00224   0.00392  -0.00150
   H      1.29034   5.26877   3.14667   0.00225  -0.00393  -0.00150
   H      0.74315  -0.00008   4.47959  -0.00028   0.00000   0.00282
   Pb     2.87872   3.05664   6.09423  -0.00000  -0.00000  -0.00000
   I      2.63729   3.05694   2.95787   0.00000   0.00000  -0.00000
   I      2.46560  -0.00040   0.18900   0.00000  -0.00000   0.00000
   I      5.89534   3.05626   5.68791   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55476  -0.00096   2.85479   0.00000   0.00891   0.00000
   N      0.74300  -0.00029   3.43695   0.00001  -0.00313  -0.00000
   H      5.63555  -0.00120   1.75766   0.00000   0.00159  -0.00003
   H      5.01998   0.90150   3.18835   0.03161  -0.05334  -0.02072
   H      5.02075   5.21167   3.18871  -0.03162  -0.05332   0.02074
   H      1.28958   0.84535   3.14637   0.01277   0.02102  -0.00843
   H      1.29034   5.26877   3.14667  -0.01286   0.02117   0.00847
   H      0.74315  -0.00008   4.47959   0.00000  -0.00088  -0.00001
   Pb     2.87872   3.05664   6.09423  -0.00000   0.00000  -0.00000
   I      2.63729   3.05694   2.95787  -0.00000   0.00001  -0.00000
   I      2.46560  -0.00040   0.18900   0.00000   0.00000   0.00000
   I      5.89534   3.05626   5.68791   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55476  -0.00096   2.85479  -0.00329  -0.00001   0.00860
   N      0.74300  -0.00029   3.43695   0.00126  -0.00001  -0.00093
   H      5.63555  -0.00120   1.75766   0.00627  -0.00002  -0.08262
   H      5.01998   0.90150   3.18835   0.01629  -0.02948  -0.00964
   H      5.02075   5.21167   3.18871   0.01635   0.02957  -0.00969
   H      1.28958   0.84535   3.14637  -0.00815  -0.01399   0.00503
   H      1.29034   5.26877   3.14667  -0.00820   0.01407   0.00505
   H      0.74315  -0.00008   4.47959  -0.00082  -0.00000   0.00235
   Pb     2.87872   3.05664   6.09423   0.00000   0.00000  -0.00000
   I      2.63729   3.05694   2.95787  -0.00000   0.00000  -0.00000
   I      2.46560  -0.00040   0.18900   0.00000   0.00000   0.00000
   I      5.89534   3.05626   5.68791  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55476  -0.00096   2.85479  -0.00122   0.00004   0.00180
   N      0.74300  -0.00029   3.43695  -0.00490   0.00007   0.00189
   H      5.63555  -0.00120   1.75766   0.00149   0.00000  -0.01534
   H      5.01998   0.90150   3.18835   0.00676  -0.01039  -0.00333
   H      5.02075   5.21167   3.18871   0.00644   0.00988  -0.00314
   H      1.28958   0.84535   3.14637   0.03388   0.05472  -0.01973
   H      1.29034   5.26877   3.14667   0.03449  -0.05568  -0.02007
   H      0.74315  -0.00008   4.47959  -0.00124   0.00002   0.01379
   Pb     2.87872   3.05664   6.09423  -0.00000   0.00000   0.00000
   I      2.63729   3.05694   2.95787   0.00001  -0.00000   0.00000
   I      2.46560  -0.00040   0.18900  -0.00000  -0.00000  -0.00000
   I      5.89534   3.05626   5.68791   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55476  -0.00096   2.85479  -0.00001  -0.00339   0.00001
   N      0.74300  -0.00029   3.43695  -0.00005  -0.00768   0.00002
   H      5.63555  -0.00120   1.75766   0.00001  -0.00051  -0.00008
   H      5.01998   0.90150   3.18835  -0.01307   0.02090   0.00778
   H      5.02075   5.21167   3.18871   0.01317   0.02104  -0.00783
   H      1.28958   0.84535   3.14637   0.03407   0.05299  -0.02028
   H      1.29034   5.26877   3.14667  -0.03337   0.05188   0.01985
   H      0.74315  -0.00008   4.47959  -0.00001  -0.00198   0.00014
   Pb     2.87872   3.05664   6.09423   0.00000   0.00000   0.00000
   I      2.63729   3.05694   2.95787   0.00000   0.00002   0.00000
   I      2.46560  -0.00040   0.18900  -0.00000   0.00000  -0.00000
   I      5.89534   3.05626   5.68791   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55476  -0.00096   2.85479  -0.00002  -0.00000   0.00043
   N      0.74300  -0.00029   3.43695  -0.00082   0.00000   0.00732
   H      5.63555  -0.00120   1.75766  -0.00054  -0.00000  -0.00592
   H      5.01998   0.90150   3.18835   0.00045  -0.00072  -0.00033
   H      5.02075   5.21167   3.18871   0.00046   0.00072  -0.00033
   H      1.28958   0.84535   3.14637   0.00364   0.00659  -0.00054
   H      1.29034   5.26877   3.14667   0.00364  -0.00659  -0.00054
   H      0.74315  -0.00008   4.47959   0.00466  -0.00002  -0.09886
   Pb     2.87872   3.05664   6.09423  -0.00000   0.00000  -0.00000
   I      2.63729   3.05694   2.95787   0.00000  -0.00000  -0.00000
   I      2.46560  -0.00040   0.18900  -0.00001   0.00000  -0.00000
   I      5.89534   3.05626   5.68791   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_0.998_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.002982413
    0.000877866    6.114891642   -0.000019697
    0.133948648   -0.000391371    6.252701336
PRIMCOORD  1
     12   1
   C      5.55563  -0.00099   2.85905   0.00266  -0.00420   0.02844
   N      0.74423  -0.00027   3.44042   0.00266  -0.00420   0.02844
   H      5.63577  -0.00126   1.76187   0.00266  -0.00420   0.02844
   H      5.02105   0.90149   3.19292   0.00266  -0.00420   0.02844
   H      5.02185   5.21163   3.19333   0.00266  -0.00420   0.02844
   H      1.29065   0.84539   3.14953   0.00266  -0.00420   0.02844
   H      1.29144   5.26877   3.14985   0.00266  -0.00420   0.02844
   H      0.74496  -0.00005   4.48310   0.00266  -0.00420   0.02844
   Pb     2.87513   3.05666   6.09954   0.00266  -0.00420   0.02844
   I      2.63780   3.05695   2.95963   0.00266  -0.00420   0.02844
   I      2.46306  -0.00039   0.18914   0.00266  -0.00420   0.02844
   I      5.89251   3.05626   5.68997   0.00266  -0.00420   0.02844
PRIMCOORD  2
     12   1
   C      5.55563  -0.00099   2.85905   0.01002  -0.02663  -0.00488
   N      0.74423  -0.00027   3.44042   0.01002  -0.02663  -0.00488
   H      5.63577  -0.00126   1.76187   0.01002  -0.02663  -0.00488
   H      5.02105   0.90149   3.19292   0.01002  -0.02663  -0.00488
   H      5.02185   5.21163   3.19333   0.01002  -0.02663  -0.00488
   H      1.29065   0.84539   3.14953   0.01002  -0.02663  -0.00488
   H      1.29144   5.26877   3.14985   0.01002  -0.02663  -0.00488
   H      0.74496  -0.00005   4.48310   0.01002  -0.02663  -0.00488
   Pb     2.87513   3.05666   6.09954   0.01002  -0.02663  -0.00488
   I      2.63780   3.05695   2.95963   0.01002  -0.02663  -0.00488
   I      2.46306  -0.00039   0.18914   0.01002  -0.02663  -0.00488
   I      5.89251   3.05626   5.68997   0.01002  -0.02663  -0.00488
PRIMCOORD  3
     12   1
   C      5.55563  -0.00099   2.85905  -0.02694  -0.01032   0.00100
   N      0.74423  -0.00027   3.44042  -0.02694  -0.01032   0.00100
   H      5.63577  -0.00126   1.76187  -0.02694  -0.01032   0.00100
   H      5.02105   0.90149   3.19292  -0.02694  -0.01032   0.00100
   H      5.02185   5.21163   3.19333  -0.02694  -0.01032   0.00100
   H      1.29065   0.84539   3.14953  -0.02694  -0.01032   0.00100
   H      1.29144   5.26877   3.14985  -0.02694  -0.01032   0.00100
   H      0.74496  -0.00005   4.48310  -0.02694  -0.01032   0.00100
   Pb     2.87513   3.05666   6.09954  -0.02694  -0.01032   0.00100
   I      2.63780   3.05695   2.95963  -0.02694  -0.01032   0.00100
   I      2.46306  -0.00039   0.18914  -0.02694  -0.01032   0.00100
   I      5.89251   3.05626   5.68997  -0.02694  -0.01032   0.00100
PRIMCOORD  4
     12   1
   C      5.55563  -0.00099   2.85905   0.00005   0.02319  -0.00012
   N      0.74423  -0.00027   3.44042   0.00003   0.02966  -0.00006
   H      5.63577  -0.00126   1.76187   0.00010   0.02742  -0.00012
   H      5.02105   0.90149   3.19292  -0.00445   0.01958   0.00254
   H      5.02185   5.21163   3.19333   0.00452   0.01958  -0.00283
   H      1.29065   0.84539   3.14953  -0.00196   0.02901  -0.00558
   H      1.29144   5.26877   3.14985   0.00204   0.02901   0.00551
   H      0.74496  -0.00005   4.48310  -0.00003   0.03946  -0.00006
   Pb     2.87513   3.05666   6.09954  -0.00003   0.00666   0.00002
   I      2.63780   3.05695   2.95963   0.00002   0.02967   0.00001
   I      2.46306  -0.00039   0.18914   0.00004   0.00511  -0.00004
   I      5.89251   3.05626   5.68997  -0.00002  -0.05242   0.00003
PRIMCOORD  5
     12   1
   C      5.55563  -0.00099   2.85905  -0.02055  -0.00047  -0.00381
   N      0.74423  -0.00027   3.44042  -0.01804  -0.00036  -0.00958
   H      5.63577  -0.00126   1.76187  -0.02589  -0.00059  -0.00421
   H      5.02105   0.90149   3.19292  -0.01975  -0.00072  -0.00208
   H      5.02185   5.21163   3.19333  -0.01967  -0.00020  -0.00188
   H      1.29065   0.84539   3.14953  -0.01934   0.00006  -0.01152
   H      1.29144   5.26877   3.14985  -0.01930  -0.00081  -0.01134
   H      0.74496  -0.00005   4.48310  -0.01285  -0.00025  -0.00972
   Pb     2.87513   3.05666   6.09954   0.00938   0.00026  -0.01134
   I      2.63780   3.05695   2.95963  -0.03638  -0.00034  -0.00827
   I      2.46306  -0.00039   0.18914   0.01864   0.00016  -0.03038
   I      5.89251   3.05626   5.68997   0.00729  -0.00014   0.05892
PRIMCOORD  6
     12   1
   C      5.55563  -0.00099   2.85905   0.02473   0.00102   0.00467
   N      0.74423  -0.00027   3.44042   0.02170   0.00077   0.01232
   H      5.63577  -0.00126   1.76187   0.03055   0.00124   0.00514
   H      5.02105   0.90149   3.19292   0.02317   0.00103   0.00213
   H      5.02185   5.21163   3.19333   0.02296   0.00099   0.00175
   H      1.29065   0.84539   3.14953   0.02306   0.00119   0.01542
   H      1.29144   5.26877   3.14985   0.02297   0.00044   0.01501
   H      0.74496  -0.00005   4.48310   0.01484   0.00051   0.01181
   Pb     2.87513   3.05666   6.09954  -0.03382  -0.00062  -0.00461
   I      2.63780   3.05695   2.95963   0.01074   0.00073  -0.00175
   I      2.46306  -0.00039   0.18914   0.05651  -0.00038   0.00446
   I      5.89251   3.05626   5.68997  -0.01786   0.00044   0.00261
PRIMCOORD  7
     12   1
   C      5.55563  -0.00099   2.85905  -0.00058  -0.03333   0.00087
   N      0.74423  -0.00027   3.44042  -0.00079  -0.02895   0.00137
   H      5.63577  -0.00126   1.76187  -0.00018  -0.03906   0.00091
   H      5.02105   0.90149   3.19292  -0.00193  -0.03227  -0.00418
   H      5.02185   5.21163   3.19333   0.00054  -0.03228   0.00553
   H      1.29065   0.84539   3.14953  -0.00052  -0.03121  -0.00454
   H      1.29144   5.26877   3.14985  -0.00091  -0.03128   0.00767
   H      0.74496  -0.00005   4.48310  -0.00123  -0.02106   0.00134
   Pb     2.87513   3.05666   6.09954   0.00022   0.02367   0.00021
   I      2.63780   3.05695   2.95963  -0.00175  -0.03025   0.00008
   I      2.46306  -0.00039   0.18914   0.00170   0.01422   0.00090
   I      5.89251   3.05626   5.68997  -0.00013  -0.01478  -0.00161
PRIMCOORD  8
     12   1
   C      5.55563  -0.00099   2.85905   0.01209  -0.00189  -0.02818
   N      0.74423  -0.00027   3.44042   0.01222  -0.00168  -0.02838
   H      5.63577  -0.00126   1.76187   0.01206  -0.00220  -0.02824
   H      5.02105   0.90149   3.19292   0.01194  -0.00192  -0.02833
   H      5.02185   5.21163   3.19333   0.01203  -0.00172  -0.02780
   H      1.29065   0.84539   3.14953   0.01287  -0.00230  -0.02815
   H      1.29144   5.26877   3.14985   0.01282  -0.00134  -0.02747
   H      0.74496  -0.00005   4.48310   0.01279  -0.00125  -0.02805
   Pb     2.87513   3.05666   6.09954  -0.01026   0.00137   0.00645
   I      2.63780   3.05695   2.95963   0.03245  -0.00179   0.00486
   I      2.46306  -0.00039   0.18914  -0.01518   0.00083  -0.02577
   I      5.89251   3.05626   5.68997  -0.00360  -0.00082   0.01752
PRIMCOORD  9
     12   1
   C      5.55563  -0.00099   2.85905  -0.00647   0.00088  -0.03214
   N      0.74423  -0.00027   3.44042  -0.01453   0.00081  -0.01305
   H      5.63577  -0.00126   1.76187   0.00896   0.00099  -0.03100
   H      5.02105   0.90149   3.19292  -0.01144   0.00068  -0.03944
   H      5.02185   5.21163   3.19333  -0.01147   0.00103  -0.03963
   H      1.29065   0.84539   3.14953  -0.01045   0.00135  -0.00423
   H      1.29144   5.26877   3.14985  -0.01041   0.00040  -0.00451
   H      0.74496  -0.00005   4.48310  -0.02972   0.00063  -0.01363
   Pb     2.87513   3.05666   6.09954   0.00410  -0.00070   0.02579
   I      2.63780   3.05695   2.95963  -0.01668   0.00087   0.01501
   I      2.46306  -0.00039   0.18914   0.01527  -0.00041  -0.02941
   I      5.89251   3.05626   5.68997  -0.00255   0.00046  -0.02217
PRIMCOORD 10
     12   1
   C      5.55563  -0.00099   2.85905  -0.01323  -0.00007   0.03610
   N      0.74423  -0.00027   3.44042   0.00019  -0.00001   0.00426
   H      5.63577  -0.00126   1.76187  -0.04023  -0.00009   0.03414
   H      5.02105   0.90149   3.19292  -0.00505  -0.00008   0.04927
   H      5.02185   5.21163   3.19333  -0.00497  -0.00009   0.04930
   H      1.29065   0.84539   3.14953  -0.00617  -0.00009  -0.00730
   H      1.29144   5.26877   3.14985  -0.00610   0.00009  -0.00729
   H      0.74496  -0.00005   4.48310   0.02412  -0.00001   0.00485
   Pb     2.87513   3.05666   6.09954  -0.00017  -0.00000   0.00090
   I      2.63780   3.05695   2.95963   0.00181   0.00002  -0.00077
   I      2.46306  -0.00039   0.18914   0.00023  -0.00000  -0.00435
   I      5.89251   3.05626   5.68997  -0.00024  -0.00000  -0.00121
PRIMCOORD 11
     12   1
   C      5.55563  -0.00099   2.85905   0.00003   0.03871   0.00009
   N      0.74423  -0.00027   3.44042   0.00007   0.00629   0.00001
   H      5.63577  -0.00126   1.76187  -0.00005   0.05738   0.00008
   H      5.02105   0.90149   3.19292   0.01571   0.04207   0.01628
   H      5.02185   5.21163   3.19333  -0.01560   0.04206  -0.01602
   H      1.29065   0.84539   3.14953   0.01326   0.00169   0.01003
   H      1.29144   5.26877   3.14985  -0.01317   0.00168  -0.01007
   H      0.74496  -0.00005   4.48310   0.00014  -0.00555   0.00001
   Pb     2.87513   3.05666   6.09954   0.00000   0.00091   0.00001
   I      2.63780   3.05695   2.95963  -0.00002  -0.00527  -0.00001
   I      2.46306  -0.00039   0.18914  -0.00001  -0.00121  -0.00002
   I      5.89251   3.05626   5.68997   0.00002  -0.00046  -0.00001
PRIMCOORD 12
     12   1
   C      5.55563  -0.00099   2.85905   0.01957  -0.00037  -0.00091
   N      0.74423  -0.00027   3.44042   0.02361  -0.00005  -0.01119
   H      5.63577  -0.00126   1.76187   0.01148  -0.00055  -0.00155
   H      5.02105   0.90149   3.19292   0.02206  -0.00040   0.00292
   H      5.02185   5.21163   3.19333   0.02237  -0.00041   0.00324
   H      1.29065   0.84539   3.14953   0.02057   0.00017  -0.01663
   H      1.29144   5.26877   3.14985   0.02083  -0.00018  -0.01642
   H      0.74496  -0.00005   4.48310   0.03167   0.00008  -0.01090
   Pb     2.87513   3.05666   6.09954  -0.01915   0.00001   0.02699
   I      2.63780   3.05695   2.95963  -0.00914  -0.00001  -0.04961
   I      2.46306  -0.00039   0.18914  -0.00473   0.00006   0.00544
   I      5.89251   3.05626   5.68997   0.03965  -0.00002   0.00174
PRIMCOORD 13
     12   1
   C      5.55563  -0.00099   2.85905   0.02842  -0.00006   0.00591
   N      0.74423  -0.00027   3.44042   0.03437  -0.00000  -0.00925
   H      5.63577  -0.00126   1.76187   0.01618  -0.00006   0.00497
   H      5.02105   0.90149   3.19292   0.03228  -0.00014   0.01225
   H      5.02185   5.21163   3.19333   0.03236  -0.00004   0.01225
   H      1.29065   0.84539   3.14953   0.03077   0.00034  -0.01547
   H      1.29144   5.26877   3.14985   0.03084  -0.00030  -0.01549
   H      0.74496  -0.00005   4.48310   0.04629  -0.00002  -0.00878
   Pb     2.87513   3.05666   6.09954   0.00837  -0.00001   0.00539
   I      2.63780   3.05695   2.95963  -0.00187  -0.00000  -0.01152
   I      2.46306  -0.00039   0.18914  -0.00038   0.00002   0.00106
   I      5.89251   3.05626   5.68997  -0.01940   0.00000   0.00220
PRIMCOORD 14
     12   1
   C      5.55563  -0.00099   2.85905  -0.00016  -0.01448  -0.00012
   N      0.74423  -0.00027   3.44042  -0.00021   0.00280   0.00001
   H      5.63577  -0.00126   1.76187  -0.00005   0.00415  -0.00012
   H      5.02105   0.90149   3.19292  -0.01816  -0.03044   0.01404
   H      5.02185   5.21163   3.19333   0.01776  -0.03045  -0.01439
   H      1.29065   0.84539   3.14953  -0.01591   0.01897   0.01735
   H      1.29144   5.26877   3.14985   0.01555   0.01897  -0.01723
   H      0.74496  -0.00005   4.48310  -0.00032  -0.02031   0.00001
   Pb     2.87513   3.05666   6.09954   0.00002   0.02972   0.00005
   I      2.63780   3.05695   2.95963   0.00005   0.00868  -0.00010
   I      2.46306  -0.00039   0.18914   0.00002  -0.06047   0.00002
   I      5.89251   3.05626   5.68997  -0.00005   0.00465   0.00002
PRIMCOORD 15
     12   1
   C      5.55563  -0.00099   2.85905   0.03003  -0.00016   0.01048
   N      0.74423  -0.00027   3.44042   0.03522  -0.00000  -0.00352
   H      5.63577  -0.00126   1.76187   0.01854  -0.00018   0.00960
   H      5.02105   0.90149   3.19292   0.03361  -0.00024   0.01637
   H      5.02185   5.21163   3.19333   0.03381  -0.00019   0.01642
   H      1.29065   0.84539   3.14953   0.03176   0.00067  -0.00847
   H      1.29144   5.26877   3.14985   0.03193  -0.00057  -0.00846
   H      0.74496  -0.00005   4.48310   0.04598  -0.00000  -0.00301
   Pb     2.87513   3.05666   6.09954  -0.00303   0.00004  -0.00325
   I      2.63780   3.05695   2.95963  -0.00638  -0.00000   0.00879
   I      2.46306  -0.00039   0.18914  -0.00301  -0.00003  -0.00276
   I      5.89251   3.05626   5.68997   0.00605  -0.00001  -0.00151
PRIMCOORD 16
     12   1
   C      5.55563  -0.00099   2.85905   0.01233  -0.00002   0.00287
   N      0.74423  -0.00027   3.44042  -0.00210   0.00000   0.03599
   H      5.63577  -0.00126   1.76187   0.04015  -0.00003   0.00490
   H      5.02105   0.90149   3.19292   0.00399   0.00003  -0.01063
   H      5.02185   5.21163   3.19333   0.00400  -0.00006  -0.01061
   H      1.29065   0.84539   3.14953   0.00439   0.00018   0.04823
   H      1.29144   5.26877   3.14985   0.00439  -0.00017   0.04824
   H      0.74496  -0.00005   4.48310  -0.02578   0.00001   0.03566
   Pb     2.87513   3.05666   6.09954   0.00017   0.00000   0.00011
   I      2.63780   3.05695   2.95963   0.00056  -0.00000  -0.00162
   I      2.46306  -0.00039   0.18914  -0.00157   0.00000  -0.00377
   I      5.89251   3.05626   5.68997  -0.00045  -0.00000   0.00005
PRIMCOORD 17
     12   1
   C      5.55563  -0.00099   2.85905   0.00000   0.00217   0.00001
   N      0.74423  -0.00027   3.44042   0.00001   0.00413  -0.00000
   H      5.63577  -0.00126   1.76187  -0.00001  -0.04750   0.00002
   H      5.02105   0.90149   3.19292   0.01489   0.02551  -0.03922
   H      5.02185   5.21163   3.19333  -0.01488   0.02553   0.03923
   H      1.29065   0.84539   3.14953   0.00919  -0.01050  -0.02467
   H      1.29144   5.26877   3.14985  -0.00918  -0.01049   0.02467
   H      0.74496  -0.00005   4.48310   0.00001   0.03594  -0.00001
   Pb     2.87513   3.05666   6.09954   0.00000   0.00021  -0.00000
   I      2.63780   3.05695   2.95963  -0.00000  -0.00055  -0.00000
   I      2.46306  -0.00039   0.18914  -0.00000  -0.00068  -0.00000
   I      5.89251   3.05626   5.68997  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.55563  -0.00099   2.85905   0.00002   0.00491  -0.00000
   N      0.74423  -0.00027   3.44042   0.00002  -0.03358   0.00000
   H      5.63577  -0.00126   1.76187   0.00002   0.00223  -0.00000
   H      5.02105   0.90149   3.19292   0.02616   0.02044  -0.00008
   H      5.02185   5.21163   3.19333  -0.02611   0.02045   0.00007
   H      1.29065   0.84539   3.14953   0.02088  -0.04863  -0.00155
   H      1.29144   5.26877   3.14985  -0.02084  -0.04862   0.00155
   H      0.74496  -0.00005   4.48310   0.00003  -0.03196   0.00000
   Pb     2.87513   3.05666   6.09954  -0.00000   0.00019   0.00000
   I      2.63780   3.05695   2.95963  -0.00000   0.00391   0.00000
   I      2.46306  -0.00039   0.18914  -0.00000  -0.00012  -0.00000
   I      5.89251   3.05626   5.68997   0.00000  -0.00018   0.00000
PRIMCOORD 19
     12   1
   C      5.55563  -0.00099   2.85905  -0.00000   0.00049  -0.00000
   N      0.74423  -0.00027   3.44042  -0.00000  -0.00043  -0.00000
   H      5.63577  -0.00126   1.76187  -0.00000  -0.03077   0.00001
   H      5.02105   0.90149   3.19292   0.01070   0.01593  -0.02465
   H      5.02185   5.21163   3.19333  -0.01071   0.01595   0.02463
   H      1.29065   0.84539   3.14953  -0.01512   0.02323   0.03884
   H      1.29144   5.26877   3.14985   0.01512   0.02321  -0.03884
   H      0.74496  -0.00005   4.48310   0.00000  -0.05048   0.00001
   Pb     2.87513   3.05666   6.09954  -0.00000  -0.00000   0.00000
   I      2.63780   3.05695   2.95963   0.00000   0.00004   0.00000
   I      2.46306  -0.00039   0.18914   0.00000   0.00018   0.00000
   I      5.89251   3.05626   5.68997   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55563  -0.00099   2.85905  -0.00210   0.00000   0.00366
   N      0.74423  -0.00027   3.44042  -0.00187   0.00000   0.00432
   H      5.63577  -0.00126   1.76187   0.04680  -0.00000   0.00623
   H      5.02105   0.90149   3.19292  -0.01376   0.00407  -0.02742
   H      5.02185   5.21163   3.19333  -0.01375  -0.00409  -0.02741
   H      1.29065   0.84539   3.14953  -0.01424  -0.00451  -0.03082
   H      1.29144   5.26877   3.14985  -0.01426   0.00449  -0.03082
   H      0.74496  -0.00005   4.48310   0.05863  -0.00001   0.00565
   Pb     2.87513   3.05666   6.09954  -0.00001   0.00000   0.00000
   I      2.63780   3.05695   2.95963   0.00000  -0.00000   0.00003
   I      2.46306  -0.00039   0.18914   0.00002  -0.00000  -0.00001
   I      5.89251   3.05626   5.68997   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55563  -0.00099   2.85905   0.00000   0.00520  -0.00000
   N      0.74423  -0.00027   3.44042   0.00000   0.00416  -0.00000
   H      5.63577  -0.00126   1.76187  -0.00001  -0.02218   0.00000
   H      5.02105   0.90149   3.19292  -0.04064  -0.01545  -0.01184
   H      5.02185   5.21163   3.19333   0.04064  -0.01545   0.01185
   H      1.29065   0.84539   3.14953   0.04291  -0.01926   0.01279
   H      1.29144   5.26877   3.14985  -0.04290  -0.01926  -0.01277
   H      0.74496  -0.00005   4.48310  -0.00001  -0.02554   0.00001
   Pb     2.87513   3.05666   6.09954  -0.00000  -0.00000  -0.00000
   I      2.63780   3.05695   2.95963   0.00000   0.00000   0.00000
   I      2.46306  -0.00039   0.18914  -0.00000   0.00001   0.00000
   I      5.89251   3.05626   5.68997   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55563  -0.00099   2.85905  -0.03683  -0.00000  -0.01657
   N      0.74423  -0.00027   3.44042   0.03242   0.00000   0.01405
   H      5.63577  -0.00126   1.76187  -0.03483   0.00000  -0.01680
   H      5.02105   0.90149   3.19292  -0.03010   0.00217  -0.00985
   H      5.02185   5.21163   3.19333  -0.03011  -0.00217  -0.00986
   H      1.29065   0.84539   3.14953   0.03113   0.00111   0.01472
   H      1.29144   5.26877   3.14985   0.03113  -0.00111   0.01473
   H      0.74496  -0.00005   4.48310   0.03190   0.00000   0.01471
   Pb     2.87513   3.05666   6.09954  -0.00000  -0.00000  -0.00000
   I      2.63780   3.05695   2.95963  -0.00005   0.00000   0.00000
   I      2.46306  -0.00039   0.18914  -0.00004  -0.00000  -0.00003
   I      5.89251   3.05626   5.68997   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55563  -0.00099   2.85905   0.00632  -0.00001  -0.01377
   N      0.74423  -0.00027   3.44042  -0.00587   0.00001   0.01035
   H      5.63577  -0.00126   1.76187  -0.04670   0.00000  -0.01725
   H      5.02105   0.90149   3.19292   0.01272  -0.01428   0.03543
   H      5.02185   5.21163   3.19333   0.01269   0.01430   0.03541
   H      1.29065   0.84539   3.14953  -0.01057  -0.00957  -0.02407
   H      1.29144   5.26877   3.14985  -0.01058   0.00956  -0.02407
   H      0.74496  -0.00005   4.48310   0.04682  -0.00001   0.01237
   Pb     2.87513   3.05666   6.09954  -0.00000   0.00000  -0.00000
   I      2.63780   3.05695   2.95963   0.00000  -0.00000   0.00001
   I      2.46306  -0.00039   0.18914   0.00001  -0.00000   0.00001
   I      5.89251   3.05626   5.68997   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55563  -0.00099   2.85905   0.00000   0.01449  -0.00001
   N      0.74423  -0.00027   3.44042  -0.00000  -0.01202   0.00001
   H      5.63577  -0.00126   1.76187  -0.00001  -0.03533   0.00000
   H      5.02105   0.90149   3.19292  -0.04288  -0.01045  -0.00190
   H      5.02185   5.21163   3.19333   0.04288  -0.01045   0.00192
   H      1.29065   0.84539   3.14953  -0.04115   0.01157  -0.00606
   H      1.29144   5.26877   3.14985   0.04115   0.01158   0.00604
   H      0.74496  -0.00005   4.48310   0.00001   0.02770  -0.00000
   Pb     2.87513   3.05666   6.09954  -0.00000  -0.00000  -0.00000
   I      2.63780   3.05695   2.95963  -0.00000  -0.00000   0.00000
   I      2.46306  -0.00039   0.18914  -0.00000  -0.00000  -0.00000
   I      5.89251   3.05626   5.68997  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55563  -0.00099   2.85905  -0.01075  -0.00000  -0.00511
   N      0.74423  -0.00027   3.44042  -0.00046  -0.00000  -0.00057
   H      5.63577  -0.00126   1.76187   0.06363   0.00000   0.00081
   H      5.02105   0.90149   3.19292   0.03789   0.01356   0.03567
   H      5.02185   5.21163   3.19333   0.03789  -0.01355   0.03568
   H      1.29065   0.84539   3.14953  -0.00123  -0.00075  -0.00115
   H      1.29144   5.26877   3.14985  -0.00123   0.00075  -0.00115
   H      0.74496  -0.00005   4.48310  -0.00381   0.00000  -0.00161
   Pb     2.87513   3.05666   6.09954   0.00000   0.00000  -0.00000
   I      2.63780   3.05695   2.95963  -0.00000  -0.00000   0.00000
   I      2.46306  -0.00039   0.18914   0.00001   0.00000  -0.00000
   I      5.89251   3.05626   5.68997   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55563  -0.00099   2.85905  -0.00000  -0.00352   0.00000
   N      0.74423  -0.00027   3.44042  -0.00000  -0.00311   0.00000
   H      5.63577  -0.00126   1.76187  -0.00001   0.06695  -0.00002
   H      5.02105   0.90149   3.19292  -0.01943   0.00444  -0.04781
   H      5.02185   5.21163   3.19333   0.01946   0.00444   0.04779
   H      1.29065   0.84539   3.14953  -0.00601   0.00088   0.00157
   H      1.29144   5.26877   3.14985   0.00601   0.00088  -0.00157
   H      0.74496  -0.00005   4.48310   0.00000   0.00719  -0.00000
   Pb     2.87513   3.05666   6.09954   0.00000  -0.00000   0.00000
   I      2.63780   3.05695   2.95963   0.00000   0.00000  -0.00000
   I      2.46306  -0.00039   0.18914  -0.00000  -0.00000  -0.00000
   I      5.89251   3.05626   5.68997  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55563  -0.00099   2.85905  -0.00282   0.00000   0.00277
   N      0.74423  -0.00027   3.44042  -0.00226   0.00000   0.00216
   H      5.63577  -0.00126   1.76187  -0.03664  -0.00002  -0.00127
   H      5.02105   0.90149   3.19292   0.04307   0.03836  -0.02989
   H      5.02185   5.21163   3.19333   0.04306  -0.03838  -0.02990
   H      1.29065   0.84539   3.14953   0.00405  -0.00612  -0.00274
   H      1.29144   5.26877   3.14985   0.00405   0.00611  -0.00274
   H      0.74496  -0.00005   4.48310   0.00771  -0.00000   0.00282
   Pb     2.87513   3.05666   6.09954   0.00000   0.00000   0.00000
   I      2.63780   3.05695   2.95963  -0.00000  -0.00000   0.00000
   I      2.46306  -0.00039   0.18914   0.00000  -0.00000  -0.00000
   I      5.89251   3.05626   5.68997  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55563  -0.00099   2.85905   0.00020  -0.00000   0.00018
   N      0.74423  -0.00027   3.44042   0.00920   0.00000   0.00618
   H      5.63577  -0.00126   1.76187  -0.00521   0.00000  -0.00020
   H      5.02105   0.90149   3.19292   0.00266   0.00231  -0.00253
   H      5.02185   5.21163   3.19333   0.00265  -0.00231  -0.00253
   H      1.29065   0.84539   3.14953  -0.03592   0.01048  -0.04168
   H      1.29144   5.26877   3.14985  -0.03593  -0.01050  -0.04170
   H      0.74496  -0.00005   4.48310  -0.05943   0.00002   0.00180
   Pb     2.87513   3.05666   6.09954   0.00000  -0.00000   0.00000
   I      2.63780   3.05695   2.95963   0.00001  -0.00000   0.00002
   I      2.46306  -0.00039   0.18914  -0.00001  -0.00000  -0.00003
   I      5.89251   3.05626   5.68997  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55563  -0.00099   2.85905  -0.00044  -0.00000   0.00136
   N      0.74423  -0.00027   3.44042  -0.00317  -0.00000   0.00298
   H      5.63577  -0.00126   1.76187   0.00624  -0.00000   0.00240
   H      5.02105   0.90149   3.19292  -0.00633  -0.00286   0.00076
   H      5.02185   5.21163   3.19333  -0.00633   0.00286   0.00076
   H      1.29065   0.84539   3.14953   0.04389  -0.04081  -0.02997
   H      1.29144   5.26877   3.14985   0.04388   0.04079  -0.03003
   H      0.74496  -0.00005   4.48310  -0.02925   0.00002   0.00007
   Pb     2.87513   3.05666   6.09954  -0.00000   0.00000  -0.00000
   I      2.63780   3.05695   2.95963  -0.00002  -0.00000   0.00001
   I      2.46306  -0.00039   0.18914  -0.00000   0.00000  -0.00002
   I      5.89251   3.05626   5.68997   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55563  -0.00099   2.85905  -0.00000   0.00173   0.00000
   N      0.74423  -0.00027   3.44042   0.00000   0.00408   0.00000
   H      5.63577  -0.00126   1.76187   0.00001   0.00233   0.00000
   H      5.02105   0.90149   3.19292  -0.00530   0.00044  -0.00340
   H      5.02185   5.21163   3.19333   0.00529   0.00044   0.00340
   H      1.29065   0.84539   3.14953  -0.01729  -0.00473  -0.04801
   H      1.29144   5.26877   3.14985   0.01731  -0.00469   0.04798
   H      0.74496  -0.00005   4.48310  -0.00003  -0.06816   0.00001
   Pb     2.87513   3.05666   6.09954  -0.00000   0.00000  -0.00000
   I      2.63780   3.05695   2.95963  -0.00000  -0.00001   0.00000
   I      2.46306  -0.00039   0.18914   0.00000   0.00000  -0.00000
   I      5.89251   3.05626   5.68997   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55563  -0.00099   2.85905   0.00457   0.00000   0.00139
   N      0.74423  -0.00027   3.44042  -0.00039   0.00000  -0.00002
   H      5.63577  -0.00126   1.76187   0.00412  -0.00001  -0.05274
   H      5.02105   0.90149   3.19292  -0.02871   0.04903   0.01828
   H      5.02185   5.21163   3.19333  -0.02871  -0.04902   0.01831
   H      1.29065   0.84539   3.14953   0.00225   0.00393  -0.00150
   H      1.29144   5.26877   3.14985   0.00225  -0.00394  -0.00150
   H      0.74496  -0.00005   4.48310  -0.00027   0.00000   0.00283
   Pb     2.87513   3.05666   6.09954  -0.00000  -0.00000  -0.00000
   I      2.63780   3.05695   2.95963   0.00000   0.00000  -0.00000
   I      2.46306  -0.00039   0.18914   0.00000  -0.00000   0.00000
   I      5.89251   3.05626   5.68997   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55563  -0.00099   2.85905   0.00000   0.00889  -0.00000
   N      0.74423  -0.00027   3.44042   0.00001  -0.00316  -0.00000
   H      5.63577  -0.00126   1.76187   0.00000   0.00159  -0.00002
   H      5.02105   0.90149   3.19292   0.03154  -0.05324  -0.02070
   H      5.02185   5.21163   3.19333  -0.03154  -0.05323   0.02073
   H      1.29065   0.84539   3.14953   0.01291   0.02125  -0.00853
   H      1.29144   5.26877   3.14985  -0.01301   0.02141   0.00857
   H      0.74496  -0.00005   4.48310   0.00000  -0.00089  -0.00001
   Pb     2.87513   3.05666   6.09954  -0.00000   0.00000  -0.00000
   I      2.63780   3.05695   2.95963  -0.00000   0.00001  -0.00000
   I      2.46306  -0.00039   0.18914   0.00000   0.00000   0.00000
   I      5.89251   3.05626   5.68997   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55563  -0.00099   2.85905  -0.00328  -0.00001   0.00859
   N      0.74423  -0.00027   3.44042   0.00130  -0.00001  -0.00095
   H      5.63577  -0.00126   1.76187   0.00621  -0.00002  -0.08252
   H      5.02105   0.90149   3.19292   0.01623  -0.02940  -0.00963
   H      5.02185   5.21163   3.19333   0.01630   0.02949  -0.00968
   H      1.29065   0.84539   3.14953  -0.00837  -0.01434   0.00516
   H      1.29144   5.26877   3.14985  -0.00842   0.01443   0.00519
   H      0.74496  -0.00005   4.48310  -0.00081  -0.00000   0.00229
   Pb     2.87513   3.05666   6.09954   0.00000   0.00000  -0.00000
   I      2.63780   3.05695   2.95963  -0.00000   0.00000  -0.00000
   I      2.46306  -0.00039   0.18914   0.00000   0.00000   0.00000
   I      5.89251   3.05626   5.68997  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55563  -0.00099   2.85905  -0.00124   0.00005   0.00186
   N      0.74423  -0.00027   3.44042  -0.00489   0.00007   0.00189
   H      5.63577  -0.00126   1.76187   0.00152   0.00000  -0.01584
   H      5.02105   0.90149   3.19292   0.00687  -0.01060  -0.00340
   H      5.02185   5.21163   3.19333   0.00653   0.01004  -0.00320
   H      1.29065   0.84539   3.14953   0.03380   0.05460  -0.01971
   H      1.29144   5.26877   3.14985   0.03445  -0.05563  -0.02007
   H      0.74496  -0.00005   4.48310  -0.00124   0.00002   0.01381
   Pb     2.87513   3.05666   6.09954  -0.00000  -0.00000   0.00000
   I      2.63780   3.05695   2.95963   0.00001  -0.00000   0.00000
   I      2.46306  -0.00039   0.18914  -0.00000  -0.00000  -0.00000
   I      5.89251   3.05626   5.68997   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55563  -0.00099   2.85905  -0.00001  -0.00343   0.00001
   N      0.74423  -0.00027   3.44042  -0.00005  -0.00767   0.00002
   H      5.63577  -0.00126   1.76187   0.00001  -0.00052  -0.00008
   H      5.02105   0.90149   3.19292  -0.01320   0.02113   0.00787
   H      5.02185   5.21163   3.19333   0.01331   0.02128  -0.00793
   H      1.29065   0.84539   3.14953   0.03402   0.05294  -0.02027
   H      1.29144   5.26877   3.14985  -0.03328   0.05175   0.01982
   H      0.74496  -0.00005   4.48310  -0.00001  -0.00198   0.00015
   Pb     2.87513   3.05666   6.09954   0.00000   0.00000   0.00000
   I      2.63780   3.05695   2.95963   0.00000   0.00002   0.00000
   I      2.46306  -0.00039   0.18914  -0.00000   0.00000  -0.00000
   I      5.89251   3.05626   5.68997   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55563  -0.00099   2.85905  -0.00002  -0.00000   0.00044
   N      0.74423  -0.00027   3.44042  -0.00082   0.00000   0.00733
   H      5.63577  -0.00126   1.76187  -0.00054  -0.00000  -0.00595
   H      5.02105   0.90149   3.19292   0.00046  -0.00073  -0.00033
   H      5.02185   5.21163   3.19333   0.00046   0.00073  -0.00033
   H      1.29065   0.84539   3.14953   0.00364   0.00659  -0.00054
   H      1.29144   5.26877   3.14985   0.00364  -0.00658  -0.00054
   H      0.74496  -0.00005   4.48310   0.00461  -0.00002  -0.09886
   Pb     2.87513   3.05666   6.09954  -0.00000   0.00000  -0.00000
   I      2.63780   3.05695   2.95963   0.00000  -0.00000  -0.00000
   I      2.46306  -0.00039   0.18914  -0.00001   0.00000  -0.00000
   I      5.89251   3.05626   5.68997   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_0.999_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.002985400
    0.000877866    6.114891642   -0.000019715
    0.133948648   -0.000391371    6.258966566
PRIMCOORD  1
     12   1
   C      5.55686  -0.00102   2.86336  -0.00071  -0.02874   0.00264
   N      0.74570  -0.00025   3.44409  -0.00071  -0.02874   0.00264
   H      5.63663  -0.00133   1.76615  -0.00071  -0.02874   0.00264
   H      5.02249   0.90146   3.19758  -0.00071  -0.02874   0.00264
   H      5.02335   5.21159   3.19806  -0.00071  -0.02874   0.00264
   H      1.29190   0.84547   3.15290  -0.00071  -0.02874   0.00264
   H      1.29273   5.26874   3.15329  -0.00071  -0.02874   0.00264
   H      0.74682   0.00002   4.48684  -0.00071  -0.02874   0.00264
   Pb     2.87230   3.05666   6.10512  -0.00071  -0.02874   0.00264
   I      2.63850   3.05698   2.96147  -0.00071  -0.02874   0.00264
   I      2.45704  -0.00038   0.19042  -0.00071  -0.02874   0.00264
   I      5.88975   3.05626   5.68931  -0.00071  -0.02874   0.00264
PRIMCOORD  2
     12   1
   C      5.55686  -0.00102   2.86336   0.02664  -0.00167  -0.01099
   N      0.74570  -0.00025   3.44409   0.02664  -0.00167  -0.01099
   H      5.63663  -0.00133   1.76615   0.02664  -0.00167  -0.01099
   H      5.02249   0.90146   3.19758   0.02664  -0.00167  -0.01099
   H      5.02335   5.21159   3.19806   0.02664  -0.00167  -0.01099
   H      1.29190   0.84547   3.15290   0.02664  -0.00167  -0.01099
   H      1.29273   5.26874   3.15329   0.02664  -0.00167  -0.01099
   H      0.74682   0.00002   4.48684   0.02664  -0.00167  -0.01099
   Pb     2.87230   3.05666   6.10512   0.02664  -0.00167  -0.01099
   I      2.63850   3.05698   2.96147   0.02664  -0.00167  -0.01099
   I      2.45704  -0.00038   0.19042   0.02664  -0.00167  -0.01099
   I      5.88975   3.05626   5.68931   0.02664  -0.00167  -0.01099
PRIMCOORD  3
     12   1
   C      5.55686  -0.00102   2.86336  -0.01110  -0.00217  -0.02656
   N      0.74570  -0.00025   3.44409  -0.01110  -0.00217  -0.02656
   H      5.63663  -0.00133   1.76615  -0.01110  -0.00217  -0.02656
   H      5.02249   0.90146   3.19758  -0.01110  -0.00217  -0.02656
   H      5.02335   5.21159   3.19806  -0.01110  -0.00217  -0.02656
   H      1.29190   0.84547   3.15290  -0.01110  -0.00217  -0.02656
   H      1.29273   5.26874   3.15329  -0.01110  -0.00217  -0.02656
   H      0.74682   0.00002   4.48684  -0.01110  -0.00217  -0.02656
   Pb     2.87230   3.05666   6.10512  -0.01110  -0.00217  -0.02656
   I      2.63850   3.05698   2.96147  -0.01110  -0.00217  -0.02656
   I      2.45704  -0.00038   0.19042  -0.01110  -0.00217  -0.02656
   I      5.88975   3.05626   5.68931  -0.01110  -0.00217  -0.02656
PRIMCOORD  4
     12   1
   C      5.55686  -0.00102   2.86336   0.00005   0.02289  -0.00012
   N      0.74570  -0.00025   3.44409   0.00002   0.02964  -0.00006
   H      5.63663  -0.00133   1.76615   0.00010   0.02706  -0.00012
   H      5.02249   0.90146   3.19758  -0.00462   0.01920   0.00249
   H      5.02335   5.21159   3.19806   0.00469   0.01920  -0.00278
   H      1.29190   0.84547   3.15290  -0.00211   0.02908  -0.00559
   H      1.29273   5.26874   3.15329   0.00218   0.02908   0.00551
   H      0.74682   0.00002   4.48684  -0.00003   0.03945  -0.00007
   Pb     2.87230   3.05666   6.10512  -0.00003   0.00680   0.00002
   I      2.63850   3.05698   2.96147   0.00002   0.02979   0.00001
   I      2.45704  -0.00038   0.19042   0.00004   0.00521  -0.00005
   I      5.88975   3.05626   5.68931  -0.00002  -0.05283   0.00003
PRIMCOORD  5
     12   1
   C      5.55686  -0.00102   2.86336  -0.01924  -0.00047  -0.00376
   N      0.74570  -0.00025   3.44409  -0.01693  -0.00036  -0.00900
   H      5.63663  -0.00133   1.76615  -0.02420  -0.00059  -0.00412
   H      5.02249   0.90146   3.19758  -0.01857  -0.00072  -0.00223
   H      5.02335   5.21159   3.19806  -0.01849  -0.00019  -0.00203
   H      1.29190   0.84547   3.15290  -0.01815   0.00010  -0.01072
   H      1.29273   5.26874   3.15329  -0.01810  -0.00085  -0.01055
   H      0.74682   0.00002   4.48684  -0.01219  -0.00025  -0.00919
   Pb     2.87230   3.05666   6.10512   0.00709   0.00026  -0.01189
   I      2.63850   3.05698   2.96147  -0.03662  -0.00034  -0.00851
   I      2.45704  -0.00038   0.19042   0.02359   0.00015  -0.03101
   I      5.88975   3.05626   5.68931   0.00602  -0.00013   0.06060
PRIMCOORD  6
     12   1
   C      5.55686  -0.00102   2.86336  -0.02536  -0.00112  -0.00492
   N      0.74570  -0.00025   3.44409  -0.02224  -0.00085  -0.01275
   H      5.63663  -0.00133   1.76615  -0.03138  -0.00136  -0.00540
   H      5.02249   0.90146   3.19758  -0.02378  -0.00114  -0.00234
   H      5.02335   5.21159   3.19806  -0.02356  -0.00107  -0.00193
   H      1.29190   0.84547   3.15290  -0.02365  -0.00123  -0.01589
   H      1.29273   5.26874   3.15329  -0.02355  -0.00056  -0.01545
   H      0.74682   0.00002   4.48684  -0.01525  -0.00057  -0.01226
   Pb     2.87230   3.05666   6.10512   0.03340   0.00067   0.00401
   I      2.63850   3.05698   2.96147  -0.01259  -0.00080   0.00128
   I      2.45704  -0.00038   0.19042  -0.05369   0.00041  -0.00663
   I      5.88975   3.05626   5.68931   0.01772  -0.00046   0.00111
PRIMCOORD  7
     12   1
   C      5.55686  -0.00102   2.86336  -0.00068  -0.03335   0.00102
   N      0.74570  -0.00025   3.44409  -0.00092  -0.02895   0.00160
   H      5.63663  -0.00133   1.76615  -0.00023  -0.03901   0.00106
   H      5.02249   0.90146   3.19758  -0.00209  -0.03234  -0.00401
   H      5.02335   5.21159   3.19806   0.00046  -0.03234   0.00560
   H      1.29190   0.84547   3.15290  -0.00068  -0.03117  -0.00424
   H      1.29273   5.26874   3.15329  -0.00099  -0.03125   0.00785
   H      0.74682   0.00002   4.48684  -0.00142  -0.02115   0.00155
   Pb     2.87230   3.05666   6.10512   0.00028   0.02358   0.00022
   I      2.63850   3.05698   2.96147  -0.00204  -0.03023   0.00008
   I      2.45704  -0.00038   0.19042   0.00191   0.01417   0.00108
   I      5.88975   3.05626   5.68931  -0.00014  -0.01460  -0.00186
PRIMCOORD  8
     12   1
   C      5.55686  -0.00102   2.86336   0.01222  -0.00223  -0.02796
   N      0.74570  -0.00025   3.44409   0.01243  -0.00197  -0.02835
   H      5.63663  -0.00133   1.76615   0.01202  -0.00259  -0.02803
   H      5.02249   0.90146   3.19758   0.01210  -0.00225  -0.02807
   H      5.02335   5.21159   3.19806   0.01222  -0.00205  -0.02746
   H      1.29190   0.84547   3.15290   0.01305  -0.00261  -0.02823
   H      1.29273   5.26874   3.15329   0.01299  -0.00165  -0.02744
   H      0.74682   0.00002   4.48684   0.01312  -0.00146  -0.02801
   Pb     2.87230   3.05666   6.10512  -0.01042   0.00160   0.00645
   I      2.63850   3.05698   2.96147   0.03260  -0.00210   0.00480
   I      2.45704  -0.00038   0.19042  -0.01506   0.00097  -0.02581
   I      5.88975   3.05626   5.68931  -0.00365  -0.00095   0.01758
PRIMCOORD  9
     12   1
   C      5.55686  -0.00102   2.86336  -0.00634   0.00100  -0.03220
   N      0.74570  -0.00025   3.44409  -0.01438   0.00092  -0.01313
   H      5.63663  -0.00133   1.76615   0.00906   0.00112  -0.03106
   H      5.02249   0.90146   3.19758  -0.01130   0.00079  -0.03946
   H      5.02335   5.21159   3.19806  -0.01134   0.00115  -0.03967
   H      1.29190   0.84547   3.15290  -0.01030   0.00146  -0.00432
   H      1.29273   5.26874   3.15329  -0.01026   0.00052  -0.00464
   H      0.74682   0.00002   4.48684  -0.02952   0.00071  -0.01372
   Pb     2.87230   3.05666   6.10512   0.00394  -0.00078   0.02590
   I      2.63850   3.05698   2.96147  -0.01649   0.00099   0.01496
   I      2.45704  -0.00038   0.19042   0.01545  -0.00046  -0.02939
   I      5.88975   3.05626   5.68931  -0.00269   0.00051  -0.02231
PRIMCOORD 10
     12   1
   C      5.55686  -0.00102   2.86336  -0.01325  -0.00007   0.03612
   N      0.74570  -0.00025   3.44409   0.00014  -0.00001   0.00430
   H      5.63663  -0.00133   1.76615  -0.04022  -0.00008   0.03417
   H      5.02249   0.90146   3.19758  -0.00507  -0.00008   0.04927
   H      5.02335   5.21159   3.19806  -0.00499  -0.00009   0.04929
   H      1.29190   0.84547   3.15290  -0.00621  -0.00009  -0.00724
   H      1.29273   5.26874   3.15329  -0.00615   0.00009  -0.00724
   H      0.74682   0.00002   4.48684   0.02403  -0.00002   0.00489
   Pb     2.87230   3.05666   6.10512  -0.00018  -0.00000   0.00092
   I      2.63850   3.05698   2.96147   0.00181   0.00002  -0.00083
   I      2.45704  -0.00038   0.19042   0.00026  -0.00000  -0.00433
   I      5.88975   3.05626   5.68931  -0.00024  -0.00000  -0.00121
PRIMCOORD 11
     12   1
   C      5.55686  -0.00102   2.86336   0.00003   0.03876   0.00009
   N      0.74570  -0.00025   3.44409   0.00007   0.00631   0.00001
   H      5.63663  -0.00133   1.76615  -0.00004   0.05721   0.00008
   H      5.02249   0.90146   3.19758   0.01580   0.04222   0.01611
   H      5.02335   5.21159   3.19806  -0.01569   0.04221  -0.01586
   H      1.29190   0.84547   3.15290   0.01333   0.00164   0.00990
   H      1.29273   5.26874   3.15329  -0.01323   0.00163  -0.00994
   H      0.74682   0.00002   4.48684   0.00014  -0.00535   0.00001
   Pb     2.87230   3.05666   6.10512   0.00000   0.00092   0.00001
   I      2.63850   3.05698   2.96147  -0.00002  -0.00526  -0.00001
   I      2.45704  -0.00038   0.19042  -0.00001  -0.00122  -0.00002
   I      5.88975   3.05626   5.68931   0.00002  -0.00049  -0.00000
PRIMCOORD 12
     12   1
   C      5.55686  -0.00102   2.86336   0.02090  -0.00039  -0.00120
   N      0.74570  -0.00025   3.44409   0.02485  -0.00005  -0.01128
   H      5.63663  -0.00133   1.76615   0.01300  -0.00057  -0.00182
   H      5.02249   0.90146   3.19758   0.02332  -0.00044   0.00257
   H      5.02335   5.21159   3.19806   0.02366  -0.00043   0.00289
   H      1.29190   0.84547   3.15290   0.02183   0.00018  -0.01668
   H      1.29273   5.26874   3.15329   0.02212  -0.00018  -0.01647
   H      0.74682   0.00002   4.48684   0.03280   0.00007  -0.01100
   Pb     2.87230   3.05666   6.10512  -0.01712   0.00001   0.02657
   I      2.63850   3.05698   2.96147  -0.00872  -0.00000  -0.04939
   I      2.45704  -0.00038   0.19042  -0.00440   0.00006   0.00558
   I      5.88975   3.05626   5.68931   0.03527  -0.00002   0.00210
PRIMCOORD 13
     12   1
   C      5.55686  -0.00102   2.86336   0.02839  -0.00006   0.00587
   N      0.74570  -0.00025   3.44409   0.03424  -0.00000  -0.00908
   H      5.63663  -0.00133   1.76615   0.01631  -0.00004   0.00495
   H      5.02249   0.90146   3.19758   0.03219  -0.00014   0.01215
   H      5.02335   5.21159   3.19806   0.03228  -0.00003   0.01213
   H      1.29190   0.84547   3.15290   0.03069   0.00033  -0.01523
   H      1.29273   5.26874   3.15329   0.03077  -0.00029  -0.01526
   H      0.74682   0.00002   4.48684   0.04601  -0.00003  -0.00862
   Pb     2.87230   3.05666   6.10512   0.00920  -0.00001   0.00513
   I      2.63850   3.05698   2.96147  -0.00154  -0.00000  -0.01124
   I      2.45704  -0.00038   0.19042  -0.00022   0.00002   0.00109
   I      5.88975   3.05626   5.68931  -0.02121   0.00000   0.00230
PRIMCOORD 14
     12   1
   C      5.55686  -0.00102   2.86336  -0.00018  -0.01465  -0.00013
   N      0.74570  -0.00025   3.44409  -0.00024   0.00281   0.00002
   H      5.63663  -0.00133   1.76615  -0.00005   0.00328  -0.00013
   H      5.02249   0.90146   3.19758  -0.01808  -0.03034   0.01348
   H      5.02335   5.21159   3.19806   0.01763  -0.03035  -0.01387
   H      1.29190   0.84547   3.15290  -0.01590   0.01886   0.01707
   H      1.29273   5.26874   3.15329   0.01549   0.01886  -0.01694
   H      0.74682   0.00002   4.48684  -0.00036  -0.01992   0.00002
   Pb     2.87230   3.05666   6.10512   0.00002   0.03002   0.00005
   I      2.63850   3.05698   2.96147   0.00005   0.00877  -0.00010
   I      2.45704  -0.00038   0.19042   0.00002  -0.06110   0.00002
   I      5.88975   3.05626   5.68931  -0.00006   0.00470   0.00002
PRIMCOORD 15
     12   1
   C      5.55686  -0.00102   2.86336   0.03000  -0.00018   0.01052
   N      0.74570  -0.00025   3.44409   0.03523  -0.00001  -0.00361
   H      5.63663  -0.00133   1.76615   0.01839  -0.00019   0.00965
   H      5.02249   0.90146   3.19758   0.03360  -0.00026   0.01646
   H      5.02335   5.21159   3.19806   0.03382  -0.00021   0.01651
   H      1.29190   0.84547   3.15290   0.03174   0.00067  -0.00861
   H      1.29273   5.26874   3.15329   0.03192  -0.00057  -0.00861
   H      0.74682   0.00002   4.48684   0.04608  -0.00001  -0.00310
   Pb     2.87230   3.05666   6.10512  -0.00292   0.00004  -0.00299
   I      2.63850   3.05698   2.96147  -0.00635  -0.00000   0.00826
   I      2.45704  -0.00038   0.19042  -0.00299  -0.00003  -0.00270
   I      5.88975   3.05626   5.68931   0.00583  -0.00001  -0.00146
PRIMCOORD 16
     12   1
   C      5.55686  -0.00102   2.86336   0.01227  -0.00002   0.00282
   N      0.74570  -0.00025   3.44409  -0.00217   0.00001   0.03599
   H      5.63663  -0.00133   1.76615   0.04012  -0.00004   0.00484
   H      5.02249   0.90146   3.19758   0.00390   0.00003  -0.01069
   H      5.02335   5.21159   3.19806   0.00391  -0.00007  -0.01066
   H      1.29190   0.84547   3.15290   0.00433   0.00019   0.04822
   H      1.29273   5.26874   3.15329   0.00434  -0.00016   0.04824
   H      0.74682   0.00002   4.48684  -0.02585   0.00002   0.03566
   Pb     2.87230   3.05666   6.10512   0.00017   0.00000   0.00009
   I      2.63850   3.05698   2.96147   0.00056  -0.00000  -0.00158
   I      2.45704  -0.00038   0.19042  -0.00155   0.00000  -0.00377
   I      5.88975   3.05626   5.68931  -0.00044  -0.00000   0.00004
PRIMCOORD 17
     12   1
   C      5.55686  -0.00102   2.86336   0.00000   0.00207   0.00001
   N      0.74570  -0.00025   3.44409   0.00001   0.00446  -0.00000
   H      5.63663  -0.00133   1.76615  -0.00001  -0.04772   0.00002
   H      5.02249   0.90146   3.19758   0.01462   0.02531  -0.03934
   H      5.02335   5.21159   3.19806  -0.01461   0.02533   0.03936
   H      1.29190   0.84547   3.15290   0.00895  -0.01001  -0.02467
   H      1.29273   5.26874   3.15329  -0.00894  -0.01000   0.02466
   H      0.74682   0.00002   4.48684   0.00001   0.03626  -0.00001
   Pb     2.87230   3.05666   6.10512   0.00000   0.00020  -0.00000
   I      2.63850   3.05698   2.96147  -0.00000  -0.00058  -0.00000
   I      2.45704  -0.00038   0.19042  -0.00000  -0.00066  -0.00000
   I      5.88975   3.05626   5.68931  -0.00000   0.00007  -0.00000
PRIMCOORD 18
     12   1
   C      5.55686  -0.00102   2.86336   0.00003   0.00493  -0.00000
   N      0.74570  -0.00025   3.44409   0.00003  -0.03331   0.00001
   H      5.63663  -0.00133   1.76615   0.00002   0.00100  -0.00000
   H      5.02249   0.90146   3.19758   0.02641   0.02098  -0.00109
   H      5.02335   5.21159   3.19806  -0.02636   0.02098   0.00109
   H      1.29190   0.84547   3.15290   0.02101  -0.04865  -0.00219
   H      1.29273   5.26874   3.15329  -0.02096  -0.04865   0.00221
   H      0.74682   0.00002   4.48684   0.00003  -0.03085   0.00001
   Pb     2.87230   3.05666   6.10512  -0.00000   0.00019   0.00000
   I      2.63850   3.05698   2.96147  -0.00000   0.00387   0.00000
   I      2.45704  -0.00038   0.19042  -0.00000  -0.00013  -0.00000
   I      5.88975   3.05626   5.68931   0.00000  -0.00018   0.00000
PRIMCOORD 19
     12   1
   C      5.55686  -0.00102   2.86336  -0.00000   0.00049  -0.00000
   N      0.74570  -0.00025   3.44409  -0.00000  -0.00044   0.00000
   H      5.63663  -0.00133   1.76615   0.00000  -0.03071   0.00001
   H      5.02249   0.90146   3.19758   0.01068   0.01591  -0.02461
   H      5.02335   5.21159   3.19806  -0.01068   0.01593   0.02459
   H      1.29190   0.84547   3.15290  -0.01512   0.02324   0.03888
   H      1.29273   5.26874   3.15329   0.01512   0.02322  -0.03888
   H      0.74682   0.00002   4.48684   0.00000  -0.05052   0.00001
   Pb     2.87230   3.05666   6.10512  -0.00000  -0.00000   0.00000
   I      2.63850   3.05698   2.96147   0.00000   0.00004   0.00000
   I      2.45704  -0.00038   0.19042   0.00000   0.00018   0.00000
   I      5.88975   3.05626   5.68931   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55686  -0.00102   2.86336  -0.00210   0.00000   0.00367
   N      0.74570  -0.00025   3.44409  -0.00187   0.00000   0.00432
   H      5.63663  -0.00133   1.76615   0.04681  -0.00000   0.00621
   H      5.02249   0.90146   3.19758  -0.01378   0.00407  -0.02741
   H      5.02335   5.21159   3.19806  -0.01377  -0.00409  -0.02740
   H      1.29190   0.84547   3.15290  -0.01426  -0.00452  -0.03083
   H      1.29273   5.26874   3.15329  -0.01427   0.00449  -0.03083
   H      0.74682   0.00002   4.48684   0.05861  -0.00001   0.00563
   Pb     2.87230   3.05666   6.10512  -0.00001   0.00000   0.00000
   I      2.63850   3.05698   2.96147   0.00000  -0.00000   0.00003
   I      2.45704  -0.00038   0.19042   0.00002  -0.00000  -0.00001
   I      5.88975   3.05626   5.68931   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55686  -0.00102   2.86336   0.00000   0.00520  -0.00000
   N      0.74570  -0.00025   3.44409   0.00000   0.00416  -0.00000
   H      5.63663  -0.00133   1.76615  -0.00001  -0.02217   0.00000
   H      5.02249   0.90146   3.19758  -0.04065  -0.01546  -0.01182
   H      5.02335   5.21159   3.19806   0.04065  -0.01545   0.01184
   H      1.29190   0.84547   3.15290   0.04291  -0.01925   0.01278
   H      1.29273   5.26874   3.15329  -0.04290  -0.01926  -0.01275
   H      0.74682   0.00002   4.48684  -0.00001  -0.02554   0.00001
   Pb     2.87230   3.05666   6.10512  -0.00000  -0.00000  -0.00000
   I      2.63850   3.05698   2.96147  -0.00000   0.00000   0.00000
   I      2.45704  -0.00038   0.19042  -0.00000   0.00001   0.00000
   I      5.88975   3.05626   5.68931   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55686  -0.00102   2.86336  -0.03684  -0.00001  -0.01655
   N      0.74570  -0.00025   3.44409   0.03243   0.00000   0.01403
   H      5.63663  -0.00133   1.76615  -0.03482   0.00000  -0.01678
   H      5.02249   0.90146   3.19758  -0.03011   0.00217  -0.00985
   H      5.02335   5.21159   3.19806  -0.03013  -0.00217  -0.00986
   H      1.29190   0.84547   3.15290   0.03113   0.00111   0.01470
   H      1.29273   5.26874   3.15329   0.03114  -0.00111   0.01471
   H      0.74682   0.00002   4.48684   0.03191   0.00001   0.01470
   Pb     2.87230   3.05666   6.10512  -0.00000  -0.00000  -0.00000
   I      2.63850   3.05698   2.96147  -0.00005   0.00000   0.00000
   I      2.45704  -0.00038   0.19042  -0.00004  -0.00000  -0.00003
   I      5.88975   3.05626   5.68931   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55686  -0.00102   2.86336   0.00631  -0.00001  -0.01377
   N      0.74570  -0.00025   3.44409  -0.00586   0.00001   0.01035
   H      5.63663  -0.00133   1.76615  -0.04670   0.00000  -0.01722
   H      5.02249   0.90146   3.19758   0.01274  -0.01427   0.03541
   H      5.02335   5.21159   3.19806   0.01271   0.01430   0.03540
   H      1.29190   0.84547   3.15290  -0.01058  -0.00958  -0.02408
   H      1.29273   5.26874   3.15329  -0.01059   0.00956  -0.02408
   H      0.74682   0.00002   4.48684   0.04683  -0.00001   0.01236
   Pb     2.87230   3.05666   6.10512  -0.00000   0.00000  -0.00000
   I      2.63850   3.05698   2.96147   0.00000  -0.00000   0.00001
   I      2.45704  -0.00038   0.19042   0.00001  -0.00000   0.00001
   I      5.88975   3.05626   5.68931   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55686  -0.00102   2.86336   0.00000   0.01448  -0.00001
   N      0.74570  -0.00025   3.44409  -0.00000  -0.01202   0.00001
   H      5.63663  -0.00133   1.76615  -0.00001  -0.03531   0.00001
   H      5.02249   0.90146   3.19758  -0.04287  -0.01045  -0.00188
   H      5.02335   5.21159   3.19806   0.04288  -0.01044   0.00190
   H      1.29190   0.84547   3.15290  -0.04116   0.01157  -0.00605
   H      1.29273   5.26874   3.15329   0.04115   0.01158   0.00602
   H      0.74682   0.00002   4.48684   0.00001   0.02771  -0.00000
   Pb     2.87230   3.05666   6.10512  -0.00000  -0.00000  -0.00000
   I      2.63850   3.05698   2.96147  -0.00000  -0.00000   0.00000
   I      2.45704  -0.00038   0.19042  -0.00000  -0.00000  -0.00000
   I      5.88975   3.05626   5.68931  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55686  -0.00102   2.86336  -0.01076  -0.00000  -0.00510
   N      0.74570  -0.00025   3.44409  -0.00046  -0.00000  -0.00056
   H      5.63663  -0.00133   1.76615   0.06362   0.00000   0.00078
   H      5.02249   0.90146   3.19758   0.03792   0.01358   0.03563
   H      5.02335   5.21159   3.19806   0.03793  -0.01356   0.03565
   H      1.29190   0.84547   3.15290  -0.00123  -0.00076  -0.00116
   H      1.29273   5.26874   3.15329  -0.00123   0.00076  -0.00116
   H      0.74682   0.00002   4.48684  -0.00381   0.00000  -0.00161
   Pb     2.87230   3.05666   6.10512   0.00000   0.00000  -0.00000
   I      2.63850   3.05698   2.96147  -0.00000  -0.00000   0.00000
   I      2.45704  -0.00038   0.19042   0.00001   0.00000  -0.00000
   I      5.88975   3.05626   5.68931   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55686  -0.00102   2.86336  -0.00000  -0.00352   0.00000
   N      0.74570  -0.00025   3.44409  -0.00000  -0.00311   0.00000
   H      5.63663  -0.00133   1.76615  -0.00002   0.06696  -0.00002
   H      5.02249   0.90146   3.19758  -0.01945   0.00444  -0.04780
   H      5.02335   5.21159   3.19806   0.01947   0.00444   0.04777
   H      1.29190   0.84547   3.15290  -0.00601   0.00088   0.00157
   H      1.29273   5.26874   3.15329   0.00601   0.00088  -0.00157
   H      0.74682   0.00002   4.48684   0.00001   0.00719  -0.00000
   Pb     2.87230   3.05666   6.10512   0.00000  -0.00000   0.00000
   I      2.63850   3.05698   2.96147   0.00000   0.00000  -0.00000
   I      2.45704  -0.00038   0.19042  -0.00000  -0.00000  -0.00000
   I      5.88975   3.05626   5.68931  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55686  -0.00102   2.86336  -0.00281   0.00000   0.00277
   N      0.74570  -0.00025   3.44409  -0.00226   0.00000   0.00216
   H      5.63663  -0.00133   1.76615  -0.03666  -0.00002  -0.00125
   H      5.02249   0.90146   3.19758   0.04303   0.03836  -0.02993
   H      5.02335   5.21159   3.19806   0.04302  -0.03838  -0.02994
   H      1.29190   0.84547   3.15290   0.00405  -0.00612  -0.00274
   H      1.29273   5.26874   3.15329   0.00405   0.00612  -0.00274
   H      0.74682   0.00002   4.48684   0.00771  -0.00001   0.00282
   Pb     2.87230   3.05666   6.10512   0.00000   0.00000   0.00000
   I      2.63850   3.05698   2.96147  -0.00000  -0.00000   0.00000
   I      2.45704  -0.00038   0.19042   0.00000   0.00000  -0.00000
   I      5.88975   3.05626   5.68931  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55686  -0.00102   2.86336   0.00021  -0.00000   0.00018
   N      0.74570  -0.00025   3.44409   0.00920   0.00000   0.00618
   H      5.63663  -0.00133   1.76615  -0.00522   0.00000  -0.00020
   H      5.02249   0.90146   3.19758   0.00266   0.00231  -0.00254
   H      5.02335   5.21159   3.19806   0.00265  -0.00231  -0.00254
   H      1.29190   0.84547   3.15290  -0.03592   0.01047  -0.04166
   H      1.29273   5.26874   3.15329  -0.03594  -0.01049  -0.04168
   H      0.74682   0.00002   4.48684  -0.05945   0.00002   0.00182
   Pb     2.87230   3.05666   6.10512   0.00000  -0.00000   0.00000
   I      2.63850   3.05698   2.96147   0.00001  -0.00000   0.00002
   I      2.45704  -0.00038   0.19042  -0.00001  -0.00000  -0.00003
   I      5.88975   3.05626   5.68931  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55686  -0.00102   2.86336  -0.00044  -0.00000   0.00137
   N      0.74570  -0.00025   3.44409  -0.00317  -0.00000   0.00298
   H      5.63663  -0.00133   1.76615   0.00625  -0.00000   0.00240
   H      5.02249   0.90146   3.19758  -0.00634  -0.00287   0.00076
   H      5.02335   5.21159   3.19806  -0.00634   0.00287   0.00076
   H      1.29190   0.84547   3.15290   0.04389  -0.04080  -0.02997
   H      1.29273   5.26874   3.15329   0.04387   0.04079  -0.03004
   H      0.74682   0.00002   4.48684  -0.02925   0.00003   0.00007
   Pb     2.87230   3.05666   6.10512  -0.00000   0.00000  -0.00000
   I      2.63850   3.05698   2.96147  -0.00002   0.00000   0.00001
   I      2.45704  -0.00038   0.19042  -0.00000   0.00000  -0.00002
   I      5.88975   3.05626   5.68931   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55686  -0.00102   2.86336  -0.00000   0.00173   0.00000
   N      0.74570  -0.00025   3.44409   0.00000   0.00408   0.00000
   H      5.63663  -0.00133   1.76615   0.00001   0.00233   0.00000
   H      5.02249   0.90146   3.19758  -0.00530   0.00044  -0.00339
   H      5.02335   5.21159   3.19806   0.00529   0.00044   0.00340
   H      1.29190   0.84547   3.15290  -0.01731  -0.00473  -0.04800
   H      1.29273   5.26874   3.15329   0.01733  -0.00468   0.04796
   H      0.74682   0.00002   4.48684  -0.00004  -0.06817   0.00002
   Pb     2.87230   3.05666   6.10512  -0.00000   0.00000  -0.00000
   I      2.63850   3.05698   2.96147  -0.00000  -0.00001   0.00000
   I      2.45704  -0.00038   0.19042   0.00000   0.00000  -0.00000
   I      5.88975   3.05626   5.68931   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55686  -0.00102   2.86336   0.00457   0.00000   0.00139
   N      0.74570  -0.00025   3.44409  -0.00040   0.00000  -0.00002
   H      5.63663  -0.00133   1.76615   0.00410  -0.00001  -0.05276
   H      5.02249   0.90146   3.19758  -0.02870   0.04902   0.01830
   H      5.02335   5.21159   3.19806  -0.02870  -0.04901   0.01832
   H      1.29190   0.84547   3.15290   0.00225   0.00395  -0.00151
   H      1.29273   5.26874   3.15329   0.00226  -0.00395  -0.00151
   H      0.74682   0.00002   4.48684  -0.00027   0.00000   0.00284
   Pb     2.87230   3.05666   6.10512  -0.00000  -0.00000  -0.00000
   I      2.63850   3.05698   2.96147   0.00000   0.00000  -0.00000
   I      2.45704  -0.00038   0.19042   0.00000  -0.00000   0.00000
   I      5.88975   3.05626   5.68931   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55686  -0.00102   2.86336   0.00000   0.00888  -0.00000
   N      0.74570  -0.00025   3.44409   0.00001  -0.00319  -0.00000
   H      5.63663  -0.00133   1.76615   0.00000   0.00158  -0.00001
   H      5.02249   0.90146   3.19758   0.03148  -0.05316  -0.02069
   H      5.02335   5.21159   3.19806  -0.03149  -0.05315   0.02072
   H      1.29190   0.84547   3.15290   0.01302   0.02143  -0.00860
   H      1.29273   5.26874   3.15329  -0.01312   0.02159   0.00865
   H      0.74682   0.00002   4.48684   0.00000  -0.00089  -0.00002
   Pb     2.87230   3.05666   6.10512  -0.00000   0.00000  -0.00000
   I      2.63850   3.05698   2.96147  -0.00000   0.00001  -0.00000
   I      2.45704  -0.00038   0.19042   0.00000   0.00000   0.00000
   I      5.88975   3.05626   5.68931   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55686  -0.00102   2.86336  -0.00327  -0.00001   0.00858
   N      0.74570  -0.00025   3.44409   0.00133  -0.00001  -0.00096
   H      5.63663  -0.00133   1.76615   0.00616  -0.00002  -0.08241
   H      5.02249   0.90146   3.19758   0.01619  -0.02934  -0.00962
   H      5.02335   5.21159   3.19806   0.01625   0.02943  -0.00967
   H      1.29190   0.84547   3.15290  -0.00857  -0.01468   0.00529
   H      1.29273   5.26874   3.15329  -0.00864   0.01478   0.00532
   H      0.74682   0.00002   4.48684  -0.00081  -0.00000   0.00226
   Pb     2.87230   3.05666   6.10512   0.00000   0.00000  -0.00000
   I      2.63850   3.05698   2.96147  -0.00000   0.00000  -0.00000
   I      2.45704  -0.00038   0.19042   0.00000   0.00000   0.00000
   I      5.88975   3.05626   5.68931  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55686  -0.00102   2.86336  -0.00126   0.00005   0.00191
   N      0.74570  -0.00025   3.44409  -0.00488   0.00008   0.00188
   H      5.63663  -0.00133   1.76615   0.00155   0.00000  -0.01631
   H      5.02249   0.90146   3.19758   0.00698  -0.01080  -0.00347
   H      5.02335   5.21159   3.19806   0.00663   0.01022  -0.00326
   H      1.29190   0.84547   3.15290   0.03374   0.05451  -0.01970
   H      1.29273   5.26874   3.15329   0.03440  -0.05555  -0.02006
   H      0.74682   0.00002   4.48684  -0.00124   0.00002   0.01386
   Pb     2.87230   3.05666   6.10512  -0.00000  -0.00000   0.00000
   I      2.63850   3.05698   2.96147   0.00001  -0.00000   0.00000
   I      2.45704  -0.00038   0.19042  -0.00000  -0.00000  -0.00000
   I      5.88975   3.05626   5.68931   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55686  -0.00102   2.86336  -0.00001  -0.00346   0.00001
   N      0.74570  -0.00025   3.44409  -0.00005  -0.00766   0.00002
   H      5.63663  -0.00133   1.76615   0.00001  -0.00052  -0.00008
   H      5.02249   0.90146   3.19758  -0.01331   0.02132   0.00795
   H      5.02335   5.21159   3.19806   0.01342   0.02147  -0.00801
   H      1.29190   0.84547   3.15290   0.03397   0.05288  -0.02027
   H      1.29273   5.26874   3.15329  -0.03322   0.05167   0.01980
   H      0.74682   0.00002   4.48684  -0.00001  -0.00197   0.00016
   Pb     2.87230   3.05666   6.10512   0.00000   0.00000   0.00000
   I      2.63850   3.05698   2.96147   0.00000   0.00002   0.00000
   I      2.45704  -0.00038   0.19042  -0.00000   0.00000  -0.00000
   I      5.88975   3.05626   5.68931   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55686  -0.00102   2.86336  -0.00003  -0.00000   0.00044
   N      0.74570  -0.00025   3.44409  -0.00082   0.00000   0.00733
   H      5.63663  -0.00133   1.76615  -0.00054  -0.00000  -0.00601
   H      5.02249   0.90146   3.19758   0.00046  -0.00074  -0.00033
   H      5.02335   5.21159   3.19806   0.00047   0.00074  -0.00033
   H      1.29190   0.84547   3.15290   0.00365   0.00660  -0.00055
   H      1.29273   5.26874   3.15329   0.00364  -0.00659  -0.00055
   H      0.74682   0.00002   4.48684   0.00458  -0.00003  -0.09885
   Pb     2.87230   3.05666   6.10512  -0.00000   0.00000  -0.00000
   I      2.63850   3.05698   2.96147   0.00000  -0.00000  -0.00000
   I      2.45704  -0.00038   0.19042  -0.00001   0.00000  -0.00000
   I      5.88975   3.05626   5.68931   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_1.001_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.002991381
    0.000877866    6.114891642   -0.000019759
    0.133948648   -0.000391371    6.271497031
PRIMCOORD  1
     12   1
   C      5.55808  -0.00099   2.86948   0.01298  -0.02565  -0.00259
   N      0.74663  -0.00027   3.45101   0.01298  -0.02565  -0.00259
   H      5.63860  -0.00126   1.77232   0.01298  -0.02565  -0.00259
   H      5.02350   0.90148   3.20335   0.01298  -0.02565  -0.00259
   H      5.02430   5.21164   3.20376   0.01298  -0.02565  -0.00259
   H      1.29292   0.84556   3.16014   0.01298  -0.02565  -0.00259
   H      1.29372   5.26860   3.16047   0.01298  -0.02565  -0.00259
   H      0.74701  -0.00005   4.49375   0.01298  -0.02565  -0.00259
   Pb     2.87020   3.05666   6.11777   0.01298  -0.02565  -0.00259
   I      2.63886   3.05695   2.96729   0.01298  -0.02565  -0.00259
   I      2.45243  -0.00039   0.19196   0.01298  -0.02565  -0.00259
   I      5.88783   3.05626   5.69779   0.01298  -0.02565  -0.00259
PRIMCOORD  2
     12   1
   C      5.55808  -0.00099   2.86948   0.01139   0.00310   0.02634
   N      0.74663  -0.00027   3.45101   0.01139   0.00310   0.02634
   H      5.63860  -0.00126   1.77232   0.01139   0.00310   0.02634
   H      5.02350   0.90148   3.20335   0.01139   0.00310   0.02634
   H      5.02430   5.21164   3.20376   0.01139   0.00310   0.02634
   H      1.29292   0.84556   3.16014   0.01139   0.00310   0.02634
   H      1.29372   5.26860   3.16047   0.01139   0.00310   0.02634
   H      0.74701  -0.00005   4.49375   0.01139   0.00310   0.02634
   Pb     2.87020   3.05666   6.11777   0.01139   0.00310   0.02634
   I      2.63886   3.05695   2.96729   0.01139   0.00310   0.02634
   I      2.45243  -0.00039   0.19196   0.01139   0.00310   0.02634
   I      5.88783   3.05626   5.69779   0.01139   0.00310   0.02634
PRIMCOORD  3
     12   1
   C      5.55808  -0.00099   2.86948   0.02313   0.01287  -0.01152
   N      0.74663  -0.00027   3.45101   0.02313   0.01287  -0.01152
   H      5.63860  -0.00126   1.77232   0.02313   0.01287  -0.01152
   H      5.02350   0.90148   3.20335   0.02313   0.01287  -0.01152
   H      5.02430   5.21164   3.20376   0.02313   0.01287  -0.01152
   H      1.29292   0.84556   3.16014   0.02313   0.01287  -0.01152
   H      1.29372   5.26860   3.16047   0.02313   0.01287  -0.01152
   H      0.74701  -0.00005   4.49375   0.02313   0.01287  -0.01152
   Pb     2.87020   3.05666   6.11777   0.02313   0.01287  -0.01152
   I      2.63886   3.05695   2.96729   0.02313   0.01287  -0.01152
   I      2.45243  -0.00039   0.19196   0.02313   0.01287  -0.01152
   I      5.88783   3.05626   5.69779   0.02313   0.01287  -0.01152
PRIMCOORD  4
     12   1
   C      5.55808  -0.00099   2.86948   0.00005   0.02309  -0.00012
   N      0.74663  -0.00027   3.45101   0.00002   0.02957  -0.00006
   H      5.63860  -0.00126   1.77232   0.00010   0.02736  -0.00012
   H      5.02350   0.90148   3.20335  -0.00448   0.01945   0.00259
   H      5.02430   5.21164   3.20376   0.00454   0.01945  -0.00288
   H      1.29292   0.84556   3.16014  -0.00200   0.02897  -0.00549
   H      1.29372   5.26860   3.16047   0.00206   0.02897   0.00542
   H      0.74701  -0.00005   4.49375  -0.00003   0.03926  -0.00007
   Pb     2.87020   3.05666   6.11777  -0.00002   0.00690   0.00002
   I      2.63886   3.05695   2.96729   0.00002   0.02962   0.00001
   I      2.45243  -0.00039   0.19196   0.00004   0.00522  -0.00005
   I      5.88783   3.05626   5.69779  -0.00002  -0.05284   0.00003
PRIMCOORD  5
     12   1
   C      5.55808  -0.00099   2.86948   0.01530   0.00026   0.00439
   N      0.74663  -0.00027   3.45101   0.01372   0.00021   0.00779
   H      5.63860  -0.00126   1.77232   0.01885   0.00034   0.00465
   H      5.02350   0.90148   3.20335   0.01506   0.00053   0.00353
   H      5.02430   5.21164   3.20376   0.01502  -0.00002   0.00340
   H      1.29292   0.84556   3.16014   0.01459  -0.00034   0.00876
   H      1.29372   5.26860   3.16047   0.01456   0.00077   0.00867
   H      0.74701  -0.00005   4.49375   0.01051   0.00015   0.00809
   Pb     2.87020   3.05666   6.11777  -0.00103  -0.00014   0.01322
   I      2.63886   3.05695   2.96729   0.03563   0.00020   0.00900
   I      2.45243  -0.00039   0.19196  -0.03468  -0.00008   0.03207
   I      5.88783   3.05626   5.69779  -0.00293   0.00004  -0.06422
PRIMCOORD  6
     12   1
   C      5.55808  -0.00099   2.86948   0.02601   0.00098   0.00580
   N      0.74663  -0.00027   3.45101   0.02271   0.00074   0.01400
   H      5.63860  -0.00126   1.77232   0.03244   0.00119   0.00632
   H      5.02350   0.90148   3.20335   0.02440   0.00104   0.00308
   H      5.02430   5.21164   3.20376   0.02420   0.00090   0.00272
   H      1.29292   0.84556   3.16014   0.02420   0.00105   0.01719
   H      1.29372   5.26860   3.16047   0.02410   0.00051   0.01681
   H      0.74701  -0.00005   4.49375   0.01538   0.00050   0.01355
   Pb     2.87020   3.05666   6.11777  -0.03213  -0.00058  -0.00254
   I      2.63886   3.05695   2.96729   0.01556   0.00069  -0.00020
   I      2.45243  -0.00039   0.19196   0.04816  -0.00036   0.01115
   I      5.88783   3.05626   5.69779  -0.01738   0.00039  -0.00937
PRIMCOORD  7
     12   1
   C      5.55808  -0.00099   2.86948  -0.00120  -0.03341   0.00188
   N      0.74663  -0.00027   3.45101  -0.00145  -0.02883   0.00246
   H      5.63860  -0.00126   1.77232  -0.00075  -0.03905   0.00192
   H      5.02350   0.90148   3.20335  -0.00273  -0.03246  -0.00316
   H      5.02430   5.21164   3.20376   0.00005  -0.03247   0.00645
   H      1.29292   0.84556   3.16014  -0.00135  -0.03093  -0.00332
   H      1.29372   5.26860   3.16047  -0.00143  -0.03104   0.00863
   H      0.74701  -0.00005   4.49375  -0.00197  -0.02113   0.00241
   Pb     2.87020   3.05666   6.11777   0.00075   0.02336   0.00003
   I      2.63886   3.05695   2.96729  -0.00322  -0.03003  -0.00007
   I      2.45243  -0.00039   0.19196   0.00229   0.01407   0.00184
   I      5.88783   3.05626   5.69779   0.00006  -0.01436  -0.00237
PRIMCOORD  8
     12   1
   C      5.55808  -0.00099   2.86948   0.01291  -0.00347  -0.02779
   N      0.74663  -0.00027   3.45101   0.01299  -0.00304  -0.02789
   H      5.63860  -0.00126   1.77232   0.01295  -0.00405  -0.02784
   H      5.02350   0.90148   3.20335   0.01266  -0.00347  -0.02819
   H      5.02430   5.21164   3.20376   0.01290  -0.00327  -0.02721
   H      1.29292   0.84556   3.16014   0.01366  -0.00374  -0.02788
   H      1.29372   5.26860   3.16047   0.01361  -0.00281  -0.02665
   H      0.74701  -0.00005   4.49375   0.01343  -0.00225  -0.02755
   Pb     2.87020   3.05666   6.11777  -0.01090   0.00246   0.00670
   I      2.63886   3.05695   2.96729   0.03277  -0.00320   0.00488
   I      2.45243  -0.00039   0.19196  -0.01424   0.00149  -0.02542
   I      5.88783   3.05626   5.69779  -0.00402  -0.00147   0.01662
PRIMCOORD  9
     12   1
   C      5.55808  -0.00099   2.86948  -0.00657   0.00111  -0.03202
   N      0.74663  -0.00027   3.45101  -0.01463   0.00100  -0.01294
   H      5.63860  -0.00126   1.77232   0.00885   0.00126  -0.03088
   H      5.02350   0.90148   3.20335  -0.01151   0.00091  -0.03927
   H      5.02430   5.21164   3.20376  -0.01157   0.00126  -0.03952
   H      1.29292   0.84556   3.16014  -0.01055   0.00155  -0.00410
   H      1.29372   5.26860   3.16047  -0.01052   0.00060  -0.00446
   H      0.74701  -0.00005   4.49375  -0.02979   0.00077  -0.01353
   Pb     2.87020   3.05666   6.11777   0.00400  -0.00084   0.02608
   I      2.63886   3.05695   2.96729  -0.01677   0.00107   0.01469
   I      2.45243  -0.00039   0.19196   0.01566  -0.00050  -0.02921
   I      5.88783   3.05626   5.69779  -0.00266   0.00055  -0.02255
PRIMCOORD 10
     12   1
   C      5.55808  -0.00099   2.86948  -0.01307  -0.00007   0.03621
   N      0.74663  -0.00027   3.45101   0.00031  -0.00001   0.00445
   H      5.63860  -0.00126   1.77232  -0.04000  -0.00009   0.03425
   H      5.02350   0.90148   3.20335  -0.00491  -0.00008   0.04934
   H      5.02430   5.21164   3.20376  -0.00483  -0.00010   0.04937
   H      1.29292   0.84556   3.16014  -0.00603  -0.00009  -0.00708
   H      1.29372   5.26860   3.16047  -0.00596   0.00009  -0.00707
   H      0.74701  -0.00005   4.49375   0.02417  -0.00002   0.00505
   Pb     2.87020   3.05666   6.11777  -0.00019  -0.00000   0.00096
   I      2.63886   3.05695   2.96729   0.00178   0.00002  -0.00095
   I      2.45243  -0.00039   0.19196   0.00027  -0.00000  -0.00435
   I      5.88783   3.05626   5.69779  -0.00024  -0.00000  -0.00117
PRIMCOORD 11
     12   1
   C      5.55808  -0.00099   2.86948   0.00003   0.03877   0.00009
   N      0.74663  -0.00027   3.45101   0.00007   0.00630   0.00001
   H      5.63860  -0.00126   1.77232  -0.00005   0.05714   0.00008
   H      5.02350   0.90148   3.20335   0.01583   0.04228   0.01607
   H      5.02430   5.21164   3.20376  -0.01572   0.04227  -0.01580
   H      1.29292   0.84556   3.16014   0.01335   0.00159   0.00984
   H      1.29372   5.26860   3.16047  -0.01326   0.00158  -0.00989
   H      0.74701  -0.00005   4.49375   0.00014  -0.00529   0.00001
   Pb     2.87020   3.05666   6.11777   0.00000   0.00093   0.00001
   I      2.63886   3.05695   2.96729  -0.00002  -0.00531  -0.00001
   I      2.45243  -0.00039   0.19196  -0.00001  -0.00121  -0.00002
   I      5.88783   3.05626   5.69779   0.00002  -0.00047  -0.00000
PRIMCOORD 12
     12   1
   C      5.55808  -0.00099   2.86948   0.02297  -0.00036  -0.00184
   N      0.74663  -0.00027   3.45101   0.02679  -0.00005  -0.01162
   H      5.63860  -0.00126   1.77232   0.01536  -0.00052  -0.00244
   H      5.02350   0.90148   3.20335   0.02532  -0.00040   0.00185
   H      5.02430   5.21164   3.20376   0.02563  -0.00038   0.00213
   H      1.29292   0.84556   3.16014   0.02386   0.00018  -0.01694
   H      1.29372   5.26860   3.16047   0.02412  -0.00017  -0.01676
   H      0.74701  -0.00005   4.49375   0.03460   0.00006  -0.01132
   Pb     2.87020   3.05666   6.11777  -0.01339   0.00000   0.02547
   I      2.63886   3.05695   2.96729  -0.00774   0.00000  -0.04845
   I      2.45243  -0.00039   0.19196  -0.00377   0.00005   0.00591
   I      5.88783   3.05626   5.69779   0.02705  -0.00001   0.00277
PRIMCOORD 13
     12   1
   C      5.55808  -0.00099   2.86948   0.02842  -0.00004   0.00563
   N      0.74663  -0.00027   3.45101   0.03406  -0.00000  -0.00877
   H      5.63860  -0.00126   1.77232   0.01682  -0.00002   0.00474
   H      5.02350   0.90148   3.20335   0.03209  -0.00012   0.01169
   H      5.02430   5.21164   3.20376   0.03215  -0.00001   0.01167
   H      1.29292   0.84556   3.16014   0.03066   0.00033  -0.01469
   H      1.29372   5.26860   3.16047   0.03071  -0.00028  -0.01472
   H      0.74701  -0.00005   4.49375   0.04543  -0.00002  -0.00831
   Pb     2.87020   3.05666   6.11777   0.01068  -0.00001   0.00424
   I      2.63886   3.05695   2.96729  -0.00108  -0.00000  -0.00989
   I      2.45243  -0.00039   0.19196   0.00010   0.00001   0.00106
   I      5.88783   3.05626   5.69779  -0.02440   0.00000   0.00241
PRIMCOORD 14
     12   1
   C      5.55808  -0.00099   2.86948  -0.00020  -0.01473  -0.00014
   N      0.74663  -0.00027   3.45101  -0.00027   0.00268   0.00002
   H      5.63860  -0.00126   1.77232  -0.00007   0.00257  -0.00013
   H      5.02350   0.90148   3.20335  -0.01787  -0.03010   0.01297
   H      5.02430   5.21164   3.20376   0.01738  -0.03011  -0.01338
   H      1.29292   0.84556   3.16014  -0.01576   0.01850   0.01677
   H      1.29372   5.26860   3.16047   0.01530   0.01850  -0.01661
   H      0.74701  -0.00005   4.49375  -0.00039  -0.01969   0.00002
   Pb     2.87020   3.05666   6.11777   0.00002   0.03049   0.00004
   I      2.63886   3.05695   2.96729   0.00006   0.00887  -0.00010
   I      2.45243  -0.00039   0.19196   0.00002  -0.06201   0.00002
   I      5.88783   3.05626   5.69779  -0.00006   0.00479   0.00002
PRIMCOORD 15
     12   1
   C      5.55808  -0.00099   2.86948   0.03019  -0.00016   0.01032
   N      0.74663  -0.00027   3.45101   0.03531  -0.00001  -0.00351
   H      5.63860  -0.00126   1.77232   0.01886  -0.00018   0.00946
   H      5.02350   0.90148   3.20335   0.03372  -0.00024   0.01613
   H      5.02430   5.21164   3.20376   0.03392  -0.00018   0.01618
   H      1.29292   0.84556   3.16014   0.03188   0.00067  -0.00843
   H      1.29372   5.26860   3.16047   0.03204  -0.00058  -0.00842
   H      0.74701  -0.00005   4.49375   0.04594  -0.00000  -0.00299
   Pb     2.87020   3.05666   6.11777  -0.00285   0.00004  -0.00261
   I      2.63886   3.05695   2.96729  -0.00638  -0.00000   0.00753
   I      2.45243  -0.00039   0.19196  -0.00295  -0.00003  -0.00263
   I      5.88783   3.05626   5.69779   0.00567  -0.00001  -0.00139
PRIMCOORD 16
     12   1
   C      5.55808  -0.00099   2.86948   0.01214  -0.00002   0.00259
   N      0.74663  -0.00027   3.45101  -0.00238   0.00000   0.03591
   H      5.63860  -0.00126   1.77232   0.04013  -0.00003   0.00464
   H      5.02350   0.90148   3.20335   0.00375   0.00003  -0.01100
   H      5.02430   5.21164   3.20376   0.00375  -0.00006  -0.01098
   H      1.29292   0.84556   3.16014   0.00415   0.00017   0.04819
   H      1.29372   5.26860   3.16047   0.00415  -0.00016   0.04820
   H      0.74701  -0.00005   4.49375  -0.02616   0.00001   0.03557
   Pb     2.87020   3.05666   6.11777   0.00017   0.00000   0.00008
   I      2.63886   3.05695   2.96729   0.00057  -0.00000  -0.00157
   I      2.45243  -0.00039   0.19196  -0.00153   0.00000  -0.00372
   I      5.88783   3.05626   5.69779  -0.00045  -0.00000   0.00004
PRIMCOORD 17
     12   1
   C      5.55808  -0.00099   2.86948   0.00000   0.00192   0.00001
   N      0.74663  -0.00027   3.45101   0.00001   0.00540  -0.00000
   H      5.63860  -0.00126   1.77232  -0.00001  -0.04811   0.00002
   H      5.02350   0.90148   3.20335   0.01399   0.02486  -0.03957
   H      5.02430   5.21164   3.20376  -0.01399   0.02488   0.03959
   H      1.29292   0.84556   3.16014   0.00838  -0.00865  -0.02466
   H      1.29372   5.26860   3.16047  -0.00838  -0.00864   0.02465
   H      0.74701  -0.00005   4.49375   0.00001   0.03721  -0.00001
   Pb     2.87020   3.05666   6.11777   0.00000   0.00019  -0.00000
   I      2.63886   3.05695   2.96729  -0.00000  -0.00070  -0.00000
   I      2.45243  -0.00039   0.19196  -0.00000  -0.00064  -0.00000
   I      5.88783   3.05626   5.69779  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.55808  -0.00099   2.86948   0.00002   0.00501  -0.00000
   N      0.74663  -0.00027   3.45101   0.00002  -0.03244   0.00000
   H      5.63860  -0.00126   1.77232   0.00002  -0.00239   0.00000
   H      5.02350   0.90148   3.20335   0.02701   0.02244  -0.00385
   H      5.02430   5.21164   3.20376  -0.02697   0.02244   0.00384
   H      1.29292   0.84556   3.16014   0.02124  -0.04849  -0.00379
   H      1.29372   5.26860   3.16047  -0.02120  -0.04848   0.00380
   H      0.74701  -0.00005   4.49375   0.00003  -0.02789   0.00000
   Pb     2.87020   3.05666   6.11777  -0.00000   0.00020   0.00000
   I      2.63886   3.05695   2.96729  -0.00000   0.00376   0.00000
   I      2.45243  -0.00039   0.19196  -0.00000  -0.00015  -0.00000
   I      5.88783   3.05626   5.69779   0.00000  -0.00017   0.00000
PRIMCOORD 19
     12   1
   C      5.55808  -0.00099   2.86948  -0.00000   0.00049  -0.00000
   N      0.74663  -0.00027   3.45101  -0.00000  -0.00042  -0.00000
   H      5.63860  -0.00126   1.77232  -0.00000  -0.03060   0.00001
   H      5.02350   0.90148   3.20335   0.01064   0.01585  -0.02451
   H      5.02430   5.21164   3.20376  -0.01065   0.01586   0.02450
   H      1.29292   0.84556   3.16014  -0.01517   0.02329   0.03892
   H      1.29372   5.26860   3.16047   0.01517   0.02327  -0.03893
   H      0.74701  -0.00005   4.49375   0.00000  -0.05059   0.00001
   Pb     2.87020   3.05666   6.11777  -0.00000  -0.00000   0.00000
   I      2.63886   3.05695   2.96729   0.00000   0.00004   0.00000
   I      2.45243  -0.00039   0.19196   0.00000   0.00018   0.00000
   I      5.88783   3.05626   5.69779   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55808  -0.00099   2.86948  -0.00211   0.00000   0.00367
   N      0.74663  -0.00027   3.45101  -0.00186   0.00000   0.00431
   H      5.63860  -0.00126   1.77232   0.04681  -0.00000   0.00625
   H      5.02350   0.90148   3.20335  -0.01378   0.00407  -0.02743
   H      5.02430   5.21164   3.20376  -0.01376  -0.00409  -0.02742
   H      1.29292   0.84556   3.16014  -0.01424  -0.00451  -0.03083
   H      1.29372   5.26860   3.16047  -0.01425   0.00449  -0.03083
   H      0.74701  -0.00005   4.49375   0.05860  -0.00001   0.00566
   Pb     2.87020   3.05666   6.11777  -0.00001   0.00000   0.00000
   I      2.63886   3.05695   2.96729   0.00000  -0.00000   0.00003
   I      2.45243  -0.00039   0.19196   0.00002  -0.00000  -0.00001
   I      5.88783   3.05626   5.69779   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55808  -0.00099   2.86948   0.00000   0.00520  -0.00000
   N      0.74663  -0.00027   3.45101   0.00000   0.00415  -0.00000
   H      5.63860  -0.00126   1.77232  -0.00001  -0.02217   0.00000
   H      5.02350   0.90148   3.20335  -0.04065  -0.01545  -0.01185
   H      5.02430   5.21164   3.20376   0.04066  -0.01545   0.01187
   H      1.29292   0.84556   3.16014   0.04290  -0.01926   0.01279
   H      1.29372   5.26860   3.16047  -0.04289  -0.01926  -0.01277
   H      0.74701  -0.00005   4.49375  -0.00001  -0.02553   0.00001
   Pb     2.87020   3.05666   6.11777  -0.00000  -0.00000  -0.00000
   I      2.63886   3.05695   2.96729   0.00000   0.00000   0.00000
   I      2.45243  -0.00039   0.19196  -0.00000   0.00001   0.00000
   I      5.88783   3.05626   5.69779   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55808  -0.00099   2.86948  -0.03684  -0.00000  -0.01657
   N      0.74663  -0.00027   3.45101   0.03243   0.00000   0.01405
   H      5.63860  -0.00126   1.77232  -0.03482   0.00000  -0.01680
   H      5.02350   0.90148   3.20335  -0.03011   0.00217  -0.00986
   H      5.02430   5.21164   3.20376  -0.03012  -0.00217  -0.00987
   H      1.29292   0.84556   3.16014   0.03112   0.00112   0.01473
   H      1.29372   5.26860   3.16047   0.03113  -0.00111   0.01474
   H      0.74701  -0.00005   4.49375   0.03186   0.00000   0.01471
   Pb     2.87020   3.05666   6.11777  -0.00000  -0.00000  -0.00000
   I      2.63886   3.05695   2.96729  -0.00005   0.00000   0.00000
   I      2.45243  -0.00039   0.19196  -0.00004  -0.00000  -0.00002
   I      5.88783   3.05626   5.69779   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55808  -0.00099   2.86948   0.00631  -0.00001  -0.01376
   N      0.74663  -0.00027   3.45101  -0.00586   0.00001   0.01035
   H      5.63860  -0.00126   1.77232  -0.04665   0.00000  -0.01725
   H      5.02350   0.90148   3.20335   0.01272  -0.01427   0.03542
   H      5.02430   5.21164   3.20376   0.01269   0.01429   0.03541
   H      1.29292   0.84556   3.16014  -0.01057  -0.00959  -0.02412
   H      1.29372   5.26860   3.16047  -0.01059   0.00957  -0.02411
   H      0.74701  -0.00005   4.49375   0.04683  -0.00001   0.01239
   Pb     2.87020   3.05666   6.11777  -0.00000   0.00000  -0.00000
   I      2.63886   3.05695   2.96729   0.00000  -0.00000   0.00001
   I      2.45243  -0.00039   0.19196   0.00001  -0.00000   0.00001
   I      5.88783   3.05626   5.69779   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55808  -0.00099   2.86948   0.00000   0.01448  -0.00001
   N      0.74663  -0.00027   3.45101  -0.00000  -0.01202   0.00001
   H      5.63860  -0.00126   1.77232  -0.00001  -0.03528   0.00000
   H      5.02350   0.90148   3.20335  -0.04286  -0.01044  -0.00193
   H      5.02430   5.21164   3.20376   0.04287  -0.01044   0.00195
   H      1.29292   0.84556   3.16014  -0.04118   0.01158  -0.00607
   H      1.29372   5.26860   3.16047   0.04117   0.01158   0.00604
   H      0.74701  -0.00005   4.49375   0.00001   0.02771  -0.00000
   Pb     2.87020   3.05666   6.11777  -0.00000  -0.00000  -0.00000
   I      2.63886   3.05695   2.96729  -0.00000  -0.00000   0.00000
   I      2.45243  -0.00039   0.19196  -0.00000  -0.00000  -0.00000
   I      5.88783   3.05626   5.69779  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55808  -0.00099   2.86948  -0.01076  -0.00000  -0.00511
   N      0.74663  -0.00027   3.45101  -0.00045  -0.00000  -0.00057
   H      5.63860  -0.00126   1.77232   0.06363   0.00000   0.00082
   H      5.02350   0.90148   3.20335   0.03790   0.01359   0.03565
   H      5.02430   5.21164   3.20376   0.03790  -0.01357   0.03566
   H      1.29292   0.84556   3.16014  -0.00123  -0.00076  -0.00115
   H      1.29372   5.26860   3.16047  -0.00123   0.00076  -0.00116
   H      0.74701  -0.00005   4.49375  -0.00382   0.00000  -0.00161
   Pb     2.87020   3.05666   6.11777   0.00000   0.00000  -0.00000
   I      2.63886   3.05695   2.96729  -0.00000  -0.00000   0.00000
   I      2.45243  -0.00039   0.19196   0.00001   0.00000  -0.00000
   I      5.88783   3.05626   5.69779   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55808  -0.00099   2.86948  -0.00000  -0.00352   0.00000
   N      0.74663  -0.00027   3.45101  -0.00000  -0.00311   0.00000
   H      5.63860  -0.00126   1.77232  -0.00001   0.06698  -0.00002
   H      5.02350   0.90148   3.20335  -0.01940   0.00445  -0.04781
   H      5.02430   5.21164   3.20376   0.01942   0.00445   0.04778
   H      1.29292   0.84556   3.16014  -0.00600   0.00088   0.00157
   H      1.29372   5.26860   3.16047   0.00601   0.00088  -0.00157
   H      0.74701  -0.00005   4.49375   0.00001   0.00719  -0.00000
   Pb     2.87020   3.05666   6.11777   0.00000  -0.00000   0.00000
   I      2.63886   3.05695   2.96729   0.00000   0.00000  -0.00000
   I      2.45243  -0.00039   0.19196  -0.00000  -0.00000  -0.00000
   I      5.88783   3.05626   5.69779  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55808  -0.00099   2.86948  -0.00282   0.00000   0.00277
   N      0.74663  -0.00027   3.45101  -0.00226   0.00000   0.00216
   H      5.63860  -0.00126   1.77232  -0.03666  -0.00002  -0.00128
   H      5.02350   0.90148   3.20335   0.04305   0.03836  -0.02990
   H      5.02430   5.21164   3.20376   0.04304  -0.03838  -0.02991
   H      1.29292   0.84556   3.16014   0.00406  -0.00613  -0.00274
   H      1.29372   5.26860   3.16047   0.00406   0.00613  -0.00274
   H      0.74701  -0.00005   4.49375   0.00771  -0.00000   0.00282
   Pb     2.87020   3.05666   6.11777   0.00000   0.00000   0.00000
   I      2.63886   3.05695   2.96729  -0.00000  -0.00000   0.00000
   I      2.45243  -0.00039   0.19196   0.00000  -0.00000  -0.00000
   I      5.88783   3.05626   5.69779  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55808  -0.00099   2.86948   0.00021  -0.00000   0.00018
   N      0.74663  -0.00027   3.45101   0.00920   0.00000   0.00617
   H      5.63860  -0.00126   1.77232  -0.00523   0.00000  -0.00020
   H      5.02350   0.90148   3.20335   0.00267   0.00232  -0.00255
   H      5.02430   5.21164   3.20376   0.00266  -0.00232  -0.00255
   H      1.29292   0.84556   3.16014  -0.03597   0.01054  -0.04162
   H      1.29372   5.26860   3.16047  -0.03599  -0.01055  -0.04165
   H      0.74701  -0.00005   4.49375  -0.05942   0.00002   0.00178
   Pb     2.87020   3.05666   6.11777   0.00000  -0.00000   0.00000
   I      2.63886   3.05695   2.96729   0.00001  -0.00000   0.00002
   I      2.45243  -0.00039   0.19196  -0.00001  -0.00000  -0.00003
   I      5.88783   3.05626   5.69779  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55808  -0.00099   2.86948  -0.00044  -0.00000   0.00137
   N      0.74663  -0.00027   3.45101  -0.00316  -0.00000   0.00299
   H      5.63860  -0.00126   1.77232   0.00624  -0.00000   0.00240
   H      5.02350   0.90148   3.20335  -0.00634  -0.00286   0.00076
   H      5.02430   5.21164   3.20376  -0.00634   0.00287   0.00076
   H      1.29292   0.84556   3.16014   0.04385  -0.04079  -0.03001
   H      1.29372   5.26860   3.16047   0.04384   0.04077  -0.03007
   H      0.74701  -0.00005   4.49375  -0.02934   0.00002   0.00006
   Pb     2.87020   3.05666   6.11777  -0.00000   0.00000  -0.00000
   I      2.63886   3.05695   2.96729  -0.00002  -0.00000   0.00001
   I      2.45243  -0.00039   0.19196  -0.00000   0.00000  -0.00002
   I      5.88783   3.05626   5.69779   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55808  -0.00099   2.86948  -0.00000   0.00173   0.00000
   N      0.74663  -0.00027   3.45101   0.00000   0.00408   0.00000
   H      5.63860  -0.00126   1.77232   0.00001   0.00233   0.00000
   H      5.02350   0.90148   3.20335  -0.00529   0.00044  -0.00340
   H      5.02430   5.21164   3.20376   0.00529   0.00044   0.00340
   H      1.29292   0.84556   3.16014  -0.01728  -0.00473  -0.04801
   H      1.29372   5.26860   3.16047   0.01730  -0.00469   0.04798
   H      0.74701  -0.00005   4.49375  -0.00003  -0.06816   0.00001
   Pb     2.87020   3.05666   6.11777  -0.00000   0.00000  -0.00000
   I      2.63886   3.05695   2.96729  -0.00000  -0.00001   0.00000
   I      2.45243  -0.00039   0.19196   0.00000   0.00000  -0.00000
   I      5.88783   3.05626   5.69779   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55808  -0.00099   2.86948   0.00457   0.00000   0.00139
   N      0.74663  -0.00027   3.45101  -0.00040   0.00000  -0.00002
   H      5.63860  -0.00126   1.77232   0.00414  -0.00001  -0.05279
   H      5.02350   0.90148   3.20335  -0.02870   0.04901   0.01827
   H      5.02430   5.21164   3.20376  -0.02870  -0.04900   0.01830
   H      1.29292   0.84556   3.16014   0.00227   0.00397  -0.00152
   H      1.29372   5.26860   3.16047   0.00227  -0.00397  -0.00152
   H      0.74701  -0.00005   4.49375  -0.00027   0.00000   0.00284
   Pb     2.87020   3.05666   6.11777  -0.00000  -0.00000  -0.00000
   I      2.63886   3.05695   2.96729   0.00000   0.00000  -0.00000
   I      2.45243  -0.00039   0.19196   0.00000  -0.00000   0.00000
   I      5.88783   3.05626   5.69779   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55808  -0.00099   2.86948   0.00000   0.00883  -0.00000
   N      0.74663  -0.00027   3.45101   0.00001  -0.00329  -0.00000
   H      5.63860  -0.00126   1.77232   0.00000   0.00158  -0.00001
   H      5.02350   0.90148   3.20335   0.03130  -0.05286  -0.02056
   H      5.02430   5.21164   3.20376  -0.03131  -0.05285   0.02059
   H      1.29292   0.84556   3.16014   0.01350   0.02216  -0.00887
   H      1.29372   5.26860   3.16047  -0.01359   0.02231   0.00892
   H      0.74701  -0.00005   4.49375   0.00000  -0.00092  -0.00001
   Pb     2.87020   3.05666   6.11777  -0.00000   0.00000  -0.00000
   I      2.63886   3.05695   2.96729  -0.00000   0.00001  -0.00000
   I      2.45243  -0.00039   0.19196   0.00000   0.00000   0.00000
   I      5.88783   3.05626   5.69779   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55808  -0.00099   2.86948  -0.00324  -0.00001   0.00853
   N      0.74663  -0.00027   3.45101   0.00143  -0.00001  -0.00101
   H      5.63860  -0.00126   1.77232   0.00617  -0.00002  -0.08198
   H      5.02350   0.90148   3.20335   0.01605  -0.02911  -0.00954
   H      5.02430   5.21164   3.20376   0.01611   0.02919  -0.00959
   H      1.29292   0.84556   3.16014  -0.00933  -0.01590   0.00572
   H      1.29372   5.26860   3.16047  -0.00940   0.01601   0.00576
   H      0.74701  -0.00005   4.49375  -0.00078  -0.00000   0.00196
   Pb     2.87020   3.05666   6.11777   0.00000   0.00000  -0.00000
   I      2.63886   3.05695   2.96729  -0.00000   0.00000  -0.00000
   I      2.45243  -0.00039   0.19196   0.00000   0.00000   0.00000
   I      5.88783   3.05626   5.69779  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55808  -0.00099   2.86948  -0.00134   0.00004   0.00209
   N      0.74663  -0.00027   3.45101  -0.00485   0.00007   0.00187
   H      5.63860  -0.00126   1.77232   0.00169   0.00000  -0.01804
   H      5.02350   0.90148   3.20335   0.00733  -0.01142  -0.00367
   H      5.02430   5.21164   3.20376   0.00701   0.01090  -0.00348
   H      1.29292   0.84556   3.16014   0.03362   0.05428  -0.01959
   H      1.29372   5.26860   3.16047   0.03418  -0.05517  -0.01991
   H      0.74701  -0.00005   4.49375  -0.00126   0.00002   0.01382
   Pb     2.87020   3.05666   6.11777  -0.00000   0.00000   0.00000
   I      2.63886   3.05695   2.96729   0.00001  -0.00000   0.00000
   I      2.45243  -0.00039   0.19196  -0.00000  -0.00000  -0.00000
   I      5.88783   3.05626   5.69779   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55808  -0.00099   2.86948  -0.00001  -0.00359   0.00001
   N      0.74663  -0.00027   3.45101  -0.00005  -0.00762   0.00002
   H      5.63860  -0.00126   1.77232   0.00001  -0.00055  -0.00008
   H      5.02350   0.90148   3.20335  -0.01375   0.02206   0.00823
   H      5.02430   5.21164   3.20376   0.01385   0.02219  -0.00828
   H      1.29292   0.84556   3.16014   0.03375   0.05250  -0.02010
   H      1.29372   5.26860   3.16047  -0.03309   0.05145   0.01969
   H      0.74701  -0.00005   4.49375  -0.00001  -0.00196   0.00014
   Pb     2.87020   3.05666   6.11777   0.00000   0.00000   0.00000
   I      2.63886   3.05695   2.96729   0.00000   0.00002   0.00000
   I      2.45243  -0.00039   0.19196  -0.00000   0.00000  -0.00000
   I      5.88783   3.05626   5.69779   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55808  -0.00099   2.86948  -0.00003  -0.00000   0.00044
   N      0.74663  -0.00027   3.45101  -0.00082   0.00000   0.00733
   H      5.63860  -0.00126   1.77232  -0.00054  -0.00000  -0.00600
   H      5.02350   0.90148   3.20335   0.00046  -0.00074  -0.00033
   H      5.02430   5.21164   3.20376   0.00046   0.00074  -0.00033
   H      1.29292   0.84556   3.16014   0.00362   0.00655  -0.00053
   H      1.29372   5.26860   3.16047   0.00361  -0.00654  -0.00053
   H      0.74701  -0.00005   4.49375   0.00464  -0.00002  -0.09886
   Pb     2.87020   3.05666   6.11777  -0.00000   0.00000  -0.00000
   I      2.63886   3.05695   2.96729   0.00000  -0.00000  -0.00000
   I      2.45243  -0.00039   0.19196  -0.00001   0.00000  -0.00000
   I      5.88783   3.05626   5.69779   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_1.002_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.002994368
    0.000877866    6.114891642   -0.000019778
    0.133948648   -0.000391371    6.277762261
PRIMCOORD  1
     12   1
   C      5.55903  -0.00097   2.87297   0.02130   0.01925   0.00296
   N      0.74754  -0.00028   3.45465   0.02130   0.01925   0.00296
   H      5.63971  -0.00122   1.77581   0.02130   0.01925   0.00296
   H      5.02442   0.90151   3.20679   0.02130   0.01925   0.00296
   H      5.02521   5.21164   3.20717   0.02130   0.01925   0.00296
   H      1.29385   0.84558   3.16385   0.02130   0.01925   0.00296
   H      1.29463   5.26855   3.16415   0.02130   0.01925   0.00296
   H      0.74774  -0.00007   4.49741   0.02130   0.01925   0.00296
   Pb     2.86774   3.05665   6.12389   0.02130   0.01925   0.00296
   I      2.63912   3.05695   2.96970   0.02130   0.01925   0.00296
   I      2.44936  -0.00039   0.19255   0.02130   0.01925   0.00296
   I      5.88571   3.05627   5.70040   0.02130   0.01925   0.00296
PRIMCOORD  2
     12   1
   C      5.55903  -0.00097   2.87297   0.01932  -0.02144   0.00042
   N      0.74754  -0.00028   3.45465   0.01932  -0.02144   0.00042
   H      5.63971  -0.00122   1.77581   0.01932  -0.02144   0.00042
   H      5.02442   0.90151   3.20679   0.01932  -0.02144   0.00042
   H      5.02521   5.21164   3.20717   0.01932  -0.02144   0.00042
   H      1.29385   0.84558   3.16385   0.01932  -0.02144   0.00042
   H      1.29463   5.26855   3.16415   0.01932  -0.02144   0.00042
   H      0.74774  -0.00007   4.49741   0.01932  -0.02144   0.00042
   Pb     2.86774   3.05665   6.12389   0.01932  -0.02144   0.00042
   I      2.63912   3.05695   2.96970   0.01932  -0.02144   0.00042
   I      2.44936  -0.00039   0.19255   0.01932  -0.02144   0.00042
   I      5.88571   3.05627   5.70040   0.01932  -0.02144   0.00042
PRIMCOORD  3
     12   1
   C      5.55903  -0.00097   2.87297   0.00248   0.00167  -0.02871
   N      0.74754  -0.00028   3.45465   0.00248   0.00167  -0.02871
   H      5.63971  -0.00122   1.77581   0.00248   0.00167  -0.02871
   H      5.02442   0.90151   3.20679   0.00248   0.00167  -0.02871
   H      5.02521   5.21164   3.20717   0.00248   0.00167  -0.02871
   H      1.29385   0.84558   3.16385   0.00248   0.00167  -0.02871
   H      1.29463   5.26855   3.16415   0.00248   0.00167  -0.02871
   H      0.74774  -0.00007   4.49741   0.00248   0.00167  -0.02871
   Pb     2.86774   3.05665   6.12389   0.00248   0.00167  -0.02871
   I      2.63912   3.05695   2.96970   0.00248   0.00167  -0.02871
   I      2.44936  -0.00039   0.19255   0.00248   0.00167  -0.02871
   I      5.88571   3.05627   5.70040   0.00248   0.00167  -0.02871
PRIMCOORD  4
     12   1
   C      5.55903  -0.00097   2.87297   0.00004   0.02305  -0.00012
   N      0.74754  -0.00028   3.45465   0.00002   0.02953  -0.00006
   H      5.63971  -0.00122   1.77581   0.00009   0.02732  -0.00012
   H      5.02442   0.90151   3.20679  -0.00450   0.01939   0.00260
   H      5.02521   5.21164   3.20717   0.00455   0.01939  -0.00289
   H      1.29385   0.84558   3.16385  -0.00201   0.02895  -0.00548
   H      1.29463   5.26855   3.16415   0.00207   0.02895   0.00540
   H      0.74774  -0.00007   4.49741  -0.00003   0.03920  -0.00007
   Pb     2.86774   3.05665   6.12389  -0.00002   0.00698   0.00002
   I      2.63912   3.05695   2.96970   0.00001   0.02960   0.00001
   I      2.44936  -0.00039   0.19255   0.00003   0.00527  -0.00005
   I      5.88571   3.05627   5.70040  -0.00002  -0.05300   0.00003
PRIMCOORD  5
     12   1
   C      5.55903  -0.00097   2.87297  -0.01207  -0.00013  -0.00425
   N      0.74754  -0.00028   3.45465  -0.01105  -0.00011  -0.00627
   H      5.63971  -0.00122   1.77581  -0.01456  -0.00018  -0.00443
   H      5.02442   0.90151   3.20679  -0.01214  -0.00040  -0.00388
   H      5.02521   5.21164   3.20717  -0.01213   0.00015  -0.00381
   H      1.29385   0.84558   3.16385  -0.01166   0.00050  -0.00669
   H      1.29463   5.26855   3.16415  -0.01165  -0.00073  -0.00665
   H      0.74774  -0.00007   4.49741  -0.00901  -0.00009  -0.00665
   Pb     2.86774   3.05665   6.12389  -0.00365   0.00006  -0.01395
   I      2.63912   3.05695   2.96970  -0.03461  -0.00011  -0.00919
   I      2.44936  -0.00039   0.19255   0.04307   0.00003  -0.03198
   I      5.88571   3.05627   5.70040   0.00043   0.00002   0.06530
PRIMCOORD  6
     12   1
   C      5.55903  -0.00097   2.87297  -0.02636  -0.00088  -0.00622
   N      0.74754  -0.00028   3.45465  -0.02301  -0.00066  -0.01447
   H      5.63971  -0.00122   1.77581  -0.03290  -0.00108  -0.00675
   H      5.02442   0.90151   3.20679  -0.02476  -0.00097  -0.00349
   H      5.02521   5.21164   3.20717  -0.02458  -0.00078  -0.00316
   H      1.29385   0.84558   3.16385  -0.02453  -0.00091  -0.01761
   H      1.29463   5.26855   3.16415  -0.02444  -0.00048  -0.01727
   H      0.74774  -0.00007   4.49741  -0.01564  -0.00045  -0.01404
   Pb     2.86774   3.05665   6.12389   0.03113   0.00051   0.00147
   I      2.63912   3.05695   2.96970  -0.01773  -0.00062  -0.00053
   I      2.44936  -0.00039   0.19255  -0.04389   0.00032  -0.01380
   I      5.88571   3.05627   5.70040   0.01700  -0.00034   0.01461
PRIMCOORD  7
     12   1
   C      5.55903  -0.00097   2.87297  -0.00178  -0.03331   0.00302
   N      0.74754  -0.00028   3.45465  -0.00202  -0.02870   0.00358
   H      5.63971  -0.00122   1.77581  -0.00135  -0.03889   0.00306
   H      5.02442   0.90151   3.20679  -0.00333  -0.03239  -0.00197
   H      5.02521   5.21164   3.20717  -0.00048  -0.03241   0.00757
   H      1.29385   0.84558   3.16385  -0.00199  -0.03074  -0.00218
   H      1.29463   5.26855   3.16415  -0.00199  -0.03088   0.00964
   H      0.74774  -0.00007   4.49741  -0.00252  -0.02108   0.00351
   Pb     2.86774   3.05665   6.12389   0.00125   0.02319  -0.00027
   I      2.63912   3.05695   2.96970  -0.00458  -0.02988  -0.00028
   I      2.44936  -0.00039   0.19255   0.00277   0.01399   0.00286
   I      5.88571   3.05627   5.70040   0.00026  -0.01418  -0.00299
PRIMCOORD  8
     12   1
   C      5.55903  -0.00097   2.87297   0.01309  -0.00501  -0.02751
   N      0.74754  -0.00028   3.45465   0.01318  -0.00436  -0.02761
   H      5.63971  -0.00122   1.77581   0.01312  -0.00583  -0.02756
   H      5.02442   0.90151   3.20679   0.01278  -0.00496  -0.02811
   H      5.02521   5.21164   3.20717   0.01316  -0.00476  -0.02670
   H      1.29385   0.84558   3.16385   0.01383  -0.00515  -0.02787
   H      1.29463   5.26855   3.16415   0.01379  -0.00423  -0.02611
   H      0.74774  -0.00007   4.49741   0.01361  -0.00323  -0.02728
   Pb     2.86774   3.05665   6.12389  -0.01103   0.00352   0.00673
   I      2.63912   3.05695   2.96970   0.03274  -0.00458   0.00484
   I      2.44936  -0.00039   0.19255  -0.01395   0.00213  -0.02516
   I      5.88571   3.05627   5.70040  -0.00411  -0.00211   0.01629
PRIMCOORD  9
     12   1
   C      5.55903  -0.00097   2.87297  -0.00662   0.00109  -0.03197
   N      0.74754  -0.00028   3.45465  -0.01466   0.00098  -0.01294
   H      5.63971  -0.00122   1.77581   0.00875   0.00124  -0.03083
   H      5.02442   0.90151   3.20679  -0.01155   0.00089  -0.03920
   H      5.02521   5.21164   3.20717  -0.01162   0.00124  -0.03945
   H      1.29385   0.84558   3.16385  -0.01059   0.00152  -0.00413
   H      1.29463   5.26855   3.16415  -0.01057   0.00058  -0.00449
   H      0.74774  -0.00007   4.49741  -0.02977   0.00074  -0.01354
   Pb     2.86774   3.05665   6.12389   0.00398  -0.00082   0.02625
   I      2.63912   3.05695   2.96970  -0.01670   0.00103   0.01461
   I      2.44936  -0.00039   0.19255   0.01564  -0.00049  -0.02922
   I      5.88571   3.05627   5.70040  -0.00268   0.00053  -0.02276
PRIMCOORD 10
     12   1
   C      5.55903  -0.00097   2.87297  -0.01304  -0.00009   0.03625
   N      0.74754  -0.00028   3.45465   0.00033  -0.00002   0.00454
   H      5.63971  -0.00122   1.77581  -0.03992  -0.00011   0.03429
   H      5.02442   0.90151   3.20679  -0.00489  -0.00010   0.04935
   H      5.02521   5.21164   3.20717  -0.00480  -0.00011   0.04939
   H      1.29385   0.84558   3.16385  -0.00600  -0.00009  -0.00698
   H      1.29463   5.26855   3.16415  -0.00593   0.00009  -0.00697
   H      0.74774  -0.00007   4.49741   0.02415  -0.00001   0.00514
   Pb     2.86774   3.05665   6.12389  -0.00020  -0.00000   0.00098
   I      2.63912   3.05695   2.96970   0.00177   0.00002  -0.00102
   I      2.44936  -0.00039   0.19255   0.00028  -0.00000  -0.00434
   I      5.88571   3.05627   5.70040  -0.00023  -0.00000  -0.00116
PRIMCOORD 11
     12   1
   C      5.55903  -0.00097   2.87297   0.00002   0.03880   0.00011
   N      0.74754  -0.00028   3.45465   0.00006   0.00633   0.00001
   H      5.63971  -0.00122   1.77581  -0.00006   0.05706   0.00010
   H      5.02442   0.90151   3.20679   0.01585   0.04235   0.01601
   H      5.02521   5.21164   3.20717  -0.01575   0.04234  -0.01571
   H      1.29385   0.84558   3.16385   0.01337   0.00158   0.00978
   H      1.29463   5.26855   3.16415  -0.01328   0.00158  -0.00983
   H      0.74774  -0.00007   4.49741   0.00014  -0.00518   0.00001
   Pb     2.86774   3.05665   6.12389   0.00000   0.00093   0.00001
   I      2.63912   3.05695   2.96970  -0.00002  -0.00532  -0.00001
   I      2.44936  -0.00039   0.19255  -0.00001  -0.00121  -0.00002
   I      5.88571   3.05627   5.70040   0.00002  -0.00047  -0.00000
PRIMCOORD 12
     12   1
   C      5.55903  -0.00097   2.87297   0.02352  -0.00036  -0.00243
   N      0.74754  -0.00028   3.45465   0.02712  -0.00005  -0.01168
   H      5.63971  -0.00122   1.77581   0.01637  -0.00052  -0.00300
   H      5.02442   0.90151   3.20679   0.02573  -0.00041   0.00105
   H      5.02521   5.21164   3.20717   0.02603  -0.00038   0.00133
   H      1.29385   0.84558   3.16385   0.02430   0.00017  -0.01683
   H      1.29463   5.26855   3.16415   0.02456  -0.00017  -0.01665
   H      0.74774  -0.00007   4.49741   0.03456   0.00006  -0.01139
   Pb     2.86774   3.05665   6.12389  -0.01227   0.00000   0.02528
   I      2.63912   3.05695   2.96970  -0.00746   0.00000  -0.04857
   I      2.44936  -0.00039   0.19255  -0.00356   0.00005   0.00613
   I      5.88571   3.05627   5.70040   0.02463  -0.00001   0.00305
PRIMCOORD 13
     12   1
   C      5.55903  -0.00097   2.87297   0.02837  -0.00003   0.00556
   N      0.74754  -0.00028   3.45465   0.03394   0.00000  -0.00865
   H      5.63971  -0.00122   1.77581   0.01692  -0.00001   0.00468
   H      5.02442   0.90151   3.20679   0.03199  -0.00011   0.01155
   H      5.02521   5.21164   3.20717   0.03205   0.00000   0.01153
   H      1.29385   0.84558   3.16385   0.03058   0.00032  -0.01450
   H      1.29463   5.26855   3.16415   0.03063  -0.00028  -0.01453
   H      0.74774  -0.00007   4.49741   0.04517  -0.00002  -0.00820
   Pb     2.86774   3.05665   6.12389   0.01133  -0.00001   0.00396
   I      2.63912   3.05695   2.96970  -0.00085  -0.00000  -0.00950
   I      2.44936  -0.00039   0.19255   0.00025   0.00001   0.00107
   I      5.88571   3.05627   5.70040  -0.02582   0.00000   0.00247
PRIMCOORD 14
     12   1
   C      5.55903  -0.00097   2.87297  -0.00020  -0.01484  -0.00014
   N      0.74754  -0.00028   3.45465  -0.00027   0.00262   0.00002
   H      5.63971  -0.00122   1.77581  -0.00006   0.00200  -0.00013
   H      5.02442   0.90151   3.20679  -0.01776  -0.03001   0.01260
   H      5.02521   5.21164   3.20717   0.01726  -0.03002  -0.01302
   H      1.29385   0.84558   3.16385  -0.01569   0.01830   0.01655
   H      1.29463   5.26855   3.16415   0.01524   0.01830  -0.01638
   H      0.74774  -0.00007   4.49741  -0.00040  -0.01948   0.00002
   Pb     2.86774   3.05665   6.12389   0.00002   0.03074   0.00004
   I      2.63912   3.05695   2.96970   0.00006   0.00892  -0.00009
   I      2.44936  -0.00039   0.19255   0.00002  -0.06250   0.00002
   I      5.88571   3.05627   5.70040  -0.00005   0.00483   0.00002
PRIMCOORD 15
     12   1
   C      5.55903  -0.00097   2.87297   0.03021  -0.00015   0.01030
   N      0.74754  -0.00028   3.45465   0.03533  -0.00001  -0.00352
   H      5.63971  -0.00122   1.77581   0.01889  -0.00017   0.00944
   H      5.02442   0.90151   3.20679   0.03375  -0.00022   0.01611
   H      5.02521   5.21164   3.20717   0.03393  -0.00017   0.01616
   H      1.29385   0.84558   3.16385   0.03190   0.00067  -0.00845
   H      1.29463   5.26855   3.16415   0.03206  -0.00058  -0.00844
   H      0.74774  -0.00007   4.49741   0.04596  -0.00000  -0.00300
   Pb     2.86774   3.05665   6.12389  -0.00278   0.00003  -0.00244
   I      2.63912   3.05695   2.96970  -0.00637  -0.00000   0.00717
   I      2.44936  -0.00039   0.19255  -0.00293  -0.00003  -0.00260
   I      5.88571   3.05627   5.70040   0.00553  -0.00001  -0.00136
PRIMCOORD 16
     12   1
   C      5.55903  -0.00097   2.87297   0.01211  -0.00001   0.00249
   N      0.74754  -0.00028   3.45465  -0.00244  -0.00000   0.03588
   H      5.63971  -0.00122   1.77581   0.04015  -0.00002   0.00454
   H      5.02442   0.90151   3.20679   0.00370   0.00003  -0.01112
   H      5.02521   5.21164   3.20717   0.00370  -0.00006  -0.01111
   H      1.29385   0.84558   3.16385   0.00410   0.00016   0.04817
   H      1.29463   5.26855   3.16415   0.00410  -0.00016   0.04818
   H      0.74774  -0.00007   4.49741  -0.02626   0.00001   0.03553
   Pb     2.86774   3.05665   6.12389   0.00017   0.00000   0.00007
   I      2.63912   3.05695   2.96970   0.00058  -0.00000  -0.00155
   I      2.44936  -0.00039   0.19255  -0.00152   0.00000  -0.00370
   I      5.88571   3.05627   5.70040  -0.00044  -0.00000   0.00004
PRIMCOORD 17
     12   1
   C      5.55903  -0.00097   2.87297   0.00000   0.00181   0.00001
   N      0.74754  -0.00028   3.45465   0.00000   0.00598  -0.00000
   H      5.63971  -0.00122   1.77581  -0.00001  -0.04833   0.00002
   H      5.02442   0.90151   3.20679   0.01359   0.02456  -0.03971
   H      5.02521   5.21164   3.20717  -0.01358   0.02458   0.03972
   H      1.29385   0.84558   3.16385   0.00802  -0.00783  -0.02465
   H      1.29463   5.26855   3.16415  -0.00802  -0.00782   0.02464
   H      0.74774  -0.00007   4.49741   0.00001   0.03778  -0.00001
   Pb     2.86774   3.05665   6.12389   0.00000   0.00018  -0.00000
   I      2.63912   3.05695   2.96970  -0.00000  -0.00076  -0.00000
   I      2.44936  -0.00039   0.19255  -0.00000  -0.00062  -0.00000
   I      5.88571   3.05627   5.70040  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.55903  -0.00097   2.87297   0.00002   0.00505  -0.00000
   N      0.74754  -0.00028   3.45465   0.00002  -0.03186  -0.00000
   H      5.63971  -0.00122   1.77581   0.00001  -0.00436  -0.00000
   H      5.02442   0.90151   3.20679   0.02731   0.02325  -0.00545
   H      5.02521   5.21164   3.20717  -0.02726   0.02325   0.00544
   H      1.29385   0.84558   3.16385   0.02134  -0.04829  -0.00474
   H      1.29463   5.26855   3.16415  -0.02130  -0.04829   0.00473
   H      0.74774  -0.00007   4.49741   0.00003  -0.02608  -0.00000
   Pb     2.86774   3.05665   6.12389  -0.00000   0.00020   0.00000
   I      2.63912   3.05695   2.96970  -0.00000   0.00369   0.00000
   I      2.44936  -0.00039   0.19255  -0.00000  -0.00017  -0.00000
   I      5.88571   3.05627   5.70040   0.00000  -0.00017   0.00000
PRIMCOORD 19
     12   1
   C      5.55903  -0.00097   2.87297  -0.00000   0.00049  -0.00000
   N      0.74754  -0.00028   3.45465  -0.00000  -0.00042  -0.00000
   H      5.63971  -0.00122   1.77581  -0.00000  -0.03053   0.00001
   H      5.02442   0.90151   3.20679   0.01062   0.01581  -0.02446
   H      5.02521   5.21164   3.20717  -0.01062   0.01583   0.02445
   H      1.29385   0.84558   3.16385  -0.01519   0.02331   0.03895
   H      1.29463   5.26855   3.16415   0.01519   0.02329  -0.03895
   H      0.74774  -0.00007   4.49741  -0.00000  -0.05063   0.00001
   Pb     2.86774   3.05665   6.12389  -0.00000  -0.00000   0.00000
   I      2.63912   3.05695   2.96970   0.00000   0.00004   0.00000
   I      2.44936  -0.00039   0.19255   0.00000   0.00018   0.00000
   I      5.88571   3.05627   5.70040   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55903  -0.00097   2.87297  -0.00211   0.00000   0.00367
   N      0.74754  -0.00028   3.45465  -0.00186   0.00000   0.00431
   H      5.63971  -0.00122   1.77581   0.04681  -0.00000   0.00626
   H      5.02442   0.90151   3.20679  -0.01378   0.00407  -0.02743
   H      5.02521   5.21164   3.20717  -0.01376  -0.00409  -0.02743
   H      1.29385   0.84558   3.16385  -0.01423  -0.00451  -0.03084
   H      1.29463   5.26855   3.16415  -0.01425   0.00449  -0.03084
   H      0.74774  -0.00007   4.49741   0.05859  -0.00001   0.00566
   Pb     2.86774   3.05665   6.12389  -0.00001   0.00000   0.00000
   I      2.63912   3.05695   2.96970   0.00000  -0.00000   0.00003
   I      2.44936  -0.00039   0.19255   0.00002  -0.00000  -0.00001
   I      5.88571   3.05627   5.70040   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55903  -0.00097   2.87297   0.00000   0.00520  -0.00000
   N      0.74754  -0.00028   3.45465   0.00000   0.00415  -0.00000
   H      5.63971  -0.00122   1.77581  -0.00001  -0.02217   0.00000
   H      5.02442   0.90151   3.20679  -0.04066  -0.01545  -0.01186
   H      5.02521   5.21164   3.20717   0.04066  -0.01545   0.01188
   H      1.29385   0.84558   3.16385   0.04289  -0.01926   0.01280
   H      1.29463   5.26855   3.16415  -0.04288  -0.01926  -0.01277
   H      0.74774  -0.00007   4.49741  -0.00001  -0.02553   0.00000
   Pb     2.86774   3.05665   6.12389  -0.00000  -0.00000  -0.00000
   I      2.63912   3.05695   2.96970   0.00000   0.00000   0.00000
   I      2.44936  -0.00039   0.19255  -0.00000   0.00001   0.00000
   I      5.88571   3.05627   5.70040   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55903  -0.00097   2.87297  -0.03684  -0.00000  -0.01658
   N      0.74754  -0.00028   3.45465   0.03243   0.00000   0.01406
   H      5.63971  -0.00122   1.77581  -0.03481   0.00000  -0.01681
   H      5.02442   0.90151   3.20679  -0.03011   0.00217  -0.00987
   H      5.02521   5.21164   3.20717  -0.03012  -0.00217  -0.00987
   H      1.29385   0.84558   3.16385   0.03112   0.00112   0.01474
   H      1.29463   5.26855   3.16415   0.03113  -0.00111   0.01475
   H      0.74774  -0.00007   4.49741   0.03185   0.00000   0.01472
   Pb     2.86774   3.05665   6.12389  -0.00000  -0.00000  -0.00000
   I      2.63912   3.05695   2.96970  -0.00005   0.00000   0.00000
   I      2.44936  -0.00039   0.19255  -0.00004  -0.00000  -0.00002
   I      5.88571   3.05627   5.70040   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55903  -0.00097   2.87297   0.00630  -0.00001  -0.01376
   N      0.74754  -0.00028   3.45465  -0.00586   0.00001   0.01035
   H      5.63971  -0.00122   1.77581  -0.04663   0.00000  -0.01725
   H      5.02442   0.90151   3.20679   0.01271  -0.01427   0.03542
   H      5.02521   5.21164   3.20717   0.01269   0.01429   0.03540
   H      1.29385   0.84558   3.16385  -0.01057  -0.00959  -0.02413
   H      1.29463   5.26855   3.16415  -0.01059   0.00957  -0.02413
   H      0.74774  -0.00007   4.49741   0.04684  -0.00001   0.01239
   Pb     2.86774   3.05665   6.12389  -0.00000   0.00000  -0.00000
   I      2.63912   3.05695   2.96970   0.00000  -0.00000   0.00001
   I      2.44936  -0.00039   0.19255   0.00001  -0.00000   0.00001
   I      5.88571   3.05627   5.70040   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55903  -0.00097   2.87297   0.00000   0.01447  -0.00001
   N      0.74754  -0.00028   3.45465  -0.00000  -0.01202   0.00001
   H      5.63971  -0.00122   1.77581  -0.00001  -0.03526   0.00000
   H      5.02442   0.90151   3.20679  -0.04286  -0.01044  -0.00194
   H      5.02521   5.21164   3.20717   0.04287  -0.01044   0.00196
   H      1.29385   0.84558   3.16385  -0.04119   0.01158  -0.00607
   H      1.29463   5.26855   3.16415   0.04118   0.01159   0.00605
   H      0.74774  -0.00007   4.49741   0.00001   0.02771  -0.00000
   Pb     2.86774   3.05665   6.12389  -0.00000  -0.00000   0.00000
   I      2.63912   3.05695   2.96970  -0.00000  -0.00000   0.00000
   I      2.44936  -0.00039   0.19255  -0.00000  -0.00000  -0.00000
   I      5.88571   3.05627   5.70040  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55903  -0.00097   2.87297  -0.01076  -0.00000  -0.00510
   N      0.74754  -0.00028   3.45465  -0.00045  -0.00000  -0.00057
   H      5.63971  -0.00122   1.77581   0.06363  -0.00000   0.00083
   H      5.02442   0.90151   3.20679   0.03790   0.01360   0.03564
   H      5.02521   5.21164   3.20717   0.03791  -0.01358   0.03565
   H      1.29385   0.84558   3.16385  -0.00123  -0.00076  -0.00116
   H      1.29463   5.26855   3.16415  -0.00124   0.00076  -0.00116
   H      0.74774  -0.00007   4.49741  -0.00383   0.00000  -0.00161
   Pb     2.86774   3.05665   6.12389   0.00000   0.00000  -0.00000
   I      2.63912   3.05695   2.96970  -0.00000  -0.00000   0.00000
   I      2.44936  -0.00039   0.19255   0.00001   0.00000  -0.00000
   I      5.88571   3.05627   5.70040   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55903  -0.00097   2.87297  -0.00000  -0.00353   0.00000
   N      0.74754  -0.00028   3.45465  -0.00000  -0.00311   0.00000
   H      5.63971  -0.00122   1.77581  -0.00001   0.06698  -0.00002
   H      5.02442   0.90151   3.20679  -0.01939   0.00445  -0.04780
   H      5.02521   5.21164   3.20717   0.01941   0.00445   0.04779
   H      1.29385   0.84558   3.16385  -0.00600   0.00088   0.00156
   H      1.29463   5.26855   3.16415   0.00600   0.00088  -0.00157
   H      0.74774  -0.00007   4.49741   0.00000   0.00718  -0.00000
   Pb     2.86774   3.05665   6.12389   0.00000  -0.00000   0.00000
   I      2.63912   3.05695   2.96970   0.00000   0.00000  -0.00000
   I      2.44936  -0.00039   0.19255  -0.00000  -0.00000  -0.00000
   I      5.88571   3.05627   5.70040  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55903  -0.00097   2.87297  -0.00281   0.00000   0.00277
   N      0.74754  -0.00028   3.45465  -0.00226   0.00000   0.00215
   H      5.63971  -0.00122   1.77581  -0.03667  -0.00002  -0.00128
   H      5.02442   0.90151   3.20679   0.04305   0.03835  -0.02991
   H      5.02521   5.21164   3.20717   0.04303  -0.03837  -0.02991
   H      1.29385   0.84558   3.16385   0.00407  -0.00613  -0.00274
   H      1.29463   5.26855   3.16415   0.00407   0.00613  -0.00274
   H      0.74774  -0.00007   4.49741   0.00772  -0.00000   0.00282
   Pb     2.86774   3.05665   6.12389   0.00000   0.00000   0.00000
   I      2.63912   3.05695   2.96970  -0.00000  -0.00000   0.00000
   I      2.44936  -0.00039   0.19255   0.00000  -0.00000  -0.00000
   I      5.88571   3.05627   5.70040  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55903  -0.00097   2.87297   0.00021  -0.00000   0.00018
   N      0.74754  -0.00028   3.45465   0.00920   0.00000   0.00617
   H      5.63971  -0.00122   1.77581  -0.00524   0.00000  -0.00020
   H      5.02442   0.90151   3.20679   0.00267   0.00232  -0.00255
   H      5.02521   5.21164   3.20717   0.00267  -0.00232  -0.00255
   H      1.29385   0.84558   3.16385  -0.03599   0.01057  -0.04161
   H      1.29463   5.26855   3.16415  -0.03601  -0.01058  -0.04163
   H      0.74774  -0.00007   4.49741  -0.05940   0.00002   0.00177
   Pb     2.86774   3.05665   6.12389   0.00000  -0.00000   0.00000
   I      2.63912   3.05695   2.96970   0.00001  -0.00000   0.00002
   I      2.44936  -0.00039   0.19255  -0.00001  -0.00000  -0.00003
   I      5.88571   3.05627   5.70040  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55903  -0.00097   2.87297  -0.00044  -0.00000   0.00137
   N      0.74754  -0.00028   3.45465  -0.00315  -0.00000   0.00299
   H      5.63971  -0.00122   1.77581   0.00624  -0.00000   0.00240
   H      5.02442   0.90151   3.20679  -0.00634  -0.00287   0.00076
   H      5.02521   5.21164   3.20717  -0.00634   0.00287   0.00075
   H      1.29385   0.84558   3.16385   0.04383  -0.04078  -0.03003
   H      1.29463   5.26855   3.16415   0.04382   0.04077  -0.03008
   H      0.74774  -0.00007   4.49741  -0.02938   0.00002   0.00006
   Pb     2.86774   3.05665   6.12389  -0.00000   0.00000  -0.00000
   I      2.63912   3.05695   2.96970  -0.00002  -0.00000   0.00001
   I      2.44936  -0.00039   0.19255  -0.00000   0.00000  -0.00002
   I      5.88571   3.05627   5.70040   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55903  -0.00097   2.87297  -0.00000   0.00173   0.00000
   N      0.74754  -0.00028   3.45465   0.00000   0.00408   0.00000
   H      5.63971  -0.00122   1.77581   0.00000   0.00233   0.00000
   H      5.02442   0.90151   3.20679  -0.00529   0.00044  -0.00340
   H      5.02521   5.21164   3.20717   0.00529   0.00044   0.00340
   H      1.29385   0.84558   3.16385  -0.01727  -0.00473  -0.04802
   H      1.29463   5.26855   3.16415   0.01729  -0.00469   0.04799
   H      0.74774  -0.00007   4.49741  -0.00003  -0.06816   0.00001
   Pb     2.86774   3.05665   6.12389  -0.00000   0.00000  -0.00000
   I      2.63912   3.05695   2.96970  -0.00000  -0.00001   0.00000
   I      2.44936  -0.00039   0.19255   0.00000   0.00000  -0.00000
   I      5.88571   3.05627   5.70040   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55903  -0.00097   2.87297   0.00457   0.00000   0.00139
   N      0.74754  -0.00028   3.45465  -0.00040   0.00000  -0.00001
   H      5.63971  -0.00122   1.77581   0.00414  -0.00001  -0.05278
   H      5.02442   0.90151   3.20679  -0.02870   0.04901   0.01827
   H      5.02521   5.21164   3.20717  -0.02871  -0.04900   0.01829
   H      1.29385   0.84558   3.16385   0.00228   0.00398  -0.00152
   H      1.29463   5.26855   3.16415   0.00228  -0.00399  -0.00152
   H      0.74774  -0.00007   4.49741  -0.00027   0.00000   0.00284
   Pb     2.86774   3.05665   6.12389  -0.00000  -0.00000  -0.00000
   I      2.63912   3.05695   2.96970   0.00000   0.00000  -0.00000
   I      2.44936  -0.00039   0.19255   0.00000  -0.00000   0.00000
   I      5.88571   3.05627   5.70040   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55903  -0.00097   2.87297   0.00000   0.00881  -0.00000
   N      0.74754  -0.00028   3.45465   0.00001  -0.00335  -0.00000
   H      5.63971  -0.00122   1.77581   0.00000   0.00157  -0.00002
   H      5.02442   0.90151   3.20679   0.03121  -0.05271  -0.02050
   H      5.02521   5.21164   3.20717  -0.03122  -0.05270   0.02052
   H      1.29385   0.84558   3.16385   0.01372   0.02250  -0.00900
   H      1.29463   5.26855   3.16415  -0.01381   0.02267   0.00905
   H      0.74774  -0.00007   4.49741   0.00000  -0.00093  -0.00002
   Pb     2.86774   3.05665   6.12389  -0.00000   0.00000  -0.00000
   I      2.63912   3.05695   2.96970  -0.00000   0.00001  -0.00000
   I      2.44936  -0.00039   0.19255   0.00000   0.00000   0.00000
   I      5.88571   3.05627   5.70040   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55903  -0.00097   2.87297  -0.00323  -0.00001   0.00851
   N      0.74754  -0.00028   3.45465   0.00149  -0.00001  -0.00103
   H      5.63971  -0.00122   1.77581   0.00616  -0.00002  -0.08176
   H      5.02442   0.90151   3.20679   0.01595  -0.02896  -0.00949
   H      5.02521   5.21164   3.20717   0.01602   0.02906  -0.00954
   H      1.29385   0.84558   3.16385  -0.00973  -0.01653   0.00595
   H      1.29463   5.26855   3.16415  -0.00979   0.01664   0.00598
   H      0.74774  -0.00007   4.49741  -0.00077  -0.00000   0.00182
   Pb     2.86774   3.05665   6.12389   0.00000   0.00000  -0.00000
   I      2.63912   3.05695   2.96970  -0.00000   0.00000  -0.00000
   I      2.44936  -0.00039   0.19255   0.00000   0.00000   0.00000
   I      5.88571   3.05627   5.70040  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55903  -0.00097   2.87297  -0.00137   0.00005   0.00218
   N      0.74754  -0.00028   3.45465  -0.00484   0.00007   0.00186
   H      5.63971  -0.00122   1.77581   0.00176   0.00000  -0.01894
   H      5.02442   0.90151   3.20679   0.00752  -0.01177  -0.00378
   H      5.02521   5.21164   3.20717   0.00718   0.01122  -0.00358
   H      1.29385   0.84558   3.16385   0.03351   0.05409  -0.01952
   H      1.29463   5.26855   3.16415   0.03409  -0.05501  -0.01985
   H      0.74774  -0.00007   4.49741  -0.00127   0.00002   0.01382
   Pb     2.86774   3.05665   6.12389  -0.00000   0.00000   0.00000
   I      2.63912   3.05695   2.96970   0.00001  -0.00000   0.00000
   I      2.44936  -0.00039   0.19255  -0.00000  -0.00000  -0.00000
   I      5.88571   3.05627   5.70040   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55903  -0.00097   2.87297  -0.00001  -0.00364   0.00001
   N      0.74754  -0.00028   3.45465  -0.00005  -0.00759   0.00002
   H      5.63971  -0.00122   1.77581   0.00001  -0.00056  -0.00009
   H      5.02442   0.90151   3.20679  -0.01396   0.02240   0.00836
   H      5.02521   5.21164   3.20717   0.01406   0.02254  -0.00842
   H      1.29385   0.84558   3.16385   0.03367   0.05237  -0.02004
   H      1.29463   5.26855   3.16415  -0.03299   0.05128   0.01962
   H      0.74774  -0.00007   4.49741  -0.00001  -0.00196   0.00014
   Pb     2.86774   3.05665   6.12389   0.00000   0.00000   0.00000
   I      2.63912   3.05695   2.96970   0.00000   0.00002   0.00000
   I      2.44936  -0.00039   0.19255  -0.00000   0.00000  -0.00000
   I      5.88571   3.05627   5.70040   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55903  -0.00097   2.87297  -0.00003  -0.00000   0.00044
   N      0.74754  -0.00028   3.45465  -0.00081   0.00000   0.00733
   H      5.63971  -0.00122   1.77581  -0.00054  -0.00000  -0.00601
   H      5.02442   0.90151   3.20679   0.00046  -0.00074  -0.00033
   H      5.02521   5.21164   3.20717   0.00047   0.00074  -0.00034
   H      1.29385   0.84558   3.16385   0.00361   0.00653  -0.00053
   H      1.29463   5.26855   3.16415   0.00360  -0.00652  -0.00052
   H      0.74774  -0.00007   4.49741   0.00466  -0.00002  -0.09886
   Pb     2.86774   3.05665   6.12389  -0.00000   0.00000  -0.00000
   I      2.63912   3.05695   2.96970   0.00000  -0.00000  -0.00000
   I      2.44936  -0.00039   0.19255  -0.00001   0.00000  -0.00000
   I      5.88571   3.05627   5.70040   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_1.003_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.002997355
    0.000877866    6.114891642   -0.000019797
    0.133948648   -0.000391371    6.284027496
PRIMCOORD  1
     12   1
   C      5.55990  -0.00097   2.87655  -0.00528   0.00906   0.02690
   N      0.74842  -0.00029   3.45822  -0.00528   0.00906   0.02690
   H      5.64064  -0.00122   1.77940  -0.00528   0.00906   0.02690
   H      5.02531   0.90151   3.21039  -0.00528   0.00906   0.02690
   H      5.02609   5.21163   3.21077  -0.00528   0.00906   0.02690
   H      1.29470   0.84563   3.16741  -0.00528   0.00906   0.02690
   H      1.29547   5.26851   3.16771  -0.00528   0.00906   0.02690
   H      0.74858  -0.00008   4.50100  -0.00528   0.00906   0.02690
   Pb     2.86569   3.05665   6.12987  -0.00528   0.00906   0.02690
   I      2.63939   3.05694   2.97203  -0.00528   0.00906   0.02690
   I      2.44603  -0.00039   0.19330  -0.00528   0.00906   0.02690
   I      5.88387   3.05628   5.70294  -0.00528   0.00906   0.02690
PRIMCOORD  2
     12   1
   C      5.55990  -0.00097   2.87655  -0.02273   0.01503  -0.00953
   N      0.74842  -0.00029   3.45822  -0.02273   0.01503  -0.00953
   H      5.64064  -0.00122   1.77940  -0.02273   0.01503  -0.00953
   H      5.02531   0.90151   3.21039  -0.02273   0.01503  -0.00953
   H      5.02609   5.21163   3.21077  -0.02273   0.01503  -0.00953
   H      1.29470   0.84563   3.16741  -0.02273   0.01503  -0.00953
   H      1.29547   5.26851   3.16771  -0.02273   0.01503  -0.00953
   H      0.74858  -0.00008   4.50100  -0.02273   0.01503  -0.00953
   Pb     2.86569   3.05665   6.12987  -0.02273   0.01503  -0.00953
   I      2.63939   3.05694   2.97203  -0.02273   0.01503  -0.00953
   I      2.44603  -0.00039   0.19330  -0.02273   0.01503  -0.00953
   I      5.88387   3.05628   5.70294  -0.02273   0.01503  -0.00953
PRIMCOORD  3
     12   1
   C      5.55990  -0.00097   2.87655  -0.01699  -0.02292   0.00439
   N      0.74842  -0.00029   3.45822  -0.01699  -0.02292   0.00439
   H      5.64064  -0.00122   1.77940  -0.01699  -0.02292   0.00439
   H      5.02531   0.90151   3.21039  -0.01699  -0.02292   0.00439
   H      5.02609   5.21163   3.21077  -0.01699  -0.02292   0.00439
   H      1.29470   0.84563   3.16741  -0.01699  -0.02292   0.00439
   H      1.29547   5.26851   3.16771  -0.01699  -0.02292   0.00439
   H      0.74858  -0.00008   4.50100  -0.01699  -0.02292   0.00439
   Pb     2.86569   3.05665   6.12987  -0.01699  -0.02292   0.00439
   I      2.63939   3.05694   2.97203  -0.01699  -0.02292   0.00439
   I      2.44603  -0.00039   0.19330  -0.01699  -0.02292   0.00439
   I      5.88387   3.05628   5.70294  -0.01699  -0.02292   0.00439
PRIMCOORD  4
     12   1
   C      5.55990  -0.00097   2.87655   0.00004   0.02303  -0.00012
   N      0.74842  -0.00029   3.45822   0.00001   0.02948  -0.00007
   H      5.64064  -0.00122   1.77940   0.00009   0.02755  -0.00012
   H      5.02531   0.90151   3.21039  -0.00457   0.01926   0.00281
   H      5.02609   5.21163   3.21077   0.00462   0.01926  -0.00310
   H      1.29470   0.84563   3.16741  -0.00209   0.02903  -0.00523
   H      1.29547   5.26851   3.16771   0.00214   0.02903   0.00515
   H      0.74858  -0.00008   4.50100  -0.00004   0.03884  -0.00007
   Pb     2.86569   3.05665   6.12987  -0.00002   0.00709   0.00002
   I      2.63939   3.05694   2.97203   0.00001   0.02958   0.00001
   I      2.44603  -0.00039   0.19330   0.00003   0.00531  -0.00005
   I      5.88387   3.05628   5.70294  -0.00002  -0.05319   0.00003
PRIMCOORD  5
     12   1
   C      5.55990  -0.00097   2.87655   0.00801   0.00001   0.00385
   N      0.74842  -0.00029   3.45822   0.00764   0.00001   0.00428
   H      5.64064  -0.00122   1.77940   0.00926   0.00002   0.00393
   H      5.02531   0.90151   3.21039   0.00843   0.00027   0.00404
   H      5.02609   5.21163   3.21077   0.00845  -0.00027   0.00402
   H      1.29470   0.84563   3.16741   0.00795  -0.00065   0.00407
   H      1.29547   5.26851   3.16771   0.00796   0.00068   0.00408
   H      0.74858  -0.00008   4.50100   0.00697   0.00003   0.00474
   Pb     2.86569   3.05665   6.12987   0.00898   0.00001   0.01461
   I      2.63939   3.05694   2.97203   0.03271   0.00003   0.00928
   I      2.44603  -0.00039   0.19330  -0.05182   0.00002   0.03093
   I      5.88387   3.05628   5.70294   0.00245  -0.00007  -0.06510
PRIMCOORD  6
     12   1
   C      5.55990  -0.00097   2.87655   0.02619   0.00087   0.00817
   N      0.74842  -0.00029   3.45822   0.02360   0.00065   0.01459
   H      5.64064  -0.00122   1.77940   0.03128   0.00107   0.00859
   H      5.02531   0.90151   3.21039   0.02510   0.00097   0.00621
   H      5.02609   5.21163   3.21077   0.02492   0.00075   0.00587
   H      1.29470   0.84563   3.16741   0.02476   0.00084   0.01698
   H      1.29547   5.26851   3.16771   0.02467   0.00054   0.01663
   H      0.74858  -0.00008   4.50100   0.01760   0.00044   0.01424
   Pb     2.86569   3.05665   6.12987  -0.03010  -0.00050  -0.00050
   I      2.63939   3.05694   2.97203   0.02025   0.00062   0.00114
   I      2.44603  -0.00039   0.19330   0.03926  -0.00031   0.01648
   I      5.88387   3.05628   5.70294  -0.01662   0.00032  -0.01973
PRIMCOORD  7
     12   1
   C      5.55990  -0.00097   2.87655  -0.00371  -0.03254   0.00618
   N      0.74842  -0.00029   3.45822  -0.00417  -0.02779   0.00726
   H      5.64064  -0.00122   1.77940  -0.00286  -0.03846   0.00626
   H      5.02531   0.90151   3.21039  -0.00535  -0.03151   0.00071
   H      5.02609   5.21163   3.21077  -0.00254  -0.03155   0.01077
   H      1.29470   0.84563   3.16741  -0.00413  -0.02983   0.00143
   H      1.29547   5.26851   3.16771  -0.00412  -0.03012   0.01367
   H      0.74858  -0.00008   4.50100  -0.00513  -0.01992   0.00714
   Pb     2.86569   3.05665   6.12987   0.00286   0.02235  -0.00086
   I      2.63939   3.05694   2.97203  -0.00936  -0.02884  -0.00074
   I      2.44603  -0.00039   0.19330   0.00488   0.01351   0.00594
   I      5.88387   3.05628   5.70294   0.00081  -0.01358  -0.00551
PRIMCOORD  8
     12   1
   C      5.55990  -0.00097   2.87655   0.01321  -0.01054  -0.02470
   N      0.74842  -0.00029   3.45822   0.01404  -0.00905  -0.02656
   H      5.64064  -0.00122   1.77940   0.01179  -0.01243  -0.02486
   H      5.02531   0.90151   3.21039   0.01312  -0.01029  -0.02551
   H      5.02609   5.21163   3.21077   0.01398  -0.01011  -0.02228
   H      1.29470   0.84563   3.16741   0.01431  -0.01023  -0.02867
   H      1.29547   5.26851   3.16771   0.01427  -0.00929  -0.02472
   H      0.74858  -0.00008   4.50100   0.01582  -0.00651  -0.02619
   Pb     2.86569   3.05665   6.12987  -0.01113   0.00727   0.00548
   I      2.63939   3.05694   2.97203   0.03292  -0.00943   0.00403
   I      2.44603  -0.00039   0.19330  -0.01424   0.00440  -0.02325
   I      5.88387   3.05628   5.70294  -0.00398  -0.00438   0.01676
PRIMCOORD  9
     12   1
   C      5.55990  -0.00097   2.87655  -0.00545   0.00109  -0.03303
   N      0.74842  -0.00029   3.45822  -0.01351   0.00096  -0.01395
   H      5.64064  -0.00122   1.77940   0.00998   0.00126  -0.03189
   H      5.02531   0.90151   3.21039  -0.01038   0.00088  -0.04027
   H      5.02609   5.21163   3.21077  -0.01046   0.00123  -0.04056
   H      1.29470   0.84563   3.16741  -0.00938   0.00146  -0.00510
   H      1.29547   5.26851   3.16771  -0.00937   0.00060  -0.00549
   H      0.74858  -0.00008   4.50100  -0.02862   0.00071  -0.01452
   Pb     2.86569   3.05665   6.12987   0.00299  -0.00080   0.02589
   I      2.63939   3.05694   2.97203  -0.01395   0.00101   0.01435
   I      2.44603  -0.00039   0.19330   0.01450  -0.00048  -0.02967
   I      5.88387   3.05628   5.70294  -0.00296   0.00052  -0.02120
PRIMCOORD 10
     12   1
   C      5.55990  -0.00097   2.87655  -0.01272  -0.00010   0.03634
   N      0.74842  -0.00029   3.45822   0.00064  -0.00002   0.00463
   H      5.64064  -0.00122   1.77940  -0.03960  -0.00013   0.03438
   H      5.02531   0.90151   3.21039  -0.00458  -0.00011   0.04944
   H      5.02609   5.21163   3.21077  -0.00448  -0.00013   0.04950
   H      1.29470   0.84563   3.16741  -0.00570  -0.00008  -0.00688
   H      1.29547   5.26851   3.16771  -0.00562   0.00008  -0.00686
   H      0.74858  -0.00008   4.50100   0.02446  -0.00001   0.00524
   Pb     2.86569   3.05665   6.12987  -0.00016  -0.00000   0.00107
   I      2.63939   3.05694   2.97203   0.00159   0.00002  -0.00117
   I      2.44603  -0.00039   0.19330   0.00021  -0.00000  -0.00437
   I      5.88387   3.05628   5.70294  -0.00013  -0.00000  -0.00115
PRIMCOORD 11
     12   1
   C      5.55990  -0.00097   2.87655   0.00002   0.03877   0.00012
   N      0.74842  -0.00029   3.45822   0.00007   0.00631   0.00001
   H      5.64064  -0.00122   1.77940  -0.00008   0.05718   0.00011
   H      5.02531   0.90151   3.21039   0.01578   0.04223   0.01615
   H      5.02609   5.21163   3.21077  -0.01568   0.04222  -0.01582
   H      1.29470   0.84563   3.16741   0.01330   0.00166   0.00992
   H      1.29547   5.26851   3.16771  -0.01321   0.00166  -0.00999
   H      0.74858  -0.00008   4.50100   0.00015  -0.00539   0.00001
   Pb     2.86569   3.05665   6.12987  -0.00000   0.00095   0.00001
   I      2.63939   3.05694   2.97203  -0.00002  -0.00536  -0.00002
   I      2.44603  -0.00039   0.19330  -0.00001  -0.00119  -0.00002
   I      5.88387   3.05628   5.70294   0.00002  -0.00049  -0.00000
PRIMCOORD 12
     12   1
   C      5.55990  -0.00097   2.87655   0.02450  -0.00037  -0.00437
   N      0.74842  -0.00029   3.45822   0.02767  -0.00005  -0.01256
   H      5.64064  -0.00122   1.77940   0.01828  -0.00053  -0.00487
   H      5.02531   0.90151   3.21039   0.02643  -0.00042  -0.00132
   H      5.02609   5.21163   3.21077   0.02675  -0.00039  -0.00103
   H      1.29470   0.84563   3.16741   0.02506   0.00016  -0.01736
   H      1.29547   5.26851   3.16771   0.02532  -0.00017  -0.01719
   H      0.74858  -0.00008   4.50100   0.03433   0.00005  -0.01229
   Pb     2.86569   3.05665   6.12987  -0.01075   0.00000   0.02426
   I      2.63939   3.05694   2.97203  -0.00724   0.00001  -0.04700
   I      2.44603  -0.00039   0.19330  -0.00324   0.00005   0.00641
   I      5.88387   3.05628   5.70294   0.02142  -0.00001   0.00321
PRIMCOORD 13
     12   1
   C      5.55990  -0.00097   2.87655   0.02835  -0.00003   0.00541
   N      0.74842  -0.00029   3.45822   0.03388   0.00000  -0.00871
   H      5.64064  -0.00122   1.77940   0.01698  -0.00001   0.00454
   H      5.02531   0.90151   3.21039   0.03194  -0.00011   0.01137
   H      5.02609   5.21163   3.21077   0.03200   0.00001   0.01134
   H      1.29470   0.84563   3.16741   0.03055   0.00032  -0.01450
   H      1.29547   5.26851   3.16771   0.03060  -0.00028  -0.01454
   H      0.74858  -0.00008   4.50100   0.04503  -0.00002  -0.00825
   Pb     2.86569   3.05665   6.12987   0.01178  -0.00001   0.00343
   I      2.63939   3.05694   2.97203  -0.00077  -0.00000  -0.00852
   I      2.44603  -0.00039   0.19330   0.00035   0.00001   0.00102
   I      5.88387   3.05628   5.70294  -0.02673   0.00000   0.00243
PRIMCOORD 14
     12   1
   C      5.55990  -0.00097   2.87655  -0.00024  -0.01501  -0.00015
   N      0.74842  -0.00029   3.45822  -0.00031   0.00274   0.00004
   H      5.64064  -0.00122   1.77940  -0.00008   0.00066  -0.00014
   H      5.02531   0.90151   3.21039  -0.01761  -0.02972   0.01166
   H      5.02609   5.21163   3.21077   0.01703  -0.02973  -0.01211
   H      1.29470   0.84563   3.16741  -0.01560   0.01809   0.01588
   H      1.29547   5.26851   3.16771   0.01507   0.01809  -0.01568
   H      0.74858  -0.00008   4.50100  -0.00046  -0.01852   0.00004
   Pb     2.86569   3.05665   6.12987   0.00003   0.03135   0.00004
   I      2.63939   3.05694   2.97203   0.00007   0.00904  -0.00010
   I      2.44603  -0.00039   0.19330   0.00002  -0.06372   0.00002
   I      5.88387   3.05628   5.70294  -0.00006   0.00494   0.00002
PRIMCOORD 15
     12   1
   C      5.55990  -0.00097   2.87655   0.03008  -0.00015   0.00975
   N      0.74842  -0.00029   3.45822   0.03537  -0.00001  -0.00443
   H      5.64064  -0.00122   1.77940   0.01847  -0.00017   0.00886
   H      5.02531   0.90151   3.21039   0.03371  -0.00022   0.01570
   H      5.02609   5.21163   3.21077   0.03389  -0.00016   0.01575
   H      1.29470   0.84563   3.16741   0.03186   0.00066  -0.00953
   H      1.29547   5.26851   3.16771   0.03201  -0.00057  -0.00952
   H      0.74858  -0.00008   4.50100   0.04625  -0.00000  -0.00391
   Pb     2.86569   3.05665   6.12987  -0.00279   0.00004  -0.00238
   I      2.63939   3.05694   2.97203  -0.00648  -0.00000   0.00714
   I      2.44603  -0.00039   0.19330  -0.00288  -0.00004  -0.00246
   I      5.88387   3.05628   5.70294   0.00560  -0.00001  -0.00137
PRIMCOORD 16
     12   1
   C      5.55990  -0.00097   2.87655   0.01264  -0.00001   0.00244
   N      0.74842  -0.00029   3.45822  -0.00191  -0.00000   0.03578
   H      5.64064  -0.00122   1.77940   0.04065  -0.00002   0.00450
   H      5.02531   0.90151   3.21039   0.00424   0.00003  -0.01115
   H      5.02609   5.21163   3.21077   0.00424  -0.00005  -0.01114
   H      1.29470   0.84563   3.16741   0.00461   0.00017   0.04805
   H      1.29547   5.26851   3.16771   0.00461  -0.00017   0.04806
   H      0.74858  -0.00008   4.50100  -0.02567   0.00001   0.03544
   Pb     2.86569   3.05665   6.12987   0.00010   0.00000   0.00005
   I      2.63939   3.05694   2.97203   0.00052  -0.00000  -0.00152
   I      2.44603  -0.00039   0.19330  -0.00154   0.00000  -0.00369
   I      5.88387   3.05628   5.70294  -0.00039  -0.00000   0.00004
PRIMCOORD 17
     12   1
   C      5.55990  -0.00097   2.87655   0.00000   0.00187   0.00001
   N      0.74842  -0.00029   3.45822   0.00000   0.00608  -0.00000
   H      5.64064  -0.00122   1.77940  -0.00001  -0.04830   0.00002
   H      5.02531   0.90151   3.21039   0.01356   0.02461  -0.03973
   H      5.02609   5.21163   3.21077  -0.01356   0.02463   0.03974
   H      1.29470   0.84563   3.16741   0.00799  -0.00768  -0.02461
   H      1.29547   5.26851   3.16771  -0.00798  -0.00767   0.02460
   H      0.74858  -0.00008   4.50100   0.00001   0.03783  -0.00001
   Pb     2.86569   3.05665   6.12987   0.00000   0.00016  -0.00000
   I      2.63939   3.05694   2.97203  -0.00000  -0.00077  -0.00000
   I      2.44603  -0.00039   0.19330  -0.00000  -0.00060  -0.00000
   I      5.88387   3.05628   5.70294  -0.00000   0.00007  -0.00000
PRIMCOORD 18
     12   1
   C      5.55990  -0.00097   2.87655   0.00002   0.00509  -0.00000
   N      0.74842  -0.00029   3.45822   0.00002  -0.03176  -0.00000
   H      5.64064  -0.00122   1.77940   0.00001  -0.00457  -0.00000
   H      5.02531   0.90151   3.21039   0.02735   0.02339  -0.00565
   H      5.02609   5.21163   3.21077  -0.02730   0.02339   0.00564
   H      1.29470   0.84563   3.16741   0.02136  -0.04826  -0.00490
   H      1.29547   5.26851   3.16771  -0.02133  -0.04825   0.00490
   H      0.74858  -0.00008   4.50100   0.00003  -0.02576  -0.00000
   Pb     2.86569   3.05665   6.12987  -0.00000   0.00020   0.00000
   I      2.63939   3.05694   2.97203  -0.00000   0.00367   0.00000
   I      2.44603  -0.00039   0.19330  -0.00000  -0.00017  -0.00000
   I      5.88387   3.05628   5.70294   0.00000  -0.00017   0.00000
PRIMCOORD 19
     12   1
   C      5.55990  -0.00097   2.87655  -0.00000   0.00046  -0.00000
   N      0.74842  -0.00029   3.45822  -0.00000  -0.00044   0.00000
   H      5.64064  -0.00122   1.77940  -0.00000  -0.03051   0.00001
   H      5.02531   0.90151   3.21039   0.01061   0.01577  -0.02443
   H      5.02609   5.21163   3.21077  -0.01061   0.01579   0.02442
   H      1.29470   0.84563   3.16741  -0.01520   0.02330   0.03897
   H      1.29547   5.26851   3.16771   0.01520   0.02328  -0.03897
   H      0.74858  -0.00008   4.50100  -0.00000  -0.05067   0.00001
   Pb     2.86569   3.05665   6.12987  -0.00000   0.00000   0.00000
   I      2.63939   3.05694   2.97203   0.00000   0.00004   0.00000
   I      2.44603  -0.00039   0.19330   0.00000   0.00017   0.00000
   I      5.88387   3.05628   5.70294   0.00000  -0.00018  -0.00000
PRIMCOORD 20
     12   1
   C      5.55990  -0.00097   2.87655  -0.00212   0.00000   0.00367
   N      0.74842  -0.00029   3.45822  -0.00186   0.00000   0.00431
   H      5.64064  -0.00122   1.77940   0.04681  -0.00000   0.00626
   H      5.02531   0.90151   3.21039  -0.01379   0.00408  -0.02744
   H      5.02609   5.21163   3.21077  -0.01378  -0.00409  -0.02743
   H      1.29470   0.84563   3.16741  -0.01423  -0.00451  -0.03084
   H      1.29547   5.26851   3.16771  -0.01424   0.00449  -0.03084
   H      0.74858  -0.00008   4.50100   0.05858  -0.00001   0.00567
   Pb     2.86569   3.05665   6.12987  -0.00001   0.00000   0.00000
   I      2.63939   3.05694   2.97203   0.00000  -0.00000   0.00003
   I      2.44603  -0.00039   0.19330   0.00002  -0.00000  -0.00001
   I      5.88387   3.05628   5.70294   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55990  -0.00097   2.87655   0.00000   0.00520  -0.00000
   N      0.74842  -0.00029   3.45822   0.00000   0.00414  -0.00000
   H      5.64064  -0.00122   1.77940  -0.00001  -0.02216   0.00000
   H      5.02531   0.90151   3.21039  -0.04066  -0.01545  -0.01187
   H      5.02609   5.21163   3.21077   0.04066  -0.01545   0.01188
   H      1.29470   0.84563   3.16741   0.04288  -0.01925   0.01280
   H      1.29547   5.26851   3.16771  -0.04288  -0.01926  -0.01277
   H      0.74858  -0.00008   4.50100  -0.00001  -0.02553   0.00000
   Pb     2.86569   3.05665   6.12987  -0.00000  -0.00000  -0.00000
   I      2.63939   3.05694   2.97203   0.00000   0.00000   0.00000
   I      2.44603  -0.00039   0.19330  -0.00000   0.00001   0.00000
   I      5.88387   3.05628   5.70294   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55990  -0.00097   2.87655  -0.03684  -0.00000  -0.01660
   N      0.74842  -0.00029   3.45822   0.03244   0.00000   0.01407
   H      5.64064  -0.00122   1.77940  -0.03487   0.00000  -0.01682
   H      5.02531   0.90151   3.21039  -0.03010   0.00216  -0.00983
   H      5.02609   5.21163   3.21077  -0.03011  -0.00216  -0.00983
   H      1.29470   0.84563   3.16741   0.03114   0.00111   0.01474
   H      1.29547   5.26851   3.16771   0.03114  -0.00111   0.01475
   H      0.74858  -0.00008   4.50100   0.03177   0.00000   0.01473
   Pb     2.86569   3.05665   6.12987  -0.00000  -0.00000  -0.00000
   I      2.63939   3.05694   2.97203  -0.00005   0.00000   0.00000
   I      2.44603  -0.00039   0.19330  -0.00004  -0.00000  -0.00003
   I      5.88387   3.05628   5.70294   0.00001  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55990  -0.00097   2.87655   0.00630  -0.00001  -0.01376
   N      0.74842  -0.00029   3.45822  -0.00587   0.00001   0.01034
   H      5.64064  -0.00122   1.77940  -0.04660   0.00000  -0.01725
   H      5.02531   0.90151   3.21039   0.01272  -0.01426   0.03542
   H      5.02609   5.21163   3.21077   0.01270   0.01428   0.03541
   H      1.29470   0.84563   3.16741  -0.01058  -0.00959  -0.02414
   H      1.29547   5.26851   3.16771  -0.01059   0.00958  -0.02414
   H      0.74858  -0.00008   4.50100   0.04684  -0.00001   0.01240
   Pb     2.86569   3.05665   6.12987  -0.00000   0.00000  -0.00000
   I      2.63939   3.05694   2.97203   0.00000  -0.00000   0.00001
   I      2.44603  -0.00039   0.19330   0.00001  -0.00000   0.00001
   I      5.88387   3.05628   5.70294   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55990  -0.00097   2.87655   0.00000   0.01447  -0.00001
   N      0.74842  -0.00029   3.45822  -0.00000  -0.01202   0.00001
   H      5.64064  -0.00122   1.77940  -0.00001  -0.03525   0.00000
   H      5.02531   0.90151   3.21039  -0.04286  -0.01044  -0.00195
   H      5.02609   5.21163   3.21077   0.04286  -0.01043   0.00197
   H      1.29470   0.84563   3.16741  -0.04120   0.01159  -0.00608
   H      1.29547   5.26851   3.16771   0.04119   0.01159   0.00605
   H      0.74858  -0.00008   4.50100   0.00001   0.02771  -0.00000
   Pb     2.86569   3.05665   6.12987  -0.00000  -0.00000   0.00000
   I      2.63939   3.05694   2.97203  -0.00000  -0.00000   0.00000
   I      2.44603  -0.00039   0.19330  -0.00000  -0.00000  -0.00000
   I      5.88387   3.05628   5.70294  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55990  -0.00097   2.87655  -0.01076  -0.00000  -0.00510
   N      0.74842  -0.00029   3.45822  -0.00045  -0.00000  -0.00056
   H      5.64064  -0.00122   1.77940   0.06363  -0.00000   0.00083
   H      5.02531   0.90151   3.21039   0.03791   0.01361   0.03563
   H      5.02609   5.21163   3.21077   0.03791  -0.01360   0.03564
   H      1.29470   0.84563   3.16741  -0.00124  -0.00076  -0.00117
   H      1.29547   5.26851   3.16771  -0.00124   0.00076  -0.00117
   H      0.74858  -0.00008   4.50100  -0.00387   0.00000  -0.00161
   Pb     2.86569   3.05665   6.12987   0.00000   0.00000  -0.00000
   I      2.63939   3.05694   2.97203  -0.00000  -0.00000   0.00000
   I      2.44603  -0.00039   0.19330   0.00001   0.00000  -0.00000
   I      5.88387   3.05628   5.70294   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55990  -0.00097   2.87655  -0.00000  -0.00353   0.00000
   N      0.74842  -0.00029   3.45822  -0.00000  -0.00311   0.00000
   H      5.64064  -0.00122   1.77940  -0.00001   0.06699  -0.00002
   H      5.02531   0.90151   3.21039  -0.01938   0.00445  -0.04780
   H      5.02609   5.21163   3.21077   0.01940   0.00445   0.04778
   H      1.29470   0.84563   3.16741  -0.00600   0.00088   0.00157
   H      1.29547   5.26851   3.16771   0.00600   0.00088  -0.00157
   H      0.74858  -0.00008   4.50100   0.00000   0.00719  -0.00000
   Pb     2.86569   3.05665   6.12987   0.00000  -0.00000   0.00000
   I      2.63939   3.05694   2.97203   0.00000   0.00000  -0.00000
   I      2.44603  -0.00039   0.19330  -0.00000  -0.00000  -0.00000
   I      5.88387   3.05628   5.70294  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55990  -0.00097   2.87655  -0.00281   0.00000   0.00277
   N      0.74842  -0.00029   3.45822  -0.00226   0.00000   0.00216
   H      5.64064  -0.00122   1.77940  -0.03668  -0.00001  -0.00128
   H      5.02531   0.90151   3.21039   0.04304   0.03835  -0.02992
   H      5.02609   5.21163   3.21077   0.04302  -0.03837  -0.02992
   H      1.29470   0.84563   3.16741   0.00407  -0.00613  -0.00275
   H      1.29547   5.26851   3.16771   0.00407   0.00613  -0.00275
   H      0.74858  -0.00008   4.50100   0.00770  -0.00000   0.00282
   Pb     2.86569   3.05665   6.12987   0.00000   0.00000   0.00000
   I      2.63939   3.05694   2.97203  -0.00000  -0.00000   0.00000
   I      2.44603  -0.00039   0.19330   0.00000  -0.00000  -0.00000
   I      5.88387   3.05628   5.70294  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55990  -0.00097   2.87655   0.00021  -0.00000   0.00018
   N      0.74842  -0.00029   3.45822   0.00919   0.00000   0.00617
   H      5.64064  -0.00122   1.77940  -0.00526   0.00000  -0.00021
   H      5.02531   0.90151   3.21039   0.00265   0.00231  -0.00256
   H      5.02609   5.21163   3.21077   0.00265  -0.00231  -0.00256
   H      1.29470   0.84563   3.16741  -0.03603   0.01060  -0.04158
   H      1.29547   5.26851   3.16771  -0.03605  -0.01061  -0.04160
   H      0.74858  -0.00008   4.50100  -0.05939   0.00002   0.00177
   Pb     2.86569   3.05665   6.12987   0.00000  -0.00000   0.00000
   I      2.63939   3.05694   2.97203   0.00001  -0.00000   0.00002
   I      2.44603  -0.00039   0.19330  -0.00001  -0.00000  -0.00003
   I      5.88387   3.05628   5.70294  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55990  -0.00097   2.87655  -0.00044  -0.00000   0.00137
   N      0.74842  -0.00029   3.45822  -0.00315  -0.00000   0.00299
   H      5.64064  -0.00122   1.77940   0.00623  -0.00000   0.00240
   H      5.02531   0.90151   3.21039  -0.00635  -0.00287   0.00075
   H      5.02609   5.21163   3.21077  -0.00635   0.00287   0.00075
   H      1.29470   0.84563   3.16741   0.04380  -0.04077  -0.03006
   H      1.29547   5.26851   3.16771   0.04380   0.04076  -0.03011
   H      0.74858  -0.00008   4.50100  -0.02943   0.00002   0.00006
   Pb     2.86569   3.05665   6.12987  -0.00000   0.00000  -0.00000
   I      2.63939   3.05694   2.97203  -0.00002  -0.00000   0.00001
   I      2.44603  -0.00039   0.19330  -0.00000   0.00000  -0.00002
   I      5.88387   3.05628   5.70294   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55990  -0.00097   2.87655  -0.00000   0.00173   0.00000
   N      0.74842  -0.00029   3.45822   0.00000   0.00408   0.00000
   H      5.64064  -0.00122   1.77940   0.00000   0.00234   0.00000
   H      5.02531   0.90151   3.21039  -0.00529   0.00044  -0.00340
   H      5.02609   5.21163   3.21077   0.00529   0.00044   0.00340
   H      1.29470   0.84563   3.16741  -0.01728  -0.00473  -0.04802
   H      1.29547   5.26851   3.16771   0.01729  -0.00469   0.04799
   H      0.74858  -0.00008   4.50100  -0.00003  -0.06816   0.00001
   Pb     2.86569   3.05665   6.12987  -0.00000   0.00000  -0.00000
   I      2.63939   3.05694   2.97203  -0.00000  -0.00001   0.00000
   I      2.44603  -0.00039   0.19330   0.00000   0.00000  -0.00000
   I      5.88387   3.05628   5.70294   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55990  -0.00097   2.87655   0.00457   0.00000   0.00139
   N      0.74842  -0.00029   3.45822  -0.00040   0.00000  -0.00001
   H      5.64064  -0.00122   1.77940   0.00414  -0.00001  -0.05278
   H      5.02531   0.90151   3.21039  -0.02870   0.04901   0.01827
   H      5.02609   5.21163   3.21077  -0.02870  -0.04900   0.01829
   H      1.29470   0.84563   3.16741   0.00230   0.00401  -0.00153
   H      1.29547   5.26851   3.16771   0.00230  -0.00402  -0.00153
   H      0.74858  -0.00008   4.50100  -0.00027   0.00000   0.00286
   Pb     2.86569   3.05665   6.12987  -0.00000  -0.00000  -0.00000
   I      2.63939   3.05694   2.97203   0.00000   0.00000  -0.00000
   I      2.44603  -0.00039   0.19330   0.00000  -0.00000   0.00000
   I      5.88387   3.05628   5.70294   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55990  -0.00097   2.87655   0.00000   0.00879  -0.00000
   N      0.74842  -0.00029   3.45822   0.00001  -0.00339  -0.00000
   H      5.64064  -0.00122   1.77940   0.00000   0.00157  -0.00002
   H      5.02531   0.90151   3.21039   0.03112  -0.05257  -0.02045
   H      5.02609   5.21163   3.21077  -0.03113  -0.05256   0.02047
   H      1.29470   0.84563   3.16741   0.01392   0.02282  -0.00912
   H      1.29547   5.26851   3.16771  -0.01402   0.02299   0.00917
   H      0.74858  -0.00008   4.50100   0.00000  -0.00094  -0.00002
   Pb     2.86569   3.05665   6.12987  -0.00000   0.00000  -0.00000
   I      2.63939   3.05694   2.97203  -0.00000   0.00001  -0.00000
   I      2.44603  -0.00039   0.19330   0.00000   0.00000   0.00000
   I      5.88387   3.05628   5.70294   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55990  -0.00097   2.87655  -0.00321  -0.00001   0.00848
   N      0.74842  -0.00029   3.45822   0.00155  -0.00001  -0.00105
   H      5.64064  -0.00122   1.77940   0.00614  -0.00002  -0.08153
   H      5.02531   0.90151   3.21039   0.01586  -0.02881  -0.00944
   H      5.02609   5.21163   3.21077   0.01593   0.02892  -0.00950
   H      1.29470   0.84563   3.16741  -0.01010  -0.01714   0.00617
   H      1.29547   5.26851   3.16771  -0.01017   0.01726   0.00621
   H      0.74858  -0.00008   4.50100  -0.00075  -0.00000   0.00169
   Pb     2.86569   3.05665   6.12987   0.00000   0.00000  -0.00000
   I      2.63939   3.05694   2.97203  -0.00000   0.00000  -0.00000
   I      2.44603  -0.00039   0.19330   0.00000   0.00000   0.00000
   I      5.88387   3.05628   5.70294  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55990  -0.00097   2.87655  -0.00141   0.00005   0.00227
   N      0.74842  -0.00029   3.45822  -0.00482   0.00007   0.00185
   H      5.64064  -0.00122   1.77940   0.00182   0.00000  -0.01979
   H      5.02531   0.90151   3.21039   0.00771  -0.01211  -0.00390
   H      5.02609   5.21163   3.21077   0.00737   0.01155  -0.00369
   H      1.29470   0.84563   3.16741   0.03341   0.05393  -0.01946
   H      1.29547   5.26851   3.16771   0.03398  -0.05483  -0.01978
   H      0.74858  -0.00008   4.50100  -0.00128   0.00002   0.01382
   Pb     2.86569   3.05665   6.12987  -0.00000   0.00000   0.00000
   I      2.63939   3.05694   2.97203   0.00001  -0.00000   0.00000
   I      2.44603  -0.00039   0.19330  -0.00000  -0.00000  -0.00000
   I      5.88387   3.05628   5.70294   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55990  -0.00097   2.87655  -0.00001  -0.00370   0.00001
   N      0.74842  -0.00029   3.45822  -0.00005  -0.00757   0.00002
   H      5.64064  -0.00122   1.77940   0.00001  -0.00056  -0.00009
   H      5.02531   0.90151   3.21039  -0.01415   0.02272   0.00849
   H      5.02609   5.21163   3.21077   0.01425   0.02287  -0.00855
   H      1.29470   0.84563   3.16741   0.03358   0.05223  -0.01998
   H      1.29547   5.26851   3.16771  -0.03290   0.05115   0.01957
   H      0.74858  -0.00008   4.50100  -0.00001  -0.00195   0.00014
   Pb     2.86569   3.05665   6.12987   0.00000   0.00000   0.00000
   I      2.63939   3.05694   2.97203   0.00000   0.00002   0.00000
   I      2.44603  -0.00039   0.19330  -0.00000   0.00000  -0.00000
   I      5.88387   3.05628   5.70294   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55990  -0.00097   2.87655  -0.00003  -0.00000   0.00044
   N      0.74842  -0.00029   3.45822  -0.00081   0.00000   0.00733
   H      5.64064  -0.00122   1.77940  -0.00054  -0.00000  -0.00603
   H      5.02531   0.90151   3.21039   0.00046  -0.00074  -0.00033
   H      5.02609   5.21163   3.21077   0.00047   0.00074  -0.00034
   H      1.29470   0.84563   3.16741   0.00360   0.00652  -0.00053
   H      1.29547   5.26851   3.16771   0.00360  -0.00651  -0.00052
   H      0.74858  -0.00008   4.50100   0.00466  -0.00002  -0.09886
   Pb     2.86569   3.05665   6.12987  -0.00000   0.00000  -0.00000
   I      2.63939   3.05694   2.97203   0.00000  -0.00000  -0.00000
   I      2.44603  -0.00039   0.19330  -0.00001   0.00000  -0.00000
   I      5.88387   3.05628   5.70294   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_1.004_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.003000342
    0.000877866    6.114891642   -0.000019816
    0.133948648   -0.000391371    6.290292726
PRIMCOORD  1
     12   1
   C      5.56074  -0.00097   2.88017   0.00775   0.00389   0.02753
   N      0.74929  -0.00029   3.46178   0.00775   0.00389   0.02753
   H      5.64147  -0.00121   1.78302   0.00775   0.00389   0.02753
   H      5.02621   0.90155   3.21403   0.00775   0.00389   0.02753
   H      5.02699   5.21161   3.21440   0.00775   0.00389   0.02753
   H      1.29549   0.84569   3.17094   0.00775   0.00389   0.02753
   H      1.29627   5.26844   3.17123   0.00775   0.00389   0.02753
   H      0.74942  -0.00008   4.50458   0.00775   0.00389   0.02753
   Pb     2.86361   3.05665   6.13572   0.00775   0.00389   0.02753
   I      2.63952   3.05694   2.97435   0.00775   0.00389   0.02753
   I      2.44301  -0.00040   0.19396   0.00775   0.00389   0.02753
   I      5.88206   3.05628   5.70564   0.00775   0.00389   0.02753
PRIMCOORD  2
     12   1
   C      5.56074  -0.00097   2.88017   0.00202  -0.02859   0.00348
   N      0.74929  -0.00029   3.46178   0.00202  -0.02859   0.00348
   H      5.64147  -0.00121   1.78302   0.00202  -0.02859   0.00348
   H      5.02621   0.90155   3.21403   0.00202  -0.02859   0.00348
   H      5.02699   5.21161   3.21440   0.00202  -0.02859   0.00348
   H      1.29549   0.84569   3.17094   0.00202  -0.02859   0.00348
   H      1.29627   5.26844   3.17123   0.00202  -0.02859   0.00348
   H      0.74942  -0.00008   4.50458   0.00202  -0.02859   0.00348
   Pb     2.86361   3.05665   6.13572   0.00202  -0.02859   0.00348
   I      2.63952   3.05694   2.97435   0.00202  -0.02859   0.00348
   I      2.44301  -0.00040   0.19396   0.00202  -0.02859   0.00348
   I      5.88206   3.05628   5.70564   0.00202  -0.02859   0.00348
PRIMCOORD  3
     12   1
   C      5.56074  -0.00097   2.88017  -0.02774  -0.00099   0.00794
   N      0.74929  -0.00029   3.46178  -0.02774  -0.00099   0.00794
   H      5.64147  -0.00121   1.78302  -0.02774  -0.00099   0.00794
   H      5.02621   0.90155   3.21403  -0.02774  -0.00099   0.00794
   H      5.02699   5.21161   3.21440  -0.02774  -0.00099   0.00794
   H      1.29549   0.84569   3.17094  -0.02774  -0.00099   0.00794
   H      1.29627   5.26844   3.17123  -0.02774  -0.00099   0.00794
   H      0.74942  -0.00008   4.50458  -0.02774  -0.00099   0.00794
   Pb     2.86361   3.05665   6.13572  -0.02774  -0.00099   0.00794
   I      2.63952   3.05694   2.97435  -0.02774  -0.00099   0.00794
   I      2.44301  -0.00040   0.19396  -0.02774  -0.00099   0.00794
   I      5.88206   3.05628   5.70564  -0.02774  -0.00099   0.00794
PRIMCOORD  4
     12   1
   C      5.56074  -0.00097   2.88017   0.00004   0.02298  -0.00013
   N      0.74929  -0.00029   3.46178   0.00001   0.02946  -0.00007
   H      5.64147  -0.00121   1.78302   0.00009   0.02751  -0.00012
   H      5.02621   0.90155   3.21403  -0.00460   0.01918   0.00282
   H      5.02699   5.21161   3.21440   0.00464   0.01918  -0.00312
   H      1.29549   0.84569   3.17094  -0.00212   0.02904  -0.00520
   H      1.29627   5.26844   3.17123   0.00217   0.02904   0.00512
   H      0.74942  -0.00008   4.50458  -0.00004   0.03878  -0.00007
   Pb     2.86361   3.05665   6.13572  -0.00002   0.00716   0.00002
   I      2.63952   3.05694   2.97435   0.00001   0.02957   0.00001
   I      2.44301  -0.00040   0.19396   0.00003   0.00535  -0.00005
   I      5.88206   3.05628   5.70564  -0.00002  -0.05333   0.00003
PRIMCOORD  5
     12   1
   C      5.56074  -0.00097   2.88017   0.00483  -0.00009   0.00318
   N      0.74929  -0.00029   3.46178   0.00488  -0.00006   0.00255
   H      5.64147  -0.00121   1.78302   0.00525  -0.00010   0.00319
   H      5.02621   0.90155   3.21403   0.00546   0.00016   0.00372
   H      5.02699   5.21161   3.21440   0.00550  -0.00036   0.00374
   H      1.29549   0.84569   3.17094   0.00500  -0.00076   0.00195
   H      1.29627   5.26844   3.17123   0.00502   0.00064   0.00200
   H      0.74942  -0.00008   4.50458   0.00514  -0.00002   0.00308
   Pb     2.86361   3.05665   6.13572   0.01301   0.00007   0.01492
   I      2.63952   3.05694   2.97435   0.03070  -0.00004   0.00918
   I      2.44301  -0.00040   0.19396  -0.05785   0.00005   0.02947
   I      5.88206   3.05628   5.70564   0.00467  -0.00010  -0.06372
PRIMCOORD  6
     12   1
   C      5.56074  -0.00097   2.88017   0.02620   0.00084   0.00847
   N      0.74929  -0.00029   3.46178   0.02359   0.00063   0.01491
   H      5.64147  -0.00121   1.78302   0.03137   0.00103   0.00890
   H      5.02621   0.90155   3.21403   0.02512   0.00096   0.00651
   H      5.02699   5.21161   3.21440   0.02496   0.00070   0.00619
   H      1.29549   0.84569   3.17094   0.02476   0.00077   0.01726
   H      1.29627   5.26844   3.17123   0.02467   0.00055   0.01693
   H      0.74942  -0.00008   4.50458   0.01757   0.00042   0.01459
   Pb     2.86361   3.05665   6.13572  -0.02902  -0.00048   0.00023
   I      2.63952   3.05694   2.97435   0.02155   0.00059   0.00161
   I      2.44301  -0.00040   0.19396   0.03569  -0.00029   0.01843
   I      5.88206   3.05628   5.70564  -0.01613   0.00030  -0.02342
PRIMCOORD  7
     12   1
   C      5.56074  -0.00097   2.88017  -0.00660  -0.03001   0.01130
   N      0.74929  -0.00029   3.46178  -0.00722  -0.02557   0.01274
   H      5.64147  -0.00121   1.78302  -0.00548  -0.03545   0.01141
   H      5.02621   0.90155   3.21403  -0.00825  -0.02907   0.00607
   H      5.02699   5.21161   3.21440  -0.00556  -0.02915   0.01533
   H      1.29549   0.84569   3.17094  -0.00728  -0.02730   0.00743
   H      1.29627   5.26844   3.17123  -0.00718  -0.02777   0.01865
   H      0.74942  -0.00008   4.50458  -0.00853  -0.01835   0.01254
   Pb     2.86361   3.05665   6.13572   0.00528   0.02050  -0.00202
   I      2.63952   3.05694   2.97435  -0.01628  -0.02648  -0.00157
   I      2.44301  -0.00040   0.19396   0.00772   0.01240   0.01074
   I      5.88206   3.05628   5.70564   0.00170  -0.01240  -0.00891
PRIMCOORD  8
     12   1
   C      5.56074  -0.00097   2.88017   0.01196  -0.01788  -0.02220
   N      0.74929  -0.00029   3.46178   0.01259  -0.01529  -0.02361
   H      5.64147  -0.00121   1.78302   0.01090  -0.02110  -0.02232
   H      5.02621   0.90155   3.21403   0.01143  -0.01741  -0.02431
   H      5.02699   5.21161   3.21440   0.01297  -0.01725  -0.01883
   H      1.29549   0.84569   3.17094   0.01286  -0.01688  -0.02694
   H      1.29627   5.26844   3.17123   0.01287  -0.01606  -0.02028
   H      0.74942  -0.00008   4.50458   0.01397  -0.01100  -0.02329
   Pb     2.86361   3.05665   6.13572  -0.01010   0.01225   0.00516
   I      2.63952   3.05694   2.97435   0.02929  -0.01588   0.00371
   I      2.44301  -0.00040   0.19396  -0.01221   0.00742  -0.02082
   I      5.88206   3.05628   5.70564  -0.00371  -0.00737   0.01447
PRIMCOORD  9
     12   1
   C      5.56074  -0.00097   2.88017  -0.00549   0.00118  -0.03297
   N      0.74929  -0.00029   3.46178  -0.01357   0.00104  -0.01383
   H      5.64147  -0.00121   1.78302   0.00998   0.00137  -0.03183
   H      5.02621   0.90155   3.21403  -0.01043   0.00098  -0.04022
   H      5.02699   5.21161   3.21440  -0.01052   0.00132  -0.04054
   H      1.29549   0.84569   3.17094  -0.00944   0.00154  -0.00495
   H      1.29627   5.26844   3.17123  -0.00943   0.00069  -0.00537
   H      0.74942  -0.00008   4.50458  -0.02872   0.00077  -0.01441
   Pb     2.86361   3.05665   6.13572   0.00299  -0.00086   0.02600
   I      2.63952   3.05694   2.97435  -0.01404   0.00108   0.01422
   I      2.44301  -0.00040   0.19396   0.01462  -0.00051  -0.02953
   I      5.88206   3.05628   5.70564  -0.00297   0.00055  -0.02140
PRIMCOORD 10
     12   1
   C      5.56074  -0.00097   2.88017  -0.01268  -0.00010   0.03637
   N      0.74929  -0.00029   3.46178   0.00068  -0.00002   0.00467
   H      5.64147  -0.00121   1.78302  -0.03954  -0.00013   0.03441
   H      5.02621   0.90155   3.21403  -0.00454  -0.00011   0.04945
   H      5.02699   5.21161   3.21440  -0.00444  -0.00013   0.04951
   H      1.29549   0.84569   3.17094  -0.00566  -0.00008  -0.00684
   H      1.29627   5.26844   3.17123  -0.00558   0.00008  -0.00681
   H      0.74942  -0.00008   4.50458   0.02449  -0.00001   0.00528
   Pb     2.86361   3.05665   6.13572  -0.00017  -0.00000   0.00110
   I      2.63952   3.05694   2.97435   0.00159   0.00002  -0.00124
   I      2.44301  -0.00040   0.19396   0.00022  -0.00000  -0.00437
   I      5.88206   3.05628   5.70564  -0.00013  -0.00000  -0.00114
PRIMCOORD 11
     12   1
   C      5.56074  -0.00097   2.88017   0.00002   0.03879   0.00012
   N      0.74929  -0.00029   3.46178   0.00007   0.00633   0.00001
   H      5.64147  -0.00121   1.78302  -0.00008   0.05707   0.00011
   H      5.02621   0.90155   3.21403   0.01583   0.04232   0.01605
   H      5.02699   5.21161   3.21440  -0.01573   0.04232  -0.01571
   H      1.29549   0.84569   3.17094   0.01333   0.00163   0.00984
   H      1.29627   5.26844   3.17123  -0.01325   0.00162  -0.00991
   H      0.74942  -0.00008   4.50458   0.00015  -0.00527   0.00001
   Pb     2.86361   3.05665   6.13572  -0.00000   0.00096   0.00001
   I      2.63952   3.05694   2.97435  -0.00002  -0.00537  -0.00002
   I      2.44301  -0.00040   0.19396  -0.00001  -0.00118  -0.00002
   I      5.88206   3.05628   5.70564   0.00002  -0.00049  -0.00000
PRIMCOORD 12
     12   1
   C      5.56074  -0.00097   2.88017   0.02482  -0.00038  -0.00512
   N      0.74929  -0.00029   3.46178   0.02766  -0.00005  -0.01252
   H      5.64147  -0.00121   1.78302   0.01928  -0.00055  -0.00558
   H      5.02621   0.90155   3.21403   0.02654  -0.00044  -0.00241
   H      5.02699   5.21161   3.21440   0.02686  -0.00040  -0.00211
   H      1.29549   0.84569   3.17094   0.02521   0.00016  -0.01706
   H      1.29627   5.26844   3.17123   0.02548  -0.00016  -0.01688
   H      0.74942  -0.00008   4.50458   0.03374   0.00006  -0.01227
   Pb     2.86361   3.05665   6.13572  -0.01004   0.00000   0.02423
   I      2.63952   3.05694   2.97435  -0.00703   0.00001  -0.04741
   I      2.44301  -0.00040   0.19396  -0.00309   0.00005   0.00669
   I      5.88206   3.05628   5.70564   0.01987  -0.00001   0.00347
PRIMCOORD 13
     12   1
   C      5.56074  -0.00097   2.88017   0.02832  -0.00002   0.00533
   N      0.74929  -0.00029   3.46178   0.03377   0.00000  -0.00858
   H      5.64147  -0.00121   1.78302   0.01712  -0.00000   0.00447
   H      5.02621   0.90155   3.21403   0.03186  -0.00010   0.01121
   H      5.02699   5.21161   3.21440   0.03191   0.00002   0.01118
   H      1.29549   0.84569   3.17094   0.03049   0.00032  -0.01430
   H      1.29627   5.26844   3.17123   0.03053  -0.00028  -0.01433
   H      0.74942  -0.00008   4.50458   0.04477  -0.00002  -0.00814
   Pb     2.86361   3.05665   6.13572   0.01233  -0.00001   0.00320
   I      2.63952   3.05694   2.97435  -0.00057  -0.00000  -0.00820
   I      2.44301  -0.00040   0.19396   0.00047   0.00001   0.00103
   I      5.88206   3.05628   5.70564  -0.02792   0.00000   0.00247
PRIMCOORD 14
     12   1
   C      5.56074  -0.00097   2.88017  -0.00024  -0.01504  -0.00015
   N      0.74929  -0.00029   3.46178  -0.00031   0.00271   0.00004
   H      5.64147  -0.00121   1.78302  -0.00008   0.00027  -0.00014
   H      5.02621   0.90155   3.21403  -0.01750  -0.02958   0.01137
   H      5.02699   5.21161   3.21440   0.01691  -0.02959  -0.01183
   H      1.29549   0.84569   3.17094  -0.01552   0.01794   0.01570
   H      1.29627   5.26844   3.17123   0.01498   0.01794  -0.01549
   H      0.74942  -0.00008   4.50458  -0.00046  -0.01832   0.00004
   Pb     2.86361   3.05665   6.13572   0.00003   0.03158   0.00004
   I      2.63952   3.05694   2.97435   0.00007   0.00909  -0.00009
   I      2.44301  -0.00040   0.19396   0.00002  -0.06418   0.00002
   I      5.88206   3.05628   5.70564  -0.00006   0.00498   0.00002
PRIMCOORD 15
     12   1
   C      5.56074  -0.00097   2.88017   0.03014  -0.00015   0.00973
   N      0.74929  -0.00029   3.46178   0.03539  -0.00001  -0.00438
   H      5.64147  -0.00121   1.78302   0.01859  -0.00017   0.00885
   H      5.02621   0.90155   3.21403   0.03374  -0.00022   0.01565
   H      5.02699   5.21161   3.21440   0.03392  -0.00016   0.01570
   H      1.29549   0.84569   3.17094   0.03190   0.00066  -0.00946
   H      1.29627   5.26844   3.17123   0.03205  -0.00058  -0.00945
   H      0.74942  -0.00008   4.50458   0.04621  -0.00001  -0.00386
   Pb     2.86361   3.05665   6.13572  -0.00273   0.00004  -0.00222
   I      2.63952   3.05694   2.97435  -0.00648  -0.00000   0.00683
   I      2.44301  -0.00040   0.19396  -0.00286  -0.00003  -0.00243
   I      5.88206   3.05628   5.70564   0.00547  -0.00000  -0.00134
PRIMCOORD 16
     12   1
   C      5.56074  -0.00097   2.88017   0.01257  -0.00001   0.00237
   N      0.74929  -0.00029   3.46178  -0.00200  -0.00000   0.03576
   H      5.64147  -0.00121   1.78302   0.04062  -0.00001   0.00443
   H      5.02621   0.90155   3.21403   0.00415   0.00003  -0.01124
   H      5.02699   5.21161   3.21440   0.00415  -0.00006  -0.01124
   H      1.29549   0.84569   3.17094   0.00453   0.00016   0.04805
   H      1.29627   5.26844   3.17123   0.00453  -0.00017   0.04805
   H      0.74942  -0.00008   4.50458  -0.02579   0.00000   0.03542
   Pb     2.86361   3.05665   6.13572   0.00010   0.00000   0.00004
   I      2.63952   3.05694   2.97435   0.00053  -0.00000  -0.00151
   I      2.44301  -0.00040   0.19396  -0.00153   0.00000  -0.00367
   I      5.88206   3.05628   5.70564  -0.00039  -0.00000   0.00004
PRIMCOORD 17
     12   1
   C      5.56074  -0.00097   2.88017   0.00000   0.00176   0.00001
   N      0.74929  -0.00029   3.46178   0.00000   0.00659   0.00000
   H      5.64147  -0.00121   1.78302  -0.00001  -0.04851   0.00002
   H      5.02621   0.90155   3.21403   0.01319   0.02433  -0.03985
   H      5.02699   5.21161   3.21440  -0.01319   0.02435   0.03986
   H      1.29549   0.84569   3.17094   0.00766  -0.00694  -0.02458
   H      1.29627   5.26844   3.17123  -0.00765  -0.00693   0.02458
   H      0.74942  -0.00008   4.50458   0.00001   0.03831  -0.00001
   Pb     2.86361   3.05665   6.13572   0.00000   0.00015  -0.00000
   I      2.63952   3.05694   2.97435  -0.00000  -0.00083  -0.00000
   I      2.44301  -0.00040   0.19396  -0.00000  -0.00059  -0.00000
   I      5.88206   3.05628   5.70564  -0.00000   0.00007  -0.00000
PRIMCOORD 18
     12   1
   C      5.56074  -0.00097   2.88017   0.00002   0.00510  -0.00000
   N      0.74929  -0.00029   3.46178   0.00002  -0.03122  -0.00000
   H      5.64147  -0.00121   1.78302   0.00001  -0.00627  -0.00000
   H      5.02621   0.90155   3.21403   0.02756   0.02404  -0.00703
   H      5.02699   5.21161   3.21440  -0.02752   0.02404   0.00702
   H      1.29549   0.84569   3.17094   0.02141  -0.04802  -0.00570
   H      1.29627   5.26844   3.17123  -0.02138  -0.04801   0.00569
   H      0.74942  -0.00008   4.50458   0.00003  -0.02418  -0.00000
   Pb     2.86361   3.05665   6.13572  -0.00000   0.00020   0.00000
   I      2.63952   3.05694   2.97435  -0.00000   0.00361   0.00000
   I      2.44301  -0.00040   0.19396  -0.00000  -0.00018  -0.00000
   I      5.88206   3.05628   5.70564   0.00000  -0.00016   0.00000
PRIMCOORD 19
     12   1
   C      5.56074  -0.00097   2.88017  -0.00000   0.00046  -0.00000
   N      0.74929  -0.00029   3.46178  -0.00000  -0.00044  -0.00000
   H      5.64147  -0.00121   1.78302  -0.00000  -0.03044   0.00000
   H      5.02621   0.90155   3.21403   0.01059   0.01574  -0.02438
   H      5.02699   5.21161   3.21440  -0.01059   0.01575   0.02437
   H      1.29549   0.84569   3.17094  -0.01521   0.02332   0.03900
   H      1.29627   5.26844   3.17123   0.01521   0.02330  -0.03901
   H      0.74942  -0.00008   4.50458  -0.00000  -0.05072   0.00001
   Pb     2.86361   3.05665   6.13572  -0.00000   0.00000   0.00000
   I      2.63952   3.05694   2.97435   0.00000   0.00004   0.00000
   I      2.44301  -0.00040   0.19396   0.00000   0.00017   0.00000
   I      5.88206   3.05628   5.70564   0.00000  -0.00018  -0.00000
PRIMCOORD 20
     12   1
   C      5.56074  -0.00097   2.88017  -0.00212   0.00000   0.00367
   N      0.74929  -0.00029   3.46178  -0.00185   0.00000   0.00430
   H      5.64147  -0.00121   1.78302   0.04682  -0.00000   0.00626
   H      5.02621   0.90155   3.21403  -0.01380   0.00408  -0.02744
   H      5.02699   5.21161   3.21440  -0.01379  -0.00409  -0.02743
   H      1.29549   0.84569   3.17094  -0.01423  -0.00451  -0.03084
   H      1.29627   5.26844   3.17123  -0.01424   0.00449  -0.03084
   H      0.74942  -0.00008   4.50458   0.05857  -0.00001   0.00566
   Pb     2.86361   3.05665   6.13572  -0.00001   0.00000   0.00000
   I      2.63952   3.05694   2.97435   0.00000  -0.00000   0.00003
   I      2.44301  -0.00040   0.19396   0.00002  -0.00000  -0.00001
   I      5.88206   3.05628   5.70564   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.56074  -0.00097   2.88017   0.00000   0.00521  -0.00000
   N      0.74929  -0.00029   3.46178   0.00000   0.00414  -0.00000
   H      5.64147  -0.00121   1.78302  -0.00001  -0.02216   0.00000
   H      5.02621   0.90155   3.21403  -0.04067  -0.01545  -0.01187
   H      5.02699   5.21161   3.21440   0.04067  -0.01545   0.01188
   H      1.29549   0.84569   3.17094   0.04288  -0.01925   0.01279
   H      1.29627   5.26844   3.17123  -0.04288  -0.01925  -0.01277
   H      0.74942  -0.00008   4.50458  -0.00001  -0.02553   0.00000
   Pb     2.86361   3.05665   6.13572  -0.00000  -0.00000  -0.00000
   I      2.63952   3.05694   2.97435   0.00000   0.00000   0.00000
   I      2.44301  -0.00040   0.19396  -0.00000   0.00001   0.00000
   I      5.88206   3.05628   5.70564   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.56074  -0.00097   2.88017  -0.03684  -0.00000  -0.01660
   N      0.74929  -0.00029   3.46178   0.03244   0.00000   0.01407
   H      5.64147  -0.00121   1.78302  -0.03488   0.00000  -0.01682
   H      5.02621   0.90155   3.21403  -0.03010   0.00216  -0.00983
   H      5.02699   5.21161   3.21440  -0.03011  -0.00216  -0.00983
   H      1.29549   0.84569   3.17094   0.03114   0.00111   0.01474
   H      1.29627   5.26844   3.17123   0.03114  -0.00111   0.01475
   H      0.74942  -0.00008   4.50458   0.03177   0.00000   0.01473
   Pb     2.86361   3.05665   6.13572  -0.00000  -0.00000  -0.00000
   I      2.63952   3.05694   2.97435  -0.00005   0.00000   0.00000
   I      2.44301  -0.00040   0.19396  -0.00004  -0.00000  -0.00002
   I      5.88206   3.05628   5.70564   0.00001  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.56074  -0.00097   2.88017   0.00630  -0.00001  -0.01376
   N      0.74929  -0.00029   3.46178  -0.00587   0.00001   0.01034
   H      5.64147  -0.00121   1.78302  -0.04659   0.00001  -0.01724
   H      5.02621   0.90155   3.21403   0.01272  -0.01426   0.03542
   H      5.02699   5.21161   3.21440   0.01270   0.01428   0.03541
   H      1.29549   0.84569   3.17094  -0.01058  -0.00960  -0.02416
   H      1.29627   5.26844   3.17123  -0.01060   0.00958  -0.02415
   H      0.74942  -0.00008   4.50458   0.04685  -0.00001   0.01240
   Pb     2.86361   3.05665   6.13572  -0.00000   0.00000  -0.00000
   I      2.63952   3.05694   2.97435   0.00000  -0.00000   0.00001
   I      2.44301  -0.00040   0.19396   0.00001  -0.00000   0.00001
   I      5.88206   3.05628   5.70564   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.56074  -0.00097   2.88017   0.00000   0.01447  -0.00001
   N      0.74929  -0.00029   3.46178  -0.00000  -0.01201   0.00001
   H      5.64147  -0.00121   1.78302  -0.00001  -0.03523   0.00000
   H      5.02621   0.90155   3.21403  -0.04286  -0.01044  -0.00195
   H      5.02699   5.21161   3.21440   0.04286  -0.01043   0.00197
   H      1.29549   0.84569   3.17094  -0.04121   0.01159  -0.00608
   H      1.29627   5.26844   3.17123   0.04120   0.01159   0.00605
   H      0.74942  -0.00008   4.50458   0.00001   0.02772  -0.00000
   Pb     2.86361   3.05665   6.13572  -0.00000  -0.00000   0.00000
   I      2.63952   3.05694   2.97435  -0.00000  -0.00000   0.00000
   I      2.44301  -0.00040   0.19396  -0.00000  -0.00000  -0.00000
   I      5.88206   3.05628   5.70564  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.56074  -0.00097   2.88017  -0.01076  -0.00000  -0.00510
   N      0.74929  -0.00029   3.46178  -0.00045  -0.00000  -0.00056
   H      5.64147  -0.00121   1.78302   0.06363  -0.00000   0.00083
   H      5.02621   0.90155   3.21403   0.03792   0.01361   0.03562
   H      5.02699   5.21161   3.21440   0.03792  -0.01360   0.03563
   H      1.29549   0.84569   3.17094  -0.00124  -0.00076  -0.00117
   H      1.29627   5.26844   3.17123  -0.00124   0.00076  -0.00117
   H      0.74942  -0.00008   4.50458  -0.00387   0.00000  -0.00162
   Pb     2.86361   3.05665   6.13572   0.00000   0.00000  -0.00000
   I      2.63952   3.05694   2.97435  -0.00000  -0.00000   0.00000
   I      2.44301  -0.00040   0.19396   0.00001   0.00000  -0.00000
   I      5.88206   3.05628   5.70564   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.56074  -0.00097   2.88017  -0.00000  -0.00353   0.00000
   N      0.74929  -0.00029   3.46178  -0.00000  -0.00311   0.00000
   H      5.64147  -0.00121   1.78302  -0.00001   0.06700  -0.00002
   H      5.02621   0.90155   3.21403  -0.01938   0.00445  -0.04780
   H      5.02699   5.21161   3.21440   0.01939   0.00445   0.04778
   H      1.29549   0.84569   3.17094  -0.00600   0.00088   0.00157
   H      1.29627   5.26844   3.17123   0.00600   0.00088  -0.00157
   H      0.74942  -0.00008   4.50458   0.00000   0.00719  -0.00000
   Pb     2.86361   3.05665   6.13572   0.00000  -0.00000   0.00000
   I      2.63952   3.05694   2.97435   0.00000   0.00000  -0.00000
   I      2.44301  -0.00040   0.19396  -0.00000  -0.00000  -0.00000
   I      5.88206   3.05628   5.70564  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.56074  -0.00097   2.88017  -0.00281   0.00000   0.00277
   N      0.74929  -0.00029   3.46178  -0.00226   0.00000   0.00216
   H      5.64147  -0.00121   1.78302  -0.03669  -0.00001  -0.00128
   H      5.02621   0.90155   3.21403   0.04303   0.03835  -0.02993
   H      5.02699   5.21161   3.21440   0.04302  -0.03837  -0.02993
   H      1.29549   0.84569   3.17094   0.00407  -0.00614  -0.00275
   H      1.29627   5.26844   3.17123   0.00407   0.00614  -0.00275
   H      0.74942  -0.00008   4.50458   0.00771  -0.00000   0.00282
   Pb     2.86361   3.05665   6.13572   0.00000   0.00000   0.00000
   I      2.63952   3.05694   2.97435  -0.00000  -0.00000   0.00000
   I      2.44301  -0.00040   0.19396   0.00000  -0.00000  -0.00000
   I      5.88206   3.05628   5.70564  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.56074  -0.00097   2.88017   0.00022  -0.00000   0.00018
   N      0.74929  -0.00029   3.46178   0.00920   0.00000   0.00616
   H      5.64147  -0.00121   1.78302  -0.00526   0.00000  -0.00021
   H      5.02621   0.90155   3.21403   0.00266   0.00232  -0.00256
   H      5.02699   5.21161   3.21440   0.00266  -0.00232  -0.00256
   H      1.29549   0.84569   3.17094  -0.03607   0.01063  -0.04155
   H      1.29627   5.26844   3.17123  -0.03608  -0.01064  -0.04157
   H      0.74942  -0.00008   4.50458  -0.05937   0.00002   0.00177
   Pb     2.86361   3.05665   6.13572   0.00000  -0.00000   0.00000
   I      2.63952   3.05694   2.97435   0.00001  -0.00000   0.00002
   I      2.44301  -0.00040   0.19396  -0.00001  -0.00000  -0.00003
   I      5.88206   3.05628   5.70564  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.56074  -0.00097   2.88017  -0.00044  -0.00000   0.00137
   N      0.74929  -0.00029   3.46178  -0.00314  -0.00000   0.00299
   H      5.64147  -0.00121   1.78302   0.00624  -0.00000   0.00240
   H      5.02621   0.90155   3.21403  -0.00635  -0.00287   0.00075
   H      5.02699   5.21161   3.21440  -0.00635   0.00287   0.00075
   H      1.29549   0.84569   3.17094   0.04378  -0.04076  -0.03008
   H      1.29627   5.26844   3.17123   0.04377   0.04075  -0.03013
   H      0.74942  -0.00008   4.50458  -0.02947   0.00002   0.00006
   Pb     2.86361   3.05665   6.13572  -0.00000   0.00000  -0.00000
   I      2.63952   3.05694   2.97435  -0.00002  -0.00000   0.00001
   I      2.44301  -0.00040   0.19396  -0.00000   0.00000  -0.00002
   I      5.88206   3.05628   5.70564   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.56074  -0.00097   2.88017  -0.00000   0.00173   0.00000
   N      0.74929  -0.00029   3.46178   0.00000   0.00408   0.00000
   H      5.64147  -0.00121   1.78302   0.00000   0.00234   0.00000
   H      5.02621   0.90155   3.21403  -0.00529   0.00044  -0.00340
   H      5.02699   5.21161   3.21440   0.00529   0.00044   0.00340
   H      1.29549   0.84569   3.17094  -0.01728  -0.00473  -0.04802
   H      1.29627   5.26844   3.17123   0.01729  -0.00469   0.04799
   H      0.74942  -0.00008   4.50458  -0.00003  -0.06815   0.00001
   Pb     2.86361   3.05665   6.13572  -0.00000   0.00000  -0.00000
   I      2.63952   3.05694   2.97435  -0.00000  -0.00001   0.00000
   I      2.44301  -0.00040   0.19396   0.00000   0.00000  -0.00000
   I      5.88206   3.05628   5.70564   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.56074  -0.00097   2.88017   0.00457   0.00000   0.00139
   N      0.74929  -0.00029   3.46178  -0.00040   0.00000  -0.00001
   H      5.64147  -0.00121   1.78302   0.00414  -0.00001  -0.05278
   H      5.02621   0.90155   3.21403  -0.02870   0.04901   0.01827
   H      5.02699   5.21161   3.21440  -0.02870  -0.04900   0.01829
   H      1.29549   0.84569   3.17094   0.00230   0.00403  -0.00153
   H      1.29627   5.26844   3.17123   0.00231  -0.00403  -0.00153
   H      0.74942  -0.00008   4.50458  -0.00027   0.00000   0.00286
   Pb     2.86361   3.05665   6.13572  -0.00000  -0.00000  -0.00000
   I      2.63952   3.05694   2.97435   0.00000   0.00000  -0.00000
   I      2.44301  -0.00040   0.19396   0.00000  -0.00000   0.00000
   I      5.88206   3.05628   5.70564   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.56074  -0.00097   2.88017   0.00000   0.00876   0.00000
   N      0.74929  -0.00029   3.46178   0.00001  -0.00345  -0.00000
   H      5.64147  -0.00121   1.78302   0.00000   0.00156  -0.00003
   H      5.02621   0.90155   3.21403   0.03101  -0.05240  -0.02039
   H      5.02699   5.21161   3.21440  -0.03102  -0.05239   0.02041
   H      1.29549   0.84569   3.17094   0.01416   0.02320  -0.00927
   H      1.29627   5.26844   3.17123  -0.01426   0.02337   0.00932
   H      0.74942  -0.00008   4.50458   0.00000  -0.00096  -0.00002
   Pb     2.86361   3.05665   6.13572  -0.00000   0.00000  -0.00000
   I      2.63952   3.05694   2.97435  -0.00000   0.00001  -0.00000
   I      2.44301  -0.00040   0.19396   0.00000   0.00000   0.00000
   I      5.88206   3.05628   5.70564   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.56074  -0.00097   2.88017  -0.00319  -0.00001   0.00845
   N      0.74929  -0.00029   3.46178   0.00161  -0.00001  -0.00108
   H      5.64147  -0.00121   1.78302   0.00611  -0.00002  -0.08124
   H      5.02621   0.90155   3.21403   0.01574  -0.02863  -0.00938
   H      5.02699   5.21161   3.21440   0.01583   0.02875  -0.00944
   H      1.29549   0.84569   3.17094  -0.01057  -0.01790   0.00644
   H      1.29627   5.26844   3.17123  -0.01064   0.01802   0.00648
   H      0.74942  -0.00008   4.50458  -0.00073  -0.00000   0.00152
   Pb     2.86361   3.05665   6.13572   0.00000   0.00000  -0.00000
   I      2.63952   3.05694   2.97435  -0.00000   0.00000  -0.00000
   I      2.44301  -0.00040   0.19396   0.00000   0.00000   0.00000
   I      5.88206   3.05628   5.70564  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.56074  -0.00097   2.88017  -0.00145   0.00005   0.00239
   N      0.74929  -0.00029   3.46178  -0.00480   0.00007   0.00184
   H      5.64147  -0.00121   1.78302   0.00190   0.00000  -0.02087
   H      5.02621   0.90155   3.21403   0.00793  -0.01252  -0.00403
   H      5.02699   5.21161   3.21440   0.00758   0.01194  -0.00382
   H      1.29549   0.84569   3.17094   0.03327   0.05369  -0.01938
   H      1.29627   5.26844   3.17123   0.03385  -0.05461  -0.01971
   H      0.74942  -0.00008   4.50458  -0.00129   0.00002   0.01383
   Pb     2.86361   3.05665   6.13572  -0.00000   0.00000   0.00000
   I      2.63952   3.05694   2.97435   0.00001  -0.00000   0.00000
   I      2.44301  -0.00040   0.19396  -0.00000  -0.00000  -0.00000
   I      5.88206   3.05628   5.70564   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.56074  -0.00097   2.88017  -0.00001  -0.00376   0.00001
   N      0.74929  -0.00029   3.46178  -0.00005  -0.00755   0.00002
   H      5.64147  -0.00121   1.78302   0.00001  -0.00058  -0.00010
   H      5.02621   0.90155   3.21403  -0.01437   0.02310   0.00864
   H      5.02699   5.21161   3.21440   0.01448   0.02325  -0.00870
   H      1.29549   0.84569   3.17094   0.03348   0.05208  -0.01992
   H      1.29627   5.26844   3.17123  -0.03279   0.05097   0.01950
   H      0.74942  -0.00008   4.50458  -0.00001  -0.00194   0.00014
   Pb     2.86361   3.05665   6.13572   0.00000   0.00000   0.00000
   I      2.63952   3.05694   2.97435   0.00000   0.00002   0.00000
   I      2.44301  -0.00040   0.19396  -0.00000   0.00000  -0.00000
   I      5.88206   3.05628   5.70564   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.56074  -0.00097   2.88017  -0.00003  -0.00000   0.00044
   N      0.74929  -0.00029   3.46178  -0.00081   0.00000   0.00733
   H      5.64147  -0.00121   1.78302  -0.00054  -0.00000  -0.00605
   H      5.02621   0.90155   3.21403   0.00047  -0.00075  -0.00034
   H      5.02699   5.21161   3.21440   0.00047   0.00075  -0.00034
   H      1.29549   0.84569   3.17094   0.00359   0.00651  -0.00052
   H      1.29627   5.26844   3.17123   0.00359  -0.00650  -0.00052
   H      0.74942  -0.00008   4.50458   0.00466  -0.00002  -0.09886
   Pb     2.86361   3.05665   6.13572  -0.00000   0.00000  -0.00000
   I      2.63952   3.05694   2.97435   0.00000   0.00000  -0.00000
   I      2.44301  -0.00040   0.19396  -0.00001   0.00000  -0.00000
   I      5.88206   3.05628   5.70564   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_1.005_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.003003330
    0.000877866    6.114891642   -0.000019835
    0.133948648   -0.000391371    6.296557956
PRIMCOORD  1
     12   1
   C      5.56156  -0.00097   2.88376  -0.02339  -0.01561  -0.00652
   N      0.75013  -0.00029   3.46533  -0.02339  -0.01561  -0.00652
   H      5.64231  -0.00121   1.78660  -0.02339  -0.01561  -0.00652
   H      5.02706   0.90156   3.21763  -0.02339  -0.01561  -0.00652
   H      5.02784   5.21159   3.21800  -0.02339  -0.01561  -0.00652
   H      1.29628   0.84574   3.17447  -0.02339  -0.01561  -0.00652
   H      1.29705   5.26839   3.17476  -0.02339  -0.01561  -0.00652
   H      0.75023  -0.00009   4.50815  -0.02339  -0.01561  -0.00652
   Pb     2.86176   3.05665   6.14170  -0.02339  -0.01561  -0.00652
   I      2.63965   3.05694   2.97671  -0.02339  -0.01561  -0.00652
   I      2.43984  -0.00039   0.19460  -0.02339  -0.01561  -0.00652
   I      5.88036   3.05628   5.70836  -0.02339  -0.01561  -0.00652
PRIMCOORD  2
     12   1
   C      5.56156  -0.00097   2.88376  -0.01636   0.01804   0.01550
   N      0.75013  -0.00029   3.46533  -0.01636   0.01804   0.01550
   H      5.64231  -0.00121   1.78660  -0.01636   0.01804   0.01550
   H      5.02706   0.90156   3.21763  -0.01636   0.01804   0.01550
   H      5.02784   5.21159   3.21800  -0.01636   0.01804   0.01550
   H      1.29628   0.84574   3.17447  -0.01636   0.01804   0.01550
   H      1.29705   5.26839   3.17476  -0.01636   0.01804   0.01550
   H      0.75023  -0.00009   4.50815  -0.01636   0.01804   0.01550
   Pb     2.86176   3.05665   6.14170  -0.01636   0.01804   0.01550
   I      2.63965   3.05694   2.97671  -0.01636   0.01804   0.01550
   I      2.43984  -0.00039   0.19460  -0.01636   0.01804   0.01550
   I      5.88036   3.05628   5.70836  -0.01636   0.01804   0.01550
PRIMCOORD  3
     12   1
   C      5.56156  -0.00097   2.88376   0.00431  -0.01626   0.02346
   N      0.75013  -0.00029   3.46533   0.00431  -0.01626   0.02346
   H      5.64231  -0.00121   1.78660   0.00431  -0.01626   0.02346
   H      5.02706   0.90156   3.21763   0.00431  -0.01626   0.02346
   H      5.02784   5.21159   3.21800   0.00431  -0.01626   0.02346
   H      1.29628   0.84574   3.17447   0.00431  -0.01626   0.02346
   H      1.29705   5.26839   3.17476   0.00431  -0.01626   0.02346
   H      0.75023  -0.00009   4.50815   0.00431  -0.01626   0.02346
   Pb     2.86176   3.05665   6.14170   0.00431  -0.01626   0.02346
   I      2.63965   3.05694   2.97671   0.00431  -0.01626   0.02346
   I      2.43984  -0.00039   0.19460   0.00431  -0.01626   0.02346
   I      5.88036   3.05628   5.70836   0.00431  -0.01626   0.02346
PRIMCOORD  4
     12   1
   C      5.56156  -0.00097   2.88376   0.00004   0.02292  -0.00013
   N      0.75013  -0.00029   3.46533   0.00001   0.02944  -0.00007
   H      5.64231  -0.00121   1.78660   0.00009   0.02745  -0.00013
   H      5.02706   0.90156   3.21763  -0.00463   0.01911   0.00283
   H      5.02784   5.21159   3.21800   0.00467   0.01911  -0.00313
   H      1.29628   0.84574   3.17447  -0.00214   0.02904  -0.00518
   H      1.29705   5.26839   3.17476   0.00219   0.02904   0.00509
   H      0.75023  -0.00009   4.50815  -0.00004   0.03872  -0.00007
   Pb     2.86176   3.05665   6.14170  -0.00002   0.00724   0.00002
   I      2.63965   3.05694   2.97671   0.00001   0.02956   0.00001
   I      2.43984  -0.00039   0.19460   0.00003   0.00539  -0.00006
   I      5.88036   3.05628   5.70836  -0.00002  -0.05348   0.00003
PRIMCOORD  5
     12   1
   C      5.56156  -0.00097   2.88376   0.00214  -0.00017   0.00268
   N      0.75013  -0.00029   3.46533   0.00259  -0.00011   0.00108
   H      5.64231  -0.00121   1.78660   0.00178  -0.00019   0.00263
   H      5.02706   0.90156   3.21763   0.00296   0.00008   0.00355
   H      5.02784   5.21159   3.21800   0.00302  -0.00043   0.00360
   H      1.29628   0.84574   3.17447   0.00252  -0.00083   0.00011
   H      1.29705   5.26839   3.17476   0.00255   0.00059   0.00019
   H      0.75023  -0.00009   4.50815   0.00370  -0.00006   0.00165
   Pb     2.86176   3.05665   6.14170   0.01617   0.00011   0.01500
   I      2.63965   3.05694   2.97671   0.02872  -0.00009   0.00895
   I      2.43984  -0.00039   0.19460  -0.06220   0.00008   0.02786
   I      5.88036   3.05628   5.70836   0.00646  -0.00013  -0.06178
PRIMCOORD  6
     12   1
   C      5.56156  -0.00097   2.88376   0.02607   0.00081   0.00884
   N      0.75013  -0.00029   3.46533   0.02345   0.00061   0.01527
   H      5.64231  -0.00121   1.78660   0.03128   0.00100   0.00926
   H      5.02706   0.90156   3.21763   0.02501   0.00094   0.00688
   H      5.02784   5.21159   3.21800   0.02485   0.00066   0.00656
   H      1.29628   0.84574   3.17447   0.02462   0.00072   0.01758
   H      1.29705   5.26839   3.17476   0.02454   0.00056   0.01727
   H      0.75023  -0.00009   4.50815   0.01744   0.00041   0.01497
   Pb     2.86176   3.05665   6.14170  -0.02803  -0.00046   0.00075
   I      2.63965   3.05694   2.97671   0.02238   0.00057   0.00195
   I      2.43984  -0.00039   0.19460   0.03285  -0.00028   0.02007
   I      5.88036   3.05628   5.70836  -0.01569   0.00028  -0.02634
PRIMCOORD  7
     12   1
   C      5.56156  -0.00097   2.88376   0.01186   0.01975  -0.02044
   N      0.75013  -0.00029   3.46533   0.01274   0.01678  -0.02244
   H      5.64231  -0.00121   1.78660   0.01032   0.02332  -0.02060
   H      5.02706   0.90156   3.21763   0.01318   0.01910  -0.01654
   H      5.02784   5.21159   3.21800   0.01134   0.01925  -0.02263
   H      1.29628   0.84574   3.17447   0.01293   0.01764  -0.01906
   H      1.29705   5.26839   3.17476   0.01280   0.01846  -0.02641
   H      0.75023  -0.00009   4.50815   0.01458   0.01206  -0.02211
   Pb     2.86176   3.05665   6.14170  -0.00972  -0.01342   0.00419
   I      2.63965   3.05694   2.97671   0.02868   0.01735   0.00310
   I      2.43984  -0.00039   0.19460  -0.01256  -0.00813  -0.01928
   I      5.88036   3.05628   5.70836  -0.00338   0.00810   0.01475
PRIMCOORD  8
     12   1
   C      5.56156  -0.00097   2.88376   0.00732  -0.02897  -0.01375
   N      0.75013  -0.00029   3.46533   0.00755  -0.02469  -0.01424
   H      5.64231  -0.00121   1.78660   0.00696  -0.03418  -0.01380
   H      5.02706   0.90156   3.21763   0.00608  -0.02816  -0.01794
   H      5.02784   5.21159   3.21800   0.00867  -0.02805  -0.00906
   H      1.29628   0.84574   3.17447   0.00774  -0.02682  -0.01946
   H      1.29705   5.26839   3.17476   0.00785  -0.02634  -0.00871
   H      0.75023  -0.00009   4.50815   0.00808  -0.01779  -0.01406
   Pb     2.86176   3.05665   6.14170  -0.00630   0.01974   0.00354
   I      2.63965   3.05694   2.97671   0.01759  -0.02560   0.00246
   I      2.43984  -0.00039   0.19460  -0.00673   0.01197  -0.01281
   I      5.88036   3.05628   5.70836  -0.00246  -0.01185   0.00811
PRIMCOORD  9
     12   1
   C      5.56156  -0.00097   2.88376  -0.00548   0.00132  -0.03296
   N      0.75013  -0.00029   3.46533  -0.01355   0.00115  -0.01385
   H      5.64231  -0.00121   1.78660   0.00998   0.00153  -0.03182
   H      5.02706   0.90156   3.21763  -0.01040   0.00111  -0.04018
   H      5.02784   5.21159   3.21800  -0.01051   0.00146  -0.04054
   H      1.29628   0.84574   3.17447  -0.00941   0.00166  -0.00496
   H      1.29705   5.26839   3.17476  -0.00941   0.00081  -0.00543
   H      0.75023  -0.00009   4.50815  -0.02867   0.00085  -0.01443
   Pb     2.86176   3.05665   6.14170   0.00293  -0.00095   0.02614
   I      2.63965   3.05694   2.97671  -0.01394   0.00120   0.01410
   I      2.43984  -0.00039   0.19460   0.01465  -0.00057  -0.02952
   I      5.88036   3.05628   5.70836  -0.00301   0.00061  -0.02152
PRIMCOORD 10
     12   1
   C      5.56156  -0.00097   2.88376  -0.01262  -0.00010   0.03640
   N      0.75013  -0.00029   3.46533   0.00073  -0.00002   0.00472
   H      5.64231  -0.00121   1.78660  -0.03947  -0.00013   0.03443
   H      5.02706   0.90156   3.21763  -0.00448  -0.00010   0.04947
   H      5.02784   5.21159   3.21800  -0.00439  -0.00013   0.04953
   H      1.29628   0.84574   3.17447  -0.00561  -0.00008  -0.00679
   H      1.29705   5.26839   3.17476  -0.00553   0.00008  -0.00676
   H      0.75023  -0.00009   4.50815   0.02451  -0.00001   0.00533
   Pb     2.86176   3.05665   6.14170  -0.00018  -0.00000   0.00113
   I      2.63965   3.05694   2.97671   0.00159   0.00002  -0.00133
   I      2.43984  -0.00039   0.19460   0.00023  -0.00000  -0.00435
   I      5.88036   3.05628   5.70836  -0.00013  -0.00000  -0.00112
PRIMCOORD 11
     12   1
   C      5.56156  -0.00097   2.88376   0.00002   0.03881   0.00012
   N      0.75013  -0.00029   3.46533   0.00007   0.00634   0.00001
   H      5.64231  -0.00121   1.78660  -0.00007   0.05699   0.00011
   H      5.02706   0.90156   3.21763   0.01587   0.04240   0.01597
   H      5.02784   5.21159   3.21800  -0.01577   0.04239  -0.01564
   H      1.29628   0.84574   3.17447   0.01336   0.00160   0.00978
   H      1.29705   5.26839   3.17476  -0.01328   0.00159  -0.00984
   H      0.75023  -0.00009   4.50815   0.00015  -0.00518   0.00001
   Pb     2.86176   3.05665   6.14170  -0.00000   0.00096   0.00002
   I      2.63965   3.05694   2.97671  -0.00002  -0.00538  -0.00002
   I      2.43984  -0.00039   0.19460  -0.00001  -0.00118  -0.00001
   I      5.88036   3.05628   5.70836   0.00002  -0.00050  -0.00000
PRIMCOORD 12
     12   1
   C      5.56156  -0.00097   2.88376   0.02511  -0.00039  -0.00608
   N      0.75013  -0.00029   3.46533   0.02754  -0.00006  -0.01248
   H      5.64231  -0.00121   1.78660   0.02042  -0.00057  -0.00648
   H      5.02706   0.90156   3.21763   0.02656  -0.00045  -0.00379
   H      5.02784   5.21159   3.21800   0.02690  -0.00042  -0.00348
   H      1.29628   0.84574   3.17447   0.02528   0.00015  -0.01669
   H      1.29705   5.26839   3.17476   0.02556  -0.00015  -0.01650
   H      0.75023  -0.00009   4.50815   0.03288   0.00006  -0.01225
   Pb     2.86176   3.05665   6.14170  -0.00944   0.00000   0.02423
   I      2.63965   3.05694   2.97671  -0.00684   0.00001  -0.04786
   I      2.43984  -0.00039   0.19460  -0.00295   0.00005   0.00700
   I      5.88036   3.05628   5.70836   0.01853  -0.00000   0.00373
PRIMCOORD 13
     12   1
   C      5.56156  -0.00097   2.88376   0.02829  -0.00002   0.00524
   N      0.75013  -0.00029   3.46533   0.03366   0.00000  -0.00847
   H      5.64231  -0.00121   1.78660   0.01727   0.00001   0.00439
   H      5.02706   0.90156   3.21763   0.03178  -0.00010   0.01104
   H      5.02784   5.21159   3.21800   0.03183   0.00002   0.01101
   H      1.29628   0.84574   3.17447   0.03043   0.00032  -0.01411
   H      1.29705   5.26839   3.17476   0.03047  -0.00028  -0.01414
   H      0.75023  -0.00009   4.50815   0.04451  -0.00002  -0.00803
   Pb     2.86176   3.05665   6.14170   0.01283  -0.00001   0.00297
   I      2.63965   3.05694   2.97671  -0.00039  -0.00000  -0.00790
   I      2.43984  -0.00039   0.19460   0.00059   0.00001   0.00105
   I      5.88036   3.05628   5.70836  -0.02901   0.00000   0.00252
PRIMCOORD 14
     12   1
   C      5.56156  -0.00097   2.88376  -0.00025  -0.01513  -0.00016
   N      0.75013  -0.00029   3.46533  -0.00033   0.00266   0.00004
   H      5.64231  -0.00121   1.78660  -0.00008  -0.00024  -0.00015
   H      5.02706   0.90156   3.21763  -0.01740  -0.02948   0.01103
   H      5.02784   5.21159   3.21800   0.01680  -0.02949  -0.01151
   H      1.29628   0.84574   3.17447  -0.01546   0.01777   0.01549
   H      1.29705   5.26839   3.17476   0.01490   0.01777  -0.01527
   H      0.75023  -0.00009   4.50815  -0.00048  -0.01810   0.00004
   Pb     2.86176   3.05665   6.14170   0.00003   0.03180   0.00004
   I      2.63965   3.05694   2.97671   0.00007   0.00913  -0.00009
   I      2.43984  -0.00039   0.19460   0.00002  -0.06459   0.00002
   I      5.88036   3.05628   5.70836  -0.00006   0.00502   0.00002
PRIMCOORD 15
     12   1
   C      5.56156  -0.00097   2.88376   0.03019  -0.00015   0.00971
   N      0.75013  -0.00029   3.46533   0.03541  -0.00001  -0.00432
   H      5.64231  -0.00121   1.78660   0.01871  -0.00017   0.00883
   H      5.02706   0.90156   3.21763   0.03377  -0.00022   0.01560
   H      5.02784   5.21159   3.21800   0.03395  -0.00016   0.01565
   H      1.29628   0.84574   3.17447   0.03193   0.00066  -0.00938
   H      1.29705   5.26839   3.17476   0.03208  -0.00058  -0.00937
   H      0.75023  -0.00009   4.50815   0.04618  -0.00001  -0.00381
   Pb     2.86176   3.05665   6.14170  -0.00268   0.00004  -0.00208
   I      2.63965   3.05694   2.97671  -0.00647  -0.00000   0.00654
   I      2.43984  -0.00039   0.19460  -0.00284  -0.00004  -0.00241
   I      5.88036   3.05628   5.70836   0.00536  -0.00000  -0.00132
PRIMCOORD 16
     12   1
   C      5.56156  -0.00097   2.88376   0.01250  -0.00001   0.00230
   N      0.75013  -0.00029   3.46533  -0.00209  -0.00000   0.03575
   H      5.64231  -0.00121   1.78660   0.04061  -0.00001   0.00436
   H      5.02706   0.90156   3.21763   0.00407   0.00003  -0.01134
   H      5.02784   5.21159   3.21800   0.00407  -0.00006  -0.01134
   H      1.29628   0.84574   3.17447   0.00445   0.00016   0.04804
   H      1.29705   5.26839   3.17476   0.00445  -0.00016   0.04804
   H      0.75023  -0.00009   4.50815  -0.02590  -0.00000   0.03541
   Pb     2.86176   3.05665   6.14170   0.00011   0.00000   0.00003
   I      2.63965   3.05694   2.97671   0.00053  -0.00000  -0.00150
   I      2.43984  -0.00039   0.19460  -0.00152   0.00000  -0.00366
   I      5.88036   3.05628   5.70836  -0.00039  -0.00000   0.00004
PRIMCOORD 17
     12   1
   C      5.56156  -0.00097   2.88376   0.00000   0.00163   0.00001
   N      0.75013  -0.00029   3.46533   0.00000   0.00731   0.00000
   H      5.64231  -0.00121   1.78660  -0.00001  -0.04875   0.00002
   H      5.02706   0.90156   3.21763   0.01266   0.02393  -0.03998
   H      5.02784   5.21159   3.21800  -0.01266   0.02395   0.03999
   H      1.29628   0.84574   3.17447   0.00720  -0.00589  -0.02456
   H      1.29705   5.26839   3.17476  -0.00720  -0.00588   0.02457
   H      0.75023  -0.00009   4.50815   0.00001   0.03902  -0.00000
   Pb     2.86176   3.05665   6.14170   0.00000   0.00015  -0.00000
   I      2.63965   3.05694   2.97671  -0.00000  -0.00091  -0.00000
   I      2.43984  -0.00039   0.19460  -0.00000  -0.00058  -0.00000
   I      5.88036   3.05628   5.70836  -0.00000   0.00007  -0.00000
PRIMCOORD 18
     12   1
   C      5.56156  -0.00097   2.88376   0.00002   0.00511  -0.00000
   N      0.75013  -0.00029   3.46533   0.00002  -0.03042  -0.00000
   H      5.64231  -0.00121   1.78660   0.00001  -0.00860  -0.00000
   H      5.02706   0.90156   3.21763   0.02779   0.02487  -0.00891
   H      5.02784   5.21159   3.21800  -0.02775   0.02488   0.00891
   H      1.29628   0.84574   3.17447   0.02144  -0.04760  -0.00680
   H      1.29705   5.26839   3.17476  -0.02141  -0.04760   0.00679
   H      0.75023  -0.00009   4.50815   0.00003  -0.02194  -0.00000
   Pb     2.86176   3.05665   6.14170  -0.00000   0.00020   0.00000
   I      2.63965   3.05694   2.97671  -0.00000   0.00351   0.00000
   I      2.43984  -0.00039   0.19460  -0.00000  -0.00020  -0.00000
   I      5.88036   3.05628   5.70836   0.00000  -0.00016   0.00000
PRIMCOORD 19
     12   1
   C      5.56156  -0.00097   2.88376  -0.00000   0.00046  -0.00000
   N      0.75013  -0.00029   3.46533  -0.00000  -0.00044  -0.00000
   H      5.64231  -0.00121   1.78660  -0.00000  -0.03038   0.00000
   H      5.02706   0.90156   3.21763   0.01056   0.01570  -0.02433
   H      5.02784   5.21159   3.21800  -0.01057   0.01572   0.02432
   H      1.29628   0.84574   3.17447  -0.01523   0.02334   0.03903
   H      1.29705   5.26839   3.17476   0.01523   0.02333  -0.03904
   H      0.75023  -0.00009   4.50815  -0.00000  -0.05076   0.00001
   Pb     2.86176   3.05665   6.14170  -0.00000   0.00000   0.00000
   I      2.63965   3.05694   2.97671   0.00000   0.00004   0.00000
   I      2.43984  -0.00039   0.19460   0.00000   0.00017   0.00000
   I      5.88036   3.05628   5.70836   0.00000  -0.00018  -0.00000
PRIMCOORD 20
     12   1
   C      5.56156  -0.00097   2.88376  -0.00213   0.00000   0.00368
   N      0.75013  -0.00029   3.46533  -0.00185   0.00000   0.00430
   H      5.64231  -0.00121   1.78660   0.04682  -0.00000   0.00626
   H      5.02706   0.90156   3.21763  -0.01380   0.00408  -0.02744
   H      5.02784   5.21159   3.21800  -0.01379  -0.00409  -0.02744
   H      1.29628   0.84574   3.17447  -0.01423  -0.00451  -0.03084
   H      1.29705   5.26839   3.17476  -0.01424   0.00449  -0.03084
   H      0.75023  -0.00009   4.50815   0.05856  -0.00001   0.00566
   Pb     2.86176   3.05665   6.14170  -0.00001   0.00000   0.00000
   I      2.63965   3.05694   2.97671   0.00000  -0.00000   0.00003
   I      2.43984  -0.00039   0.19460   0.00002  -0.00000  -0.00001
   I      5.88036   3.05628   5.70836   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.56156  -0.00097   2.88376   0.00000   0.00521  -0.00000
   N      0.75013  -0.00029   3.46533   0.00000   0.00414  -0.00000
   H      5.64231  -0.00121   1.78660  -0.00001  -0.02216   0.00000
   H      5.02706   0.90156   3.21763  -0.04067  -0.01545  -0.01187
   H      5.02784   5.21159   3.21800   0.04068  -0.01545   0.01188
   H      1.29628   0.84574   3.17447   0.04288  -0.01925   0.01279
   H      1.29705   5.26839   3.17476  -0.04287  -0.01925  -0.01277
   H      0.75023  -0.00009   4.50815  -0.00001  -0.02553   0.00000
   Pb     2.86176   3.05665   6.14170  -0.00000  -0.00000  -0.00000
   I      2.63965   3.05694   2.97671   0.00000   0.00000   0.00000
   I      2.43984  -0.00039   0.19460  -0.00000   0.00001   0.00000
   I      5.88036   3.05628   5.70836   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.56156  -0.00097   2.88376  -0.03685  -0.00000  -0.01660
   N      0.75013  -0.00029   3.46533   0.03245   0.00000   0.01407
   H      5.64231  -0.00121   1.78660  -0.03488   0.00000  -0.01682
   H      5.02706   0.90156   3.21763  -0.03010   0.00216  -0.00983
   H      5.02784   5.21159   3.21800  -0.03011  -0.00216  -0.00983
   H      1.29628   0.84574   3.17447   0.03114   0.00112   0.01474
   H      1.29705   5.26839   3.17476   0.03114  -0.00111   0.01475
   H      0.75023  -0.00009   4.50815   0.03175   0.00000   0.01473
   Pb     2.86176   3.05665   6.14170  -0.00000  -0.00000  -0.00000
   I      2.63965   3.05694   2.97671  -0.00005   0.00000   0.00000
   I      2.43984  -0.00039   0.19460  -0.00004  -0.00000  -0.00002
   I      5.88036   3.05628   5.70836   0.00001  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.56156  -0.00097   2.88376   0.00630  -0.00001  -0.01375
   N      0.75013  -0.00029   3.46533  -0.00586   0.00001   0.01034
   H      5.64231  -0.00121   1.78660  -0.04657   0.00001  -0.01724
   H      5.02706   0.90156   3.21763   0.01272  -0.01426   0.03542
   H      5.02784   5.21159   3.21800   0.01270   0.01428   0.03541
   H      1.29628   0.84574   3.17447  -0.01059  -0.00960  -0.02417
   H      1.29705   5.26839   3.17476  -0.01060   0.00958  -0.02417
   H      0.75023  -0.00009   4.50815   0.04685  -0.00001   0.01240
   Pb     2.86176   3.05665   6.14170  -0.00000   0.00000  -0.00000
   I      2.63965   3.05694   2.97671   0.00000  -0.00000   0.00001
   I      2.43984  -0.00039   0.19460   0.00001  -0.00000   0.00001
   I      5.88036   3.05628   5.70836   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.56156  -0.00097   2.88376   0.00000   0.01446  -0.00001
   N      0.75013  -0.00029   3.46533  -0.00000  -0.01201   0.00001
   H      5.64231  -0.00121   1.78660  -0.00001  -0.03522   0.00000
   H      5.02706   0.90156   3.21763  -0.04286  -0.01043  -0.00196
   H      5.02784   5.21159   3.21800   0.04286  -0.01043   0.00198
   H      1.29628   0.84574   3.17447  -0.04121   0.01159  -0.00608
   H      1.29705   5.26839   3.17476   0.04121   0.01159   0.00605
   H      0.75023  -0.00009   4.50815   0.00001   0.02772  -0.00000
   Pb     2.86176   3.05665   6.14170  -0.00000  -0.00000   0.00000
   I      2.63965   3.05694   2.97671  -0.00000  -0.00000   0.00000
   I      2.43984  -0.00039   0.19460  -0.00000  -0.00000  -0.00000
   I      5.88036   3.05628   5.70836  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.56156  -0.00097   2.88376  -0.01076  -0.00000  -0.00510
   N      0.75013  -0.00029   3.46533  -0.00045  -0.00000  -0.00056
   H      5.64231  -0.00121   1.78660   0.06362  -0.00000   0.00083
   H      5.02706   0.90156   3.21763   0.03793   0.01362   0.03560
   H      5.02784   5.21159   3.21800   0.03793  -0.01361   0.03562
   H      1.29628   0.84574   3.17447  -0.00124  -0.00076  -0.00117
   H      1.29705   5.26839   3.17476  -0.00124   0.00076  -0.00117
   H      0.75023  -0.00009   4.50815  -0.00387   0.00000  -0.00162
   Pb     2.86176   3.05665   6.14170   0.00000   0.00000  -0.00000
   I      2.63965   3.05694   2.97671  -0.00000  -0.00000   0.00000
   I      2.43984  -0.00039   0.19460   0.00001   0.00000  -0.00000
   I      5.88036   3.05628   5.70836   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.56156  -0.00097   2.88376  -0.00000  -0.00353   0.00000
   N      0.75013  -0.00029   3.46533  -0.00000  -0.00310   0.00000
   H      5.64231  -0.00121   1.78660  -0.00001   0.06701  -0.00002
   H      5.02706   0.90156   3.21763  -0.01937   0.00445  -0.04779
   H      5.02784   5.21159   3.21800   0.01938   0.00446   0.04778
   H      1.29628   0.84574   3.17447  -0.00599   0.00088   0.00157
   H      1.29705   5.26839   3.17476   0.00600   0.00088  -0.00157
   H      0.75023  -0.00009   4.50815   0.00000   0.00719  -0.00000
   Pb     2.86176   3.05665   6.14170   0.00000  -0.00000   0.00000
   I      2.63965   3.05694   2.97671   0.00000   0.00000  -0.00000
   I      2.43984  -0.00039   0.19460  -0.00000  -0.00000  -0.00000
   I      5.88036   3.05628   5.70836  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.56156  -0.00097   2.88376  -0.00281   0.00000   0.00277
   N      0.75013  -0.00029   3.46533  -0.00226   0.00000   0.00216
   H      5.64231  -0.00121   1.78660  -0.03669  -0.00001  -0.00128
   H      5.02706   0.90156   3.21763   0.04302   0.03835  -0.02994
   H      5.02784   5.21159   3.21800   0.04301  -0.03836  -0.02994
   H      1.29628   0.84574   3.17447   0.00408  -0.00614  -0.00275
   H      1.29705   5.26839   3.17476   0.00408   0.00614  -0.00275
   H      0.75023  -0.00009   4.50815   0.00772  -0.00000   0.00283
   Pb     2.86176   3.05665   6.14170   0.00000   0.00000   0.00000
   I      2.63965   3.05694   2.97671  -0.00000  -0.00000   0.00000
   I      2.43984  -0.00039   0.19460   0.00000  -0.00000  -0.00000
   I      5.88036   3.05628   5.70836  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.56156  -0.00097   2.88376   0.00022  -0.00000   0.00018
   N      0.75013  -0.00029   3.46533   0.00920   0.00000   0.00616
   H      5.64231  -0.00121   1.78660  -0.00527   0.00000  -0.00021
   H      5.02706   0.90156   3.21763   0.00267   0.00232  -0.00257
   H      5.02784   5.21159   3.21800   0.00266  -0.00232  -0.00257
   H      1.29628   0.84574   3.17447  -0.03610   0.01066  -0.04153
   H      1.29705   5.26839   3.17476  -0.03611  -0.01067  -0.04155
   H      0.75023  -0.00009   4.50815  -0.05936   0.00002   0.00177
   Pb     2.86176   3.05665   6.14170   0.00000  -0.00000   0.00000
   I      2.63965   3.05694   2.97671   0.00001  -0.00000   0.00002
   I      2.43984  -0.00039   0.19460  -0.00001  -0.00000  -0.00003
   I      5.88036   3.05628   5.70836  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.56156  -0.00097   2.88376  -0.00044  -0.00000   0.00137
   N      0.75013  -0.00029   3.46533  -0.00314  -0.00000   0.00300
   H      5.64231  -0.00121   1.78660   0.00624  -0.00000   0.00240
   H      5.02706   0.90156   3.21763  -0.00635  -0.00287   0.00075
   H      5.02784   5.21159   3.21800  -0.00635   0.00287   0.00075
   H      1.29628   0.84574   3.17447   0.04376  -0.04076  -0.03011
   H      1.29705   5.26839   3.17476   0.04375   0.04074  -0.03016
   H      0.75023  -0.00009   4.50815  -0.02951   0.00002   0.00006
   Pb     2.86176   3.05665   6.14170  -0.00000   0.00000  -0.00000
   I      2.63965   3.05694   2.97671  -0.00002  -0.00000   0.00001
   I      2.43984  -0.00039   0.19460  -0.00000   0.00000  -0.00002
   I      5.88036   3.05628   5.70836   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.56156  -0.00097   2.88376  -0.00000   0.00173   0.00000
   N      0.75013  -0.00029   3.46533   0.00000   0.00408   0.00000
   H      5.64231  -0.00121   1.78660   0.00000   0.00234   0.00000
   H      5.02706   0.90156   3.21763  -0.00529   0.00044  -0.00340
   H      5.02784   5.21159   3.21800   0.00529   0.00044   0.00340
   H      1.29628   0.84574   3.17447  -0.01728  -0.00473  -0.04802
   H      1.29705   5.26839   3.17476   0.01729  -0.00470   0.04799
   H      0.75023  -0.00009   4.50815  -0.00003  -0.06815   0.00001
   Pb     2.86176   3.05665   6.14170  -0.00000   0.00000  -0.00000
   I      2.63965   3.05694   2.97671  -0.00000  -0.00001   0.00000
   I      2.43984  -0.00039   0.19460   0.00000   0.00000  -0.00000
   I      5.88036   3.05628   5.70836   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.56156  -0.00097   2.88376   0.00457   0.00000   0.00139
   N      0.75013  -0.00029   3.46533  -0.00040   0.00000  -0.00001
   H      5.64231  -0.00121   1.78660   0.00414  -0.00001  -0.05279
   H      5.02706   0.90156   3.21763  -0.02869   0.04900   0.01827
   H      5.02784   5.21159   3.21800  -0.02870  -0.04899   0.01829
   H      1.29628   0.84574   3.17447   0.00231   0.00404  -0.00154
   H      1.29705   5.26839   3.17476   0.00232  -0.00404  -0.00154
   H      0.75023  -0.00009   4.50815  -0.00027   0.00000   0.00287
   Pb     2.86176   3.05665   6.14170  -0.00000  -0.00000  -0.00000
   I      2.63965   3.05694   2.97671   0.00000   0.00000  -0.00000
   I      2.43984  -0.00039   0.19460   0.00000  -0.00000   0.00000
   I      5.88036   3.05628   5.70836   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.56156  -0.00097   2.88376   0.00000   0.00873   0.00000
   N      0.75013  -0.00029   3.46533   0.00001  -0.00350  -0.00000
   H      5.64231  -0.00121   1.78660   0.00000   0.00156  -0.00003
   H      5.02706   0.90156   3.21763   0.03091  -0.05224  -0.02032
   H      5.02784   5.21159   3.21800  -0.03091  -0.05222   0.02035
   H      1.29628   0.84574   3.17447   0.01439   0.02356  -0.00941
   H      1.29705   5.26839   3.17476  -0.01450   0.02375   0.00946
   H      0.75023  -0.00009   4.50815   0.00000  -0.00097  -0.00002
   Pb     2.86176   3.05665   6.14170  -0.00000   0.00000  -0.00000
   I      2.63965   3.05694   2.97671  -0.00000   0.00001  -0.00000
   I      2.43984  -0.00039   0.19460   0.00000   0.00000   0.00000
   I      5.88036   3.05628   5.70836   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.56156  -0.00097   2.88376  -0.00317  -0.00001   0.00841
   N      0.75013  -0.00029   3.46533   0.00168  -0.00001  -0.00111
   H      5.64231  -0.00121   1.78660   0.00608  -0.00002  -0.08090
   H      5.02706   0.90156   3.21763   0.01562  -0.02843  -0.00932
   H      5.02784   5.21159   3.21800   0.01571   0.02857  -0.00939
   H      1.29628   0.84574   3.17447  -0.01106  -0.01869   0.00673
   H      1.29705   5.26839   3.17476  -0.01114   0.01881   0.00677
   H      0.75023  -0.00009   4.50815  -0.00071  -0.00000   0.00134
   Pb     2.86176   3.05665   6.14170   0.00000   0.00000  -0.00000
   I      2.63965   3.05694   2.97671  -0.00000   0.00000  -0.00000
   I      2.43984  -0.00039   0.19460   0.00000   0.00000   0.00000
   I      5.88036   3.05628   5.70836  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.56156  -0.00097   2.88376  -0.00150   0.00005   0.00250
   N      0.75013  -0.00029   3.46533  -0.00478   0.00007   0.00182
   H      5.64231  -0.00121   1.78660   0.00199   0.00000  -0.02200
   H      5.02706   0.90156   3.21763   0.00817  -0.01294  -0.00417
   H      5.02784   5.21159   3.21800   0.00781   0.01235  -0.00396
   H      1.29628   0.84574   3.17447   0.03313   0.05345  -0.01929
   H      1.29705   5.26839   3.17476   0.03371  -0.05437  -0.01962
   H      0.75023  -0.00009   4.50815  -0.00130   0.00002   0.01383
   Pb     2.86176   3.05665   6.14170  -0.00000   0.00000   0.00000
   I      2.63965   3.05694   2.97671   0.00001  -0.00000   0.00000
   I      2.43984  -0.00039   0.19460  -0.00000  -0.00000  -0.00000
   I      5.88036   3.05628   5.70836   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.56156  -0.00097   2.88376  -0.00001  -0.00382   0.00001
   N      0.75013  -0.00029   3.46533  -0.00005  -0.00753   0.00002
   H      5.64231  -0.00121   1.78660   0.00001  -0.00059  -0.00010
   H      5.02706   0.90156   3.21763  -0.01459   0.02347   0.00878
   H      5.02784   5.21159   3.21800   0.01470   0.02363  -0.00884
   H      1.29628   0.84574   3.17447   0.03338   0.05191  -0.01986
   H      1.29705   5.26839   3.17476  -0.03269   0.05081   0.01943
   H      0.75023  -0.00009   4.50815  -0.00001  -0.00193   0.00014
   Pb     2.86176   3.05665   6.14170   0.00000   0.00000   0.00000
   I      2.63965   3.05694   2.97671   0.00000   0.00002   0.00000
   I      2.43984  -0.00039   0.19460  -0.00000   0.00000  -0.00000
   I      5.88036   3.05628   5.70836   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.56156  -0.00097   2.88376  -0.00003  -0.00000   0.00045
   N      0.75013  -0.00029   3.46533  -0.00081   0.00000   0.00732
   H      5.64231  -0.00121   1.78660  -0.00054  -0.00000  -0.00606
   H      5.02706   0.90156   3.21763   0.00047  -0.00075  -0.00034
   H      5.02784   5.21159   3.21800   0.00047   0.00075  -0.00034
   H      1.29628   0.84574   3.17447   0.00358   0.00649  -0.00052
   H      1.29705   5.26839   3.17476   0.00358  -0.00648  -0.00051
   H      0.75023  -0.00009   4.50815   0.00466  -0.00002  -0.09887
   Pb     2.86176   3.05665   6.14170  -0.00000   0.00000  -0.00000
   I      2.63965   3.05694   2.97671   0.00000   0.00000  -0.00000
   I      2.43984  -0.00039   0.19460  -0.00001   0.00000  -0.00000
   I      5.88036   3.05628   5.70836   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_1.007_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.003009310
    0.000877866    6.114891642   -0.000019873
    0.133948648   -0.000391371    6.309088421
PRIMCOORD  1
     12   1
   C      5.56329  -0.00097   2.89109  -0.00165  -0.02882   0.00034
   N      0.75197  -0.00029   3.47246  -0.00165  -0.02882   0.00034
   H      5.64395  -0.00120   1.79393  -0.00165  -0.02882   0.00034
   H      5.02885   0.90156   3.22510  -0.00165  -0.02882   0.00034
   H      5.02963   5.21160   3.22544  -0.00165  -0.02882   0.00034
   H      1.29802   0.84584   3.18151  -0.00165  -0.02882   0.00034
   H      1.29879   5.26829   3.18179  -0.00165  -0.02882   0.00034
   H      0.75209  -0.00010   4.51532  -0.00165  -0.02882   0.00034
   Pb     2.85769   3.05665   6.15344  -0.00165  -0.02882   0.00034
   I      2.63957   3.05694   2.98118  -0.00165  -0.02882   0.00034
   I      2.43340  -0.00040   0.19574  -0.00165  -0.02882   0.00034
   I      5.87682   3.05629   5.71358  -0.00165  -0.02882   0.00034
PRIMCOORD  2
     12   1
   C      5.56329  -0.00097   2.89109  -0.02874   0.00167   0.00213
   N      0.75197  -0.00029   3.47246  -0.02874   0.00167   0.00213
   H      5.64395  -0.00120   1.79393  -0.02874   0.00167   0.00213
   H      5.02885   0.90156   3.22510  -0.02874   0.00167   0.00213
   H      5.02963   5.21160   3.22544  -0.02874   0.00167   0.00213
   H      1.29802   0.84584   3.18151  -0.02874   0.00167   0.00213
   H      1.29879   5.26829   3.18179  -0.02874   0.00167   0.00213
   H      0.75209  -0.00010   4.51532  -0.02874   0.00167   0.00213
   Pb     2.85769   3.05665   6.15344  -0.02874   0.00167   0.00213
   I      2.63957   3.05694   2.98118  -0.02874   0.00167   0.00213
   I      2.43340  -0.00040   0.19574  -0.02874   0.00167   0.00213
   I      5.87682   3.05629   5.71358  -0.02874   0.00167   0.00213
PRIMCOORD  3
     12   1
   C      5.56329  -0.00097   2.89109   0.00215   0.00022   0.02879
   N      0.75197  -0.00029   3.47246   0.00215   0.00022   0.02879
   H      5.64395  -0.00120   1.79393   0.00215   0.00022   0.02879
   H      5.02885   0.90156   3.22510   0.00215   0.00022   0.02879
   H      5.02963   5.21160   3.22544   0.00215   0.00022   0.02879
   H      1.29802   0.84584   3.18151   0.00215   0.00022   0.02879
   H      1.29879   5.26829   3.18179   0.00215   0.00022   0.02879
   H      0.75209  -0.00010   4.51532   0.00215   0.00022   0.02879
   Pb     2.85769   3.05665   6.15344   0.00215   0.00022   0.02879
   I      2.63957   3.05694   2.98118   0.00215   0.00022   0.02879
   I      2.43340  -0.00040   0.19574   0.00215   0.00022   0.02879
   I      5.87682   3.05629   5.71358   0.00215   0.00022   0.02879
PRIMCOORD  4
     12   1
   C      5.56329  -0.00097   2.89109   0.00003   0.02277  -0.00013
   N      0.75197  -0.00029   3.47246   0.00001   0.02939  -0.00007
   H      5.64395  -0.00120   1.79393   0.00008   0.02729  -0.00013
   H      5.02885   0.90156   3.22510  -0.00470   0.01891   0.00282
   H      5.02963   5.21160   3.22544   0.00473   0.01891  -0.00314
   H      1.29802   0.84584   3.18151  -0.00221   0.02905  -0.00514
   H      1.29879   5.26829   3.18179   0.00225   0.02905   0.00505
   H      0.75209  -0.00010   4.51532  -0.00004   0.03862  -0.00007
   Pb     2.85769   3.05665   6.15344  -0.00001   0.00741   0.00003
   I      2.63957   3.05694   2.98118   0.00001   0.02956   0.00001
   I      2.43340  -0.00040   0.19574   0.00003   0.00547  -0.00006
   I      5.87682   3.05629   5.71358  -0.00002  -0.05381   0.00003
PRIMCOORD  5
     12   1
   C      5.56329  -0.00097   2.89109   0.00227   0.00027  -0.00170
   N      0.75197  -0.00029   3.47246   0.00112   0.00019   0.00161
   H      5.64395  -0.00120   1.79393   0.00402   0.00032  -0.00154
   H      5.02885   0.90156   3.22510   0.00111   0.00005  -0.00315
   H      5.02963   5.21160   3.22544   0.00103   0.00051  -0.00324
   H      1.29802   0.84584   3.18151   0.00151   0.00093   0.00319
   H      1.29879   5.26829   3.18179   0.00147  -0.00053   0.00307
   H      0.75209  -0.00010   4.51532  -0.00146   0.00011   0.00097
   Pb     2.85769   3.05665   6.15344  -0.02099  -0.00016  -0.01484
   I      2.63957   3.05694   2.98118  -0.02503   0.00016  -0.00834
   I      2.43340  -0.00040   0.19574   0.06816  -0.00011  -0.02435
   I      5.87682   3.05629   5.71358  -0.00925   0.00016   0.05690
PRIMCOORD  6
     12   1
   C      5.56329  -0.00097   2.89109  -0.02568  -0.00075  -0.00952
   N      0.75197  -0.00029   3.47246  -0.02309  -0.00056  -0.01585
   H      5.64395  -0.00120   1.79393  -0.03089  -0.00092  -0.00995
   H      5.02885   0.90156   3.22510  -0.02467  -0.00090  -0.00760
   H      5.02963   5.21160   3.22544  -0.02452  -0.00058  -0.00731
   H      1.29802   0.84584   3.18151  -0.02424  -0.00063  -0.01807
   H      1.29879   5.26829   3.18179  -0.02417  -0.00055  -0.01778
   H      0.75209  -0.00010   4.51532  -0.01716  -0.00039  -0.01559
   Pb     2.85769   3.05665   6.15344   0.02627   0.00041  -0.00154
   I      2.63957   3.05694   2.98118  -0.02353  -0.00053  -0.00246
   I      2.43340  -0.00040   0.19574  -0.02806   0.00026  -0.02273
   I      5.87682   3.05629   5.71358   0.01483  -0.00024   0.03097
PRIMCOORD  7
     12   1
   C      5.56329  -0.00097   2.89109   0.01481   0.00724  -0.02456
   N      0.75197  -0.00029   3.47246   0.01574   0.00611  -0.02669
   H      5.64395  -0.00120   1.79393   0.01317   0.00855  -0.02474
   H      5.02885   0.90156   3.22510   0.01558   0.00695  -0.02251
   H      5.02963   5.21160   3.22544   0.01485   0.00714  -0.02475
   H      1.29802   0.84584   3.18151   0.01600   0.00608  -0.02557
   H      1.29879   5.26829   3.18179   0.01590   0.00703  -0.02824
   H      0.75209  -0.00010   4.51532   0.01770   0.00439  -0.02630
   Pb     2.85769   3.05665   6.15344  -0.01222  -0.00486   0.00535
   I      2.63957   3.05694   2.98118   0.03469   0.00628   0.00384
   I      2.43340  -0.00040   0.19574  -0.01418  -0.00295  -0.02307
   I      5.87682   3.05629   5.71358  -0.00444   0.00293   0.01697
PRIMCOORD  8
     12   1
   C      5.56329  -0.00097   2.89109   0.00255  -0.03325  -0.00549
   N      0.75197  -0.00029   3.47246   0.00240  -0.02828  -0.00512
   H      5.64395  -0.00120   1.79393   0.00286  -0.03918  -0.00548
   H      5.02885   0.90156   3.22510   0.00088  -0.03233  -0.01068
   H      5.02963   5.21160   3.22544   0.00398  -0.03228  -0.00055
   H      1.29802   0.84584   3.18151   0.00248  -0.03044  -0.01093
   H      1.29879   5.26829   3.18179   0.00273  -0.03030   0.00128
   H      0.75209  -0.00010   4.51532   0.00214  -0.02044  -0.00508
   Pb     2.85769   3.05665   6.15344  -0.00236   0.02249   0.00193
   I      2.63957   3.05694   2.98118   0.00590  -0.02928   0.00122
   I      2.43340  -0.00040   0.19574  -0.00157   0.01366  -0.00502
   I      5.87682   3.05629   5.71358  -0.00110  -0.01337   0.00199
PRIMCOORD  9
     12   1
   C      5.56329  -0.00097   2.89109   0.00548  -0.00167   0.03291
   N      0.75197  -0.00029   3.47246   0.01350  -0.00144   0.01391
   H      5.64395  -0.00120   1.79393  -0.00989  -0.00194   0.03178
   H      5.02885   0.90156   3.22510   0.01035  -0.00145   0.04002
   H      5.02963   5.21160   3.22544   0.01050  -0.00180   0.04049
   H      1.29802   0.84584   3.18151   0.00938  -0.00196   0.00500
   H      1.29879   5.26829   3.18179   0.00938  -0.00113   0.00559
   H      0.75209  -0.00010   4.51532   0.02852  -0.00106   0.01448
   Pb     2.85769   3.05665   6.15344  -0.00281   0.00117  -0.02648
   I      2.63957   3.05694   2.98118   0.01373  -0.00150  -0.01388
   I      2.43340  -0.00040   0.19574  -0.01469   0.00071   0.02956
   I      5.87682   3.05629   5.71358   0.00308  -0.00074   0.02183
PRIMCOORD 10
     12   1
   C      5.56329  -0.00097   2.89109  -0.01253  -0.00011   0.03645
   N      0.75197  -0.00029   3.47246   0.00080  -0.00002   0.00482
   H      5.64395  -0.00120   1.79393  -0.03934  -0.00014   0.03450
   H      5.02885   0.90156   3.22510  -0.00440  -0.00011   0.04950
   H      5.02963   5.21160   3.22544  -0.00429  -0.00014   0.04957
   H      1.29802   0.84584   3.18151  -0.00554  -0.00008  -0.00667
   H      1.29879   5.26829   3.18179  -0.00545   0.00008  -0.00664
   H      0.75209  -0.00010   4.51532   0.02454  -0.00001   0.00543
   Pb     2.85769   3.05665   6.15344  -0.00021  -0.00000   0.00121
   I      2.63957   3.05694   2.98118   0.00158   0.00002  -0.00156
   I      2.43340  -0.00040   0.19574   0.00025  -0.00000  -0.00431
   I      5.87682   3.05629   5.71358  -0.00012  -0.00000  -0.00109
PRIMCOORD 11
     12   1
   C      5.56329  -0.00097   2.89109   0.00002   0.03885   0.00012
   N      0.75197  -0.00029   3.47246   0.00007   0.00635   0.00001
   H      5.64395  -0.00120   1.79393  -0.00008   0.05684   0.00011
   H      5.02885   0.90156   3.22510   0.01594   0.04252   0.01584
   H      5.02963   5.21160   3.22544  -0.01584   0.04252  -0.01550
   H      1.29802   0.84584   3.18151   0.01341   0.00154   0.00966
   H      1.29879   5.26829   3.18179  -0.01333   0.00154  -0.00973
   H      0.75209  -0.00010   4.51532   0.00016  -0.00502   0.00001
   Pb     2.85769   3.05665   6.15344  -0.00000   0.00098   0.00002
   I      2.63957   3.05694   2.98118  -0.00002  -0.00539  -0.00003
   I      2.43340  -0.00040   0.19574  -0.00001  -0.00119  -0.00001
   I      5.87682   3.05629   5.71358   0.00002  -0.00051  -0.00000
PRIMCOORD 12
     12   1
   C      5.56329  -0.00097   2.89109   0.02559  -0.00045  -0.00847
   N      0.75197  -0.00029   3.47246   0.02700  -0.00007  -0.01238
   H      5.64395  -0.00120   1.79393   0.02301  -0.00064  -0.00871
   H      5.02885   0.90156   3.22510   0.02638  -0.00051  -0.00722
   H      5.02963   5.21160   3.22544   0.02676  -0.00047  -0.00687
   H      1.29802   0.84584   3.18151   0.02522   0.00013  -0.01575
   H      1.29879   5.26829   3.18179   0.02554  -0.00013  -0.01553
   H      0.75209  -0.00010   4.51532   0.03049   0.00006  -0.01220
   Pb     2.85769   3.05665   6.15344  -0.00849  -0.00000   0.02417
   I      2.63957   3.05694   2.98118  -0.00652   0.00002  -0.04864
   I      2.43340  -0.00040   0.19574  -0.00271   0.00005   0.00765
   I      5.87682   3.05629   5.71358   0.01643  -0.00000   0.00422
PRIMCOORD 13
     12   1
   C      5.56329  -0.00097   2.89109   0.02820  -0.00001   0.00508
   N      0.75197  -0.00029   3.47246   0.03343   0.00000  -0.00826
   H      5.64395  -0.00120   1.79393   0.01749   0.00002   0.00426
   H      5.02885   0.90156   3.22510   0.03161  -0.00009   0.01074
   H      5.02963   5.21160   3.22544   0.03164   0.00004   0.01070
   H      1.29802   0.84584   3.18151   0.03029   0.00031  -0.01376
   H      1.29879   5.26829   3.18179   0.03032  -0.00027  -0.01379
   H      0.75209  -0.00010   4.51532   0.04399  -0.00002  -0.00783
   Pb     2.85769   3.05665   6.15344   0.01376  -0.00001   0.00262
   I      2.63957   3.05694   2.98118  -0.00003  -0.00000  -0.00746
   I      2.43340  -0.00040   0.19574   0.00081   0.00001   0.00109
   I      5.87682   3.05629   5.71358  -0.03107   0.00001   0.00260
PRIMCOORD 14
     12   1
   C      5.56329  -0.00097   2.89109  -0.00026  -0.01536  -0.00016
   N      0.75197  -0.00029   3.47246  -0.00034   0.00256   0.00004
   H      5.64395  -0.00120   1.79393  -0.00008  -0.00134  -0.00015
   H      5.02885   0.90156   3.22510  -0.01722  -0.02935   0.01034
   H      5.02963   5.21160   3.22544   0.01659  -0.02935  -0.01083
   H      1.29802   0.84584   3.18151  -0.01534   0.01741   0.01504
   H      1.29879   5.26829   3.18179   0.01476   0.01742  -0.01482
   H      0.75209  -0.00010   4.51532  -0.00049  -0.01764   0.00004
   Pb     2.85769   3.05665   6.15344   0.00003   0.03220   0.00004
   I      2.63957   3.05694   2.98118   0.00007   0.00921  -0.00008
   I      2.43340  -0.00040   0.19574   0.00002  -0.06536   0.00002
   I      5.87682   3.05629   5.71358  -0.00006   0.00509   0.00002
PRIMCOORD 15
     12   1
   C      5.56329  -0.00097   2.89109   0.03027  -0.00014   0.00972
   N      0.75197  -0.00029   3.47246   0.03545  -0.00001  -0.00420
   H      5.64395  -0.00120   1.79393   0.01889  -0.00016   0.00885
   H      5.02885   0.90156   3.22510   0.03383  -0.00022   0.01556
   H      5.02963   5.21160   3.22544   0.03400  -0.00015   0.01561
   H      1.29802   0.84584   3.18151   0.03198   0.00066  -0.00922
   H      1.29879   5.26829   3.18179   0.03212  -0.00058  -0.00921
   H      0.75209  -0.00010   4.51532   0.04611  -0.00001  -0.00368
   Pb     2.85769   3.05665   6.15344  -0.00256   0.00004  -0.00182
   I      2.63957   3.05694   2.98118  -0.00646  -0.00000   0.00601
   I      2.43340  -0.00040   0.19574  -0.00280  -0.00003  -0.00238
   I      5.87682   3.05629   5.71358   0.00510  -0.00000  -0.00126
PRIMCOORD 16
     12   1
   C      5.56329  -0.00097   2.89109   0.01237  -0.00001   0.00213
   N      0.75197  -0.00029   3.47246  -0.00226  -0.00001   0.03571
   H      5.64395  -0.00120   1.79393   0.04058  -0.00001   0.00420
   H      5.02885   0.90156   3.22510   0.00391   0.00003  -0.01155
   H      5.02963   5.21160   3.22544   0.00390  -0.00005  -0.01155
   H      1.29802   0.84584   3.18151   0.00430   0.00015   0.04802
   H      1.29879   5.26829   3.18179   0.00430  -0.00016   0.04802
   H      0.75209  -0.00010   4.51532  -0.02614  -0.00000   0.03537
   Pb     2.85769   3.05665   6.15344   0.00011   0.00000   0.00001
   I      2.63957   3.05694   2.98118   0.00055  -0.00000  -0.00148
   I      2.43340  -0.00040   0.19574  -0.00150   0.00000  -0.00362
   I      5.87682   3.05629   5.71358  -0.00040  -0.00000   0.00004
PRIMCOORD 17
     12   1
   C      5.56329  -0.00097   2.89109   0.00000  -0.00133  -0.00001
   N      0.75197  -0.00029   3.47246  -0.00000  -0.00905  -0.00000
   H      5.64395  -0.00120   1.79393   0.00001   0.04919  -0.00002
   H      5.02885   0.90156   3.22510  -0.01136  -0.02295   0.04021
   H      5.02963   5.21160   3.22544   0.01136  -0.02297  -0.04022
   H      1.29802   0.84584   3.18151  -0.00610   0.00336   0.02448
   H      1.29879   5.26829   3.18179   0.00610   0.00335  -0.02448
   H      0.75209  -0.00010   4.51532  -0.00000  -0.04066   0.00000
   Pb     2.85769   3.05665   6.15344  -0.00000  -0.00013   0.00000
   I      2.63957   3.05694   2.98118  -0.00000   0.00111   0.00000
   I      2.43340  -0.00040   0.19574   0.00000   0.00055   0.00000
   I      5.87682   3.05629   5.71358   0.00000  -0.00008   0.00000
PRIMCOORD 18
     12   1
   C      5.56329  -0.00097   2.89109   0.00002   0.00507  -0.00000
   N      0.75197  -0.00029   3.47246   0.00002  -0.02837  -0.00001
   H      5.64395  -0.00120   1.79393   0.00001  -0.01377   0.00000
   H      5.02885   0.90156   3.22510   0.02809   0.02655  -0.01307
   H      5.02963   5.21160   3.22544  -0.02805   0.02656   0.01306
   H      1.29802   0.84584   3.18151   0.02132  -0.04628  -0.00919
   H      1.29879   5.26829   3.18179  -0.02130  -0.04627   0.00918
   H      0.75209  -0.00010   4.51532   0.00003  -0.01679  -0.00001
   Pb     2.85769   3.05665   6.15344  -0.00000   0.00020   0.00000
   I      2.63957   3.05694   2.98118  -0.00000   0.00326   0.00000
   I      2.43340  -0.00040   0.19574  -0.00000  -0.00023  -0.00000
   I      5.87682   3.05629   5.71358   0.00000  -0.00014   0.00000
PRIMCOORD 19
     12   1
   C      5.56329  -0.00097   2.89109  -0.00000   0.00046  -0.00000
   N      0.75197  -0.00029   3.47246  -0.00000  -0.00043  -0.00000
   H      5.64395  -0.00120   1.79393  -0.00000  -0.03023   0.00000
   H      5.02885   0.90156   3.22510   0.01051   0.01563  -0.02422
   H      5.02963   5.21160   3.22544  -0.01051   0.01564   0.02421
   H      1.29802   0.84584   3.18151  -0.01526   0.02339   0.03910
   H      1.29879   5.26829   3.18179   0.01526   0.02338  -0.03911
   H      0.75209  -0.00010   4.51532  -0.00000  -0.05085   0.00001
   Pb     2.85769   3.05665   6.15344  -0.00000   0.00000   0.00000
   I      2.63957   3.05694   2.98118   0.00000   0.00003   0.00000
   I      2.43340  -0.00040   0.19574   0.00000   0.00017   0.00000
   I      5.87682   3.05629   5.71358   0.00000  -0.00018  -0.00000
PRIMCOORD 20
     12   1
   C      5.56329  -0.00097   2.89109  -0.00213   0.00000   0.00368
   N      0.75197  -0.00029   3.47246  -0.00184   0.00000   0.00429
   H      5.64395  -0.00120   1.79393   0.04683  -0.00000   0.00626
   H      5.02885   0.90156   3.22510  -0.01382   0.00408  -0.02745
   H      5.02963   5.21160   3.22544  -0.01381  -0.00410  -0.02744
   H      1.29802   0.84584   3.18151  -0.01423  -0.00450  -0.03084
   H      1.29879   5.26829   3.18179  -0.01424   0.00449  -0.03084
   H      0.75209  -0.00010   4.51532   0.05854  -0.00001   0.00565
   Pb     2.85769   3.05665   6.15344  -0.00001   0.00000   0.00000
   I      2.63957   3.05694   2.98118   0.00000  -0.00000   0.00003
   I      2.43340  -0.00040   0.19574   0.00002  -0.00000  -0.00001
   I      5.87682   3.05629   5.71358   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.56329  -0.00097   2.89109   0.00000   0.00521  -0.00000
   N      0.75197  -0.00029   3.47246   0.00000   0.00413  -0.00000
   H      5.64395  -0.00120   1.79393  -0.00001  -0.02215   0.00000
   H      5.02885   0.90156   3.22510  -0.04069  -0.01545  -0.01187
   H      5.02963   5.21160   3.22544   0.04069  -0.01545   0.01188
   H      1.29802   0.84584   3.18151   0.04287  -0.01925   0.01278
   H      1.29879   5.26829   3.18179  -0.04286  -0.01925  -0.01276
   H      0.75209  -0.00010   4.51532  -0.00001  -0.02553   0.00000
   Pb     2.85769   3.05665   6.15344  -0.00000  -0.00000  -0.00000
   I      2.63957   3.05694   2.98118   0.00000   0.00000   0.00000
   I      2.43340  -0.00040   0.19574  -0.00000   0.00001   0.00000
   I      5.87682   3.05629   5.71358   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.56329  -0.00097   2.89109   0.03686   0.00000   0.01659
   N      0.75197  -0.00029   3.47246  -0.03245  -0.00000  -0.01406
   H      5.64395  -0.00120   1.79393   0.03488  -0.00000   0.01682
   H      5.02885   0.90156   3.22510   0.03010  -0.00216   0.00983
   H      5.02963   5.21160   3.22544   0.03011   0.00216   0.00983
   H      1.29802   0.84584   3.18151  -0.03114  -0.00112  -0.01473
   H      1.29879   5.26829   3.18179  -0.03115   0.00111  -0.01474
   H      0.75209  -0.00010   4.51532  -0.03173  -0.00000  -0.01473
   Pb     2.85769   3.05665   6.15344   0.00000   0.00000   0.00000
   I      2.63957   3.05694   2.98118   0.00005  -0.00000  -0.00000
   I      2.43340  -0.00040   0.19574   0.00004   0.00000   0.00003
   I      5.87682   3.05629   5.71358  -0.00001   0.00000   0.00002
PRIMCOORD 23
     12   1
   C      5.56329  -0.00097   2.89109  -0.00629   0.00001   0.01375
   N      0.75197  -0.00029   3.47246   0.00586  -0.00001  -0.01034
   H      5.64395  -0.00120   1.79393   0.04654  -0.00001   0.01722
   H      5.02885   0.90156   3.22510  -0.01273   0.01425  -0.03540
   H      5.02963   5.21160   3.22544  -0.01271  -0.01427  -0.03539
   H      1.29802   0.84584   3.18151   0.01060   0.00960   0.02420
   H      1.29879   5.26829   3.18179   0.01061  -0.00959   0.02420
   H      0.75209  -0.00010   4.51532  -0.04687   0.00001  -0.01240
   Pb     2.85769   3.05665   6.15344   0.00000  -0.00000   0.00000
   I      2.63957   3.05694   2.98118  -0.00000   0.00000  -0.00001
   I      2.43340  -0.00040   0.19574  -0.00001   0.00000  -0.00001
   I      5.87682   3.05629   5.71358  -0.00000   0.00000   0.00000
PRIMCOORD 24
     12   1
   C      5.56329  -0.00097   2.89109   0.00000   0.01446  -0.00001
   N      0.75197  -0.00029   3.47246  -0.00000  -0.01201   0.00001
   H      5.64395  -0.00120   1.79393  -0.00001  -0.03519   0.00000
   H      5.02885   0.90156   3.22510  -0.04285  -0.01043  -0.00196
   H      5.02963   5.21160   3.22544   0.04285  -0.01042   0.00198
   H      1.29802   0.84584   3.18151  -0.04123   0.01160  -0.00607
   H      1.29879   5.26829   3.18179   0.04123   0.01160   0.00605
   H      0.75209  -0.00010   4.51532   0.00001   0.02773  -0.00000
   Pb     2.85769   3.05665   6.15344  -0.00000  -0.00000   0.00000
   I      2.63957   3.05694   2.98118  -0.00000  -0.00000   0.00000
   I      2.43340  -0.00040   0.19574  -0.00000  -0.00000  -0.00000
   I      5.87682   3.05629   5.71358  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.56329  -0.00097   2.89109  -0.01076  -0.00000  -0.00509
   N      0.75197  -0.00029   3.47246  -0.00045  -0.00000  -0.00056
   H      5.64395  -0.00120   1.79393   0.06362  -0.00000   0.00082
   H      5.02885   0.90156   3.22510   0.03795   0.01365   0.03558
   H      5.02963   5.21160   3.22544   0.03795  -0.01363   0.03559
   H      1.29802   0.84584   3.18151  -0.00124  -0.00076  -0.00117
   H      1.29879   5.26829   3.18179  -0.00124   0.00076  -0.00118
   H      0.75209  -0.00010   4.51532  -0.00388   0.00000  -0.00162
   Pb     2.85769   3.05665   6.15344   0.00000   0.00000  -0.00000
   I      2.63957   3.05694   2.98118  -0.00000  -0.00000   0.00000
   I      2.43340  -0.00040   0.19574   0.00001   0.00000  -0.00000
   I      5.87682   3.05629   5.71358   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.56329  -0.00097   2.89109  -0.00000  -0.00354   0.00000
   N      0.75197  -0.00029   3.47246  -0.00000  -0.00310   0.00000
   H      5.64395  -0.00120   1.79393  -0.00001   0.06703  -0.00001
   H      5.02885   0.90156   3.22510  -0.01936   0.00446  -0.04779
   H      5.02963   5.21160   3.22544   0.01937   0.00446   0.04777
   H      1.29802   0.84584   3.18151  -0.00599   0.00088   0.00157
   H      1.29879   5.26829   3.18179   0.00599   0.00088  -0.00157
   H      0.75209  -0.00010   4.51532   0.00000   0.00718  -0.00000
   Pb     2.85769   3.05665   6.15344   0.00000  -0.00000   0.00000
   I      2.63957   3.05694   2.98118   0.00000   0.00000  -0.00000
   I      2.43340  -0.00040   0.19574  -0.00000  -0.00000  -0.00000
   I      5.87682   3.05629   5.71358  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.56329  -0.00097   2.89109  -0.00280   0.00000   0.00277
   N      0.75197  -0.00029   3.47246  -0.00226   0.00000   0.00216
   H      5.64395  -0.00120   1.79393  -0.03672  -0.00001  -0.00127
   H      5.02885   0.90156   3.22510   0.04299   0.03834  -0.02996
   H      5.02963   5.21160   3.22544   0.04298  -0.03836  -0.02996
   H      1.29802   0.84584   3.18151   0.00409  -0.00615  -0.00275
   H      1.29879   5.26829   3.18179   0.00409   0.00615  -0.00275
   H      0.75209  -0.00010   4.51532   0.00773  -0.00000   0.00283
   Pb     2.85769   3.05665   6.15344   0.00000   0.00000   0.00000
   I      2.63957   3.05694   2.98118  -0.00000  -0.00000   0.00000
   I      2.43340  -0.00040   0.19574   0.00000  -0.00000  -0.00000
   I      5.87682   3.05629   5.71358  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.56329  -0.00097   2.89109   0.00022  -0.00000   0.00018
   N      0.75197  -0.00029   3.47246   0.00920   0.00000   0.00615
   H      5.64395  -0.00120   1.79393  -0.00529   0.00000  -0.00021
   H      5.02885   0.90156   3.22510   0.00268   0.00234  -0.00258
   H      5.02963   5.21160   3.22544   0.00268  -0.00234  -0.00258
   H      1.29802   0.84584   3.18151  -0.03616   0.01071  -0.04147
   H      1.29879   5.26829   3.18179  -0.03617  -0.01072  -0.04149
   H      0.75209  -0.00010   4.51532  -0.05933   0.00002   0.00177
   Pb     2.85769   3.05665   6.15344   0.00000  -0.00000   0.00000
   I      2.63957   3.05694   2.98118   0.00001  -0.00000   0.00002
   I      2.43340  -0.00040   0.19574  -0.00001  -0.00000  -0.00003
   I      5.87682   3.05629   5.71358  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.56329  -0.00097   2.89109  -0.00044  -0.00000   0.00137
   N      0.75197  -0.00029   3.47246  -0.00312  -0.00000   0.00300
   H      5.64395  -0.00120   1.79393   0.00624  -0.00000   0.00240
   H      5.02885   0.90156   3.22510  -0.00635  -0.00287   0.00075
   H      5.02963   5.21160   3.22544  -0.00636   0.00287   0.00075
   H      1.29802   0.84584   3.18151   0.04371  -0.04074  -0.03016
   H      1.29879   5.26829   3.18179   0.04370   0.04073  -0.03021
   H      0.75209  -0.00010   4.51532  -0.02959   0.00002   0.00006
   Pb     2.85769   3.05665   6.15344  -0.00000   0.00000  -0.00000
   I      2.63957   3.05694   2.98118  -0.00002  -0.00000   0.00001
   I      2.43340  -0.00040   0.19574  -0.00000   0.00000  -0.00002
   I      5.87682   3.05629   5.71358   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.56329  -0.00097   2.89109  -0.00000   0.00173   0.00000
   N      0.75197  -0.00029   3.47246   0.00000   0.00408   0.00000
   H      5.64395  -0.00120   1.79393   0.00000   0.00234   0.00000
   H      5.02885   0.90156   3.22510  -0.00529   0.00044  -0.00340
   H      5.02963   5.21160   3.22544   0.00528   0.00044   0.00340
   H      1.29802   0.84584   3.18151  -0.01728  -0.00473  -0.04802
   H      1.29879   5.26829   3.18179   0.01730  -0.00470   0.04799
   H      0.75209  -0.00010   4.51532  -0.00003  -0.06815   0.00001
   Pb     2.85769   3.05665   6.15344  -0.00000   0.00000  -0.00000
   I      2.63957   3.05694   2.98118  -0.00000  -0.00001   0.00000
   I      2.43340  -0.00040   0.19574   0.00000   0.00000  -0.00000
   I      5.87682   3.05629   5.71358   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.56329  -0.00097   2.89109   0.00457   0.00000   0.00139
   N      0.75197  -0.00029   3.47246  -0.00041   0.00000  -0.00001
   H      5.64395  -0.00120   1.79393   0.00413  -0.00001  -0.05280
   H      5.02885   0.90156   3.22510  -0.02869   0.04900   0.01827
   H      5.02963   5.21160   3.22544  -0.02869  -0.04899   0.01829
   H      1.29802   0.84584   3.18151   0.00233   0.00407  -0.00155
   H      1.29879   5.26829   3.18179   0.00234  -0.00408  -0.00155
   H      0.75209  -0.00010   4.51532  -0.00027   0.00000   0.00288
   Pb     2.85769   3.05665   6.15344  -0.00000  -0.00000  -0.00000
   I      2.63957   3.05694   2.98118   0.00000   0.00000  -0.00000
   I      2.43340  -0.00040   0.19574   0.00000  -0.00000   0.00000
   I      5.87682   3.05629   5.71358   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.56329  -0.00097   2.89109   0.00000   0.00866   0.00000
   N      0.75197  -0.00029   3.47246   0.00001  -0.00363  -0.00000
   H      5.64395  -0.00120   1.79393   0.00000   0.00155  -0.00003
   H      5.02885   0.90156   3.22510   0.03064  -0.05181  -0.02017
   H      5.02963   5.21160   3.22544  -0.03065  -0.05180   0.02019
   H      1.29802   0.84584   3.18151   0.01497   0.02446  -0.00975
   H      1.29879   5.26829   3.18179  -0.01507   0.02464   0.00981
   H      0.75209  -0.00010   4.51532   0.00000  -0.00100  -0.00002
   Pb     2.85769   3.05665   6.15344  -0.00000   0.00000  -0.00000
   I      2.63957   3.05694   2.98118  -0.00000   0.00001  -0.00000
   I      2.43340  -0.00040   0.19574   0.00000   0.00000   0.00000
   I      5.87682   3.05629   5.71358   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.56329  -0.00097   2.89109   0.00310   0.00001  -0.00830
   N      0.75197  -0.00029   3.47246  -0.00187   0.00001   0.00118
   H      5.64395  -0.00120   1.79393  -0.00599   0.00002   0.07992
   H      5.02885   0.90156   3.22510  -0.01527   0.02788   0.00915
   H      5.02963   5.21160   3.22544  -0.01537  -0.02803   0.00922
   H      1.29802   0.84584   3.18151   0.01237   0.02079  -0.00749
   H      1.29879   5.26829   3.18179   0.01245  -0.02093  -0.00753
   H      0.75209  -0.00010   4.51532   0.00066   0.00000  -0.00085
   Pb     2.85769   3.05665   6.15344  -0.00000  -0.00000   0.00000
   I      2.63957   3.05694   2.98118   0.00000  -0.00000   0.00000
   I      2.43340  -0.00040   0.19574  -0.00000  -0.00000  -0.00000
   I      5.87682   3.05629   5.71358   0.00000  -0.00000   0.00000
PRIMCOORD 34
     12   1
   C      5.56329  -0.00097   2.89109  -0.00162   0.00005   0.00282
   N      0.75197  -0.00029   3.47246  -0.00472   0.00006   0.00179
   H      5.64395  -0.00120   1.79393   0.00221   0.00000  -0.02502
   H      5.02885   0.90156   3.22510   0.00877  -0.01404  -0.00454
   H      5.02963   5.21160   3.22544   0.00842   0.01346  -0.00433
   H      1.29802   0.84584   3.18151   0.03273   0.05277  -0.01905
   H      1.29879   5.26829   3.18179   0.03326  -0.05362  -0.01935
   H      0.75209  -0.00010   4.51532  -0.00132   0.00002   0.01384
   Pb     2.85769   3.05665   6.15344  -0.00000   0.00000   0.00000
   I      2.63957   3.05694   2.98118   0.00001  -0.00000   0.00000
   I      2.43340  -0.00040   0.19574  -0.00000  -0.00000  -0.00000
   I      5.87682   3.05629   5.71358   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.56329  -0.00097   2.89109  -0.00001  -0.00398   0.00001
   N      0.75197  -0.00029   3.47246  -0.00005  -0.00747   0.00002
   H      5.64395  -0.00120   1.79393   0.00001  -0.00061  -0.00010
   H      5.02885   0.90156   3.22510  -0.01513   0.02438   0.00914
   H      5.02963   5.21160   3.22544   0.01524   0.02453  -0.00920
   H      1.29802   0.84584   3.18151   0.03310   0.05147  -0.01968
   H      1.29879   5.26829   3.18179  -0.03245   0.05043   0.01928
   H      0.75209  -0.00010   4.51532  -0.00001  -0.00192   0.00013
   Pb     2.85769   3.05665   6.15344   0.00000   0.00000   0.00000
   I      2.63957   3.05694   2.98118   0.00000   0.00002   0.00000
   I      2.43340  -0.00040   0.19574  -0.00000   0.00000  -0.00000
   I      5.87682   3.05629   5.71358   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.56329  -0.00097   2.89109  -0.00003  -0.00000   0.00045
   N      0.75197  -0.00029   3.47246  -0.00081   0.00000   0.00732
   H      5.64395  -0.00120   1.79393  -0.00054  -0.00000  -0.00610
   H      5.02885   0.90156   3.22510   0.00047  -0.00076  -0.00034
   H      5.02963   5.21160   3.22544   0.00047   0.00076  -0.00034
   H      1.29802   0.84584   3.18151   0.00356   0.00645  -0.00051
   H      1.29879   5.26829   3.18179   0.00356  -0.00645  -0.00050
   H      0.75209  -0.00010   4.51532   0.00466  -0.00002  -0.09887
   Pb     2.85769   3.05665   6.15344  -0.00000   0.00000  -0.00000
   I      2.63957   3.05694   2.98118   0.00000   0.00000  -0.00000
   I      2.43340  -0.00040   0.19574  -0.00001   0.00000  -0.00000
   I      5.87682   3.05629   5.71358   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_1.01_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.003018272
    0.000877866    6.114891642   -0.000019935
    0.133948648   -0.000391371    6.327884116
PRIMCOORD  1
     12   1
   C      5.56447  -0.00090   2.90516   0.00698   0.00371  -0.02776
   N      0.75520  -0.00034   3.48169   0.00698   0.00371  -0.02776
   H      5.64120  -0.00101   1.80772   0.00698   0.00371  -0.02776
   H      5.03137   0.90163   3.24128   0.00698   0.00371  -0.02776
   H      5.03208   5.21162   3.24143   0.00698   0.00371  -0.02776
   H      1.30016   0.84595   3.18896   0.00698   0.00371  -0.02776
   H      1.30086   5.26809   3.18910   0.00698   0.00371  -0.02776
   H      0.75880  -0.00023   4.52470   0.00698   0.00371  -0.02776
   Pb     2.85351   3.05665   6.16926   0.00698   0.00371  -0.02776
   I      2.63970   3.05688   2.98578   0.00698   0.00371  -0.02776
   I      2.42402  -0.00045   0.19615   0.00698   0.00371  -0.02776
   I      5.87270   3.05631   5.72010   0.00698   0.00371  -0.02776
PRIMCOORD  2
     12   1
   C      5.56447  -0.00090   2.90516  -0.01773   0.02274  -0.00142
   N      0.75520  -0.00034   3.48169  -0.01773   0.02274  -0.00142
   H      5.64120  -0.00101   1.80772  -0.01773   0.02274  -0.00142
   H      5.03137   0.90163   3.24128  -0.01773   0.02274  -0.00142
   H      5.03208   5.21162   3.24143  -0.01773   0.02274  -0.00142
   H      1.30016   0.84595   3.18896  -0.01773   0.02274  -0.00142
   H      1.30086   5.26809   3.18910  -0.01773   0.02274  -0.00142
   H      0.75880  -0.00023   4.52470  -0.01773   0.02274  -0.00142
   Pb     2.85351   3.05665   6.16926  -0.01773   0.02274  -0.00142
   I      2.63970   3.05688   2.98578  -0.01773   0.02274  -0.00142
   I      2.42402  -0.00045   0.19615  -0.01773   0.02274  -0.00142
   I      5.87270   3.05631   5.72010  -0.01773   0.02274  -0.00142
PRIMCOORD  3
     12   1
   C      5.56447  -0.00090   2.90516  -0.02169  -0.01739  -0.00778
   N      0.75520  -0.00034   3.48169  -0.02169  -0.01739  -0.00778
   H      5.64120  -0.00101   1.80772  -0.02169  -0.01739  -0.00778
   H      5.03137   0.90163   3.24128  -0.02169  -0.01739  -0.00778
   H      5.03208   5.21162   3.24143  -0.02169  -0.01739  -0.00778
   H      1.30016   0.84595   3.18896  -0.02169  -0.01739  -0.00778
   H      1.30086   5.26809   3.18910  -0.02169  -0.01739  -0.00778
   H      0.75880  -0.00023   4.52470  -0.02169  -0.01739  -0.00778
   Pb     2.85351   3.05665   6.16926  -0.02169  -0.01739  -0.00778
   I      2.63970   3.05688   2.98578  -0.02169  -0.01739  -0.00778
   I      2.42402  -0.00045   0.19615  -0.02169  -0.01739  -0.00778
   I      5.87270   3.05631   5.72010  -0.02169  -0.01739  -0.00778
PRIMCOORD  4
     12   1
   C      5.56447  -0.00090   2.90516  -0.00002  -0.02211   0.00013
   N      0.75520  -0.00034   3.48169   0.00000  -0.02935   0.00007
   H      5.64120  -0.00101   1.80772  -0.00007  -0.02656   0.00013
   H      5.03137   0.90163   3.24128   0.00510  -0.01804  -0.00279
   H      5.03208   5.21162   3.24143  -0.00511  -0.01804   0.00310
   H      1.30016   0.84595   3.18896   0.00258  -0.02923   0.00510
   H      1.30086   5.26809   3.18910  -0.00260  -0.02923  -0.00500
   H      0.75880  -0.00023   4.52470   0.00005  -0.03850   0.00008
   Pb     2.85351   3.05665   6.16926   0.00000  -0.00779  -0.00003
   I      2.63970   3.05688   2.98578  -0.00000  -0.02970  -0.00001
   I      2.42402  -0.00045   0.19615  -0.00001  -0.00569   0.00006
   I      5.87270   3.05631   5.72010   0.00001   0.05471  -0.00004
PRIMCOORD  5
     12   1
   C      5.56447  -0.00090   2.90516   0.01294   0.00043   0.00395
   N      0.75520  -0.00034   3.48169   0.01103   0.00030   0.00911
   H      5.64120  -0.00101   1.80772   0.01631   0.00052   0.00422
   H      5.03137   0.90163   3.24128   0.01160   0.00030   0.00202
   H      5.03208   5.21162   3.24143   0.01148   0.00056   0.00186
   H      1.30016   0.84595   3.18896   0.01176   0.00098   0.01122
   H      1.30086   5.26809   3.18910   0.01169  -0.00035   0.01106
   H      0.75880  -0.00023   4.52470   0.00660   0.00020   0.00844
   Pb     2.85351   3.05665   6.16926  -0.03025  -0.00023  -0.01325
   I      2.63970   3.05688   2.98578  -0.01250   0.00027  -0.00632
   I      2.42402  -0.00045   0.19615   0.07350  -0.00015  -0.01103
   I      5.87270   3.05631   5.72010  -0.01459   0.00017   0.03730
PRIMCOORD  6
     12   1
   C      5.56447  -0.00090   2.90516   0.02284   0.00050   0.01226
   N      0.75520  -0.00034   3.48169   0.02044   0.00039   0.01808
   H      5.64120  -0.00101   1.80772   0.02779   0.00062   0.01265
   H      5.03137   0.90163   3.24128   0.02200   0.00071   0.01052
   H      5.03208   5.21162   3.24143   0.02191   0.00028   0.01033
   H      1.30016   0.84595   3.18896   0.02148   0.00033   0.01993
   H      1.30086   5.26809   3.18910   0.02144   0.00049   0.01976
   H      0.75880  -0.00023   4.52470   0.01490   0.00029   0.01792
   Pb     2.85351   3.05665   6.16926  -0.02038  -0.00027   0.00376
   I      2.63970   3.05688   2.98578   0.02510   0.00038   0.00378
   I      2.42402  -0.00045   0.19615   0.01485  -0.00017   0.02970
   I      5.87270   3.05631   5.72010  -0.01213   0.00012  -0.04350
PRIMCOORD  7
     12   1
   C      5.56447  -0.00090   2.90516   0.00435   0.03271  -0.00558
   N      0.75520  -0.00034   3.48169   0.00486   0.02787  -0.00677
   H      5.64120  -0.00101   1.80772   0.00340   0.03844  -0.00566
   H      5.03137   0.90163   3.24128   0.00617   0.03179  -0.00018
   H      5.03208   5.21162   3.24143   0.00308   0.03183  -0.00998
   H      1.30016   0.84595   3.18896   0.00494   0.02976  -0.00116
   H      1.30086   5.26809   3.18910   0.00464   0.03005  -0.01301
   H      0.75880  -0.00023   4.52470   0.00584   0.02027  -0.00665
   Pb     2.85351   3.05665   6.16926  -0.00367  -0.02194   0.00082
   I      2.63970   3.05688   2.98578   0.01034   0.02882   0.00075
   I      2.42402  -0.00045   0.19615  -0.00426  -0.01336  -0.00536
   I      5.87270   3.05631   5.72010  -0.00126   0.01274   0.00484
PRIMCOORD  8
     12   1
   C      5.56447  -0.00090   2.90516   0.01344  -0.01046  -0.02694
   N      0.75520  -0.00034   3.48169   0.01305  -0.00896  -0.02589
   H      5.64120  -0.00101   1.80772   0.01432  -0.01228  -0.02692
   H      5.03137   0.90163   3.24128   0.01258  -0.01028  -0.02875
   H      5.03208   5.21162   3.24143   0.01352  -0.01005  -0.02564
   H      1.30016   0.84595   3.18896   0.01388  -0.01000  -0.02658
   H      1.30086   5.26809   3.18910   0.01393  -0.00924  -0.02281
   H      0.75880  -0.00023   4.52470   0.01235  -0.00654  -0.02563
   Pb     2.85351   3.05665   6.16926  -0.01234   0.00704   0.00964
   I      2.63970   3.05688   2.98578   0.03165  -0.00930   0.00600
   I      2.42402  -0.00045   0.19615  -0.00932   0.00430  -0.02506
   I      5.87270   3.05631   5.72010  -0.00554  -0.00405   0.00996
PRIMCOORD  9
     12   1
   C      5.56447  -0.00090   2.90516  -0.00843   0.00357  -0.02971
   N      0.75520  -0.00034   3.48169  -0.01677   0.00307  -0.00978
   H      5.64120  -0.00101   1.80772   0.00766   0.00417  -0.02858
   H      5.03137   0.90163   3.24128  -0.01346   0.00331  -0.03690
   H      5.03208   5.21162   3.24143  -0.01377   0.00363  -0.03793
   H      1.30016   0.84595   3.18896  -0.01255   0.00382  -0.00030
   H      1.30086   5.26809   3.18910  -0.01257   0.00278  -0.00158
   H      0.75880  -0.00023   4.52470  -0.03248   0.00225  -0.01040
   Pb     2.85351   3.05665   6.16926   0.00511  -0.00245   0.02676
   I      2.63970   3.05688   2.98578  -0.02090   0.00319   0.01304
   I      2.42402  -0.00045   0.19615   0.01809  -0.00148  -0.02657
   I      5.87270   3.05631   5.72010  -0.00227   0.00145  -0.02535
PRIMCOORD 10
     12   1
   C      5.56447  -0.00090   2.90516  -0.01201  -0.00010   0.03655
   N      0.75520  -0.00034   3.48169   0.00124  -0.00002   0.00479
   H      5.64120  -0.00101   1.80772  -0.03888  -0.00014   0.03469
   H      5.03137   0.90163   3.24128  -0.00380  -0.00010   0.04961
   H      5.03208   5.21162   3.24143  -0.00370  -0.00014   0.04967
   H      1.30016   0.84595   3.18896  -0.00516  -0.00008  -0.00673
   H      1.30086   5.26809   3.18910  -0.00508   0.00007  -0.00669
   H      0.75880  -0.00023   4.52470   0.02502  -0.00001   0.00533
   Pb     2.85351   3.05665   6.16926  -0.00020  -0.00000   0.00143
   I      2.63970   3.05688   2.98578   0.00143   0.00002  -0.00209
   I      2.42402  -0.00045   0.19615   0.00022   0.00000  -0.00417
   I      5.87270   3.05631   5.72010  -0.00008  -0.00000  -0.00105
PRIMCOORD 11
     12   1
   C      5.56447  -0.00090   2.90516   0.00002   0.03894   0.00011
   N      0.75520  -0.00034   3.48169   0.00006   0.00642   0.00001
   H      5.64120  -0.00101   1.80772  -0.00006   0.05651   0.00010
   H      5.03137   0.90163   3.24128   0.01614   0.04281   0.01544
   H      5.03208   5.21162   3.24143  -0.01604   0.04281  -0.01514
   H      1.30016   0.84595   3.18896   0.01354   0.00147   0.00938
   H      1.30086   5.26809   3.18910  -0.01346   0.00147  -0.00944
   H      0.75880  -0.00023   4.52470   0.00014  -0.00463   0.00001
   Pb     2.85351   3.05665   6.16926  -0.00000   0.00099   0.00002
   I      2.63970   3.05688   2.98578  -0.00002  -0.00538  -0.00003
   I      2.42402  -0.00045   0.19615  -0.00001  -0.00120  -0.00001
   I      5.87270   3.05631   5.72010   0.00002  -0.00055  -0.00000
PRIMCOORD 12
     12   1
   C      5.56447  -0.00090   2.90516   0.02509  -0.00047  -0.01566
   N      0.75520  -0.00034   3.48169   0.02355  -0.00007  -0.01236
   H      5.64120  -0.00101   1.80772   0.02856  -0.00069  -0.01547
   H      5.03137   0.90163   3.24128   0.02399  -0.00054  -0.01741
   H      5.03208   5.21162   3.24143   0.02438  -0.00049  -0.01703
   H      1.30016   0.84595   3.18896   0.02324   0.00006  -0.01319
   H      1.30086   5.26809   3.18910   0.02357  -0.00007  -0.01295
   H      0.75880  -0.00023   4.52470   0.02161   0.00007  -0.01234
   Pb     2.85351   3.05665   6.16926  -0.00796  -0.00001   0.02424
   I      2.63970   3.05688   2.98578  -0.00558   0.00004  -0.05024
   I      2.42402  -0.00045   0.19615  -0.00241   0.00004   0.00917
   I      5.87270   3.05631   5.72010   0.01485   0.00000   0.00505
PRIMCOORD 13
     12   1
   C      5.56447  -0.00090   2.90516   0.02830   0.00001   0.00361
   N      0.75520  -0.00034   3.48169   0.03291   0.00001  -0.00831
   H      5.64120  -0.00101   1.80772   0.01880   0.00003   0.00291
   H      5.03137   0.90163   3.24128   0.03135  -0.00007   0.00868
   H      5.03208   5.21162   3.24143   0.03136   0.00007   0.00865
   H      1.30016   0.84595   3.18896   0.03006   0.00028  -0.01330
   H      1.30086   5.26809   3.18910   0.03007  -0.00025  -0.01333
   H      0.75880  -0.00023   4.52470   0.04237  -0.00002  -0.00794
   Pb     2.85351   3.05665   6.16926   0.01538  -0.00001   0.00260
   I      2.63970   3.05688   2.98578   0.00073  -0.00000  -0.00795
   I      2.42402  -0.00045   0.19615   0.00125   0.00000   0.00146
   I      5.87270   3.05631   5.72010  -0.03487   0.00001   0.00292
PRIMCOORD 14
     12   1
   C      5.56447  -0.00090   2.90516  -0.00019  -0.01570  -0.00013
   N      0.75520  -0.00034   3.48169  -0.00025   0.00247   0.00003
   H      5.64120  -0.00101   1.80772  -0.00005  -0.00271  -0.00012
   H      5.03137   0.90163   3.24128  -0.01694  -0.02929   0.00963
   H      5.03208   5.21162   3.24143   0.01647  -0.02930  -0.01003
   H      1.30016   0.84595   3.18896  -0.01512   0.01706   0.01452
   H      1.30086   5.26809   3.18910   0.01469   0.01706  -0.01433
   H      0.75880  -0.00023   4.52470  -0.00038  -0.01704   0.00003
   Pb     2.85351   3.05665   6.16926   0.00002   0.03256   0.00003
   I      2.63970   3.05688   2.98578   0.00005   0.00927  -0.00006
   I      2.42402  -0.00045   0.19615   0.00002  -0.06607   0.00001
   I      5.87270   3.05631   5.72010  -0.00004   0.00519   0.00001
PRIMCOORD 15
     12   1
   C      5.56447  -0.00090   2.90516   0.03068  -0.00012   0.00910
   N      0.75520  -0.00034   3.48169   0.03557  -0.00001  -0.00425
   H      5.64120  -0.00101   1.80772   0.01979  -0.00014   0.00831
   H      5.03137   0.90163   3.24128   0.03412  -0.00019   0.01471
   H      5.03208   5.21162   3.24143   0.03425  -0.00010   0.01476
   H      1.30016   0.84595   3.18896   0.03221   0.00065  -0.00907
   H      1.30086   5.26809   3.18910   0.03231  -0.00060  -0.00905
   H      0.75880  -0.00023   4.52470   0.04576   0.00000  -0.00378
   Pb     2.85351   3.05665   6.16926  -0.00233   0.00003  -0.00133
   I      2.63970   3.05688   2.98578  -0.00627  -0.00000   0.00501
   I      2.42402  -0.00045   0.19615  -0.00278  -0.00002  -0.00222
   I      5.87270   3.05631   5.72010   0.00444  -0.00000  -0.00113
PRIMCOORD 16
     12   1
   C      5.56447  -0.00090   2.90516   0.01211  -0.00001   0.00197
   N      0.75520  -0.00034   3.48169  -0.00245  -0.00001   0.03572
   H      5.64120  -0.00101   1.80772   0.04043  -0.00001   0.00395
   H      5.03137   0.90163   3.24128   0.00356   0.00004  -0.01175
   H      5.03208   5.21162   3.24143   0.00355  -0.00005  -0.01174
   H      1.30016   0.84595   3.18896   0.00417   0.00013   0.04802
   H      1.30086   5.26809   3.18910   0.00416  -0.00015   0.04802
   H      0.75880  -0.00023   4.52470  -0.02635  -0.00000   0.03547
   Pb     2.85351   3.05665   6.16926   0.00012   0.00000  -0.00001
   I      2.63970   3.05688   2.98578   0.00056  -0.00000  -0.00144
   I      2.42402  -0.00045   0.19615  -0.00147   0.00000  -0.00361
   I      5.87270   3.05631   5.72010  -0.00039  -0.00000   0.00004
PRIMCOORD 17
     12   1
   C      5.56447  -0.00090   2.90516  -0.00000   0.00081   0.00001
   N      0.75520  -0.00034   3.48169  -0.00000   0.01175   0.00000
   H      5.64120  -0.00101   1.80772  -0.00001  -0.04969   0.00001
   H      5.03137   0.90163   3.24128   0.00909   0.02124  -0.04040
   H      5.03208   5.21162   3.24143  -0.00909   0.02124   0.04041
   H      1.30016   0.84595   3.18896   0.00422   0.00068  -0.02421
   H      1.30086   5.26809   3.18910  -0.00423   0.00069   0.02421
   H      0.75880  -0.00023   4.52470   0.00000   0.04299  -0.00000
   Pb     2.85351   3.05665   6.16926   0.00000   0.00011  -0.00000
   I      2.63970   3.05688   2.98578   0.00000  -0.00140  -0.00000
   I      2.42402  -0.00045   0.19615  -0.00000  -0.00052  -0.00000
   I      5.87270   3.05631   5.72010  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.56447  -0.00090   2.90516   0.00001   0.00489  -0.00000
   N      0.75520  -0.00034   3.48169   0.00001  -0.02510  -0.00001
   H      5.64120  -0.00101   1.80772   0.00000  -0.02057   0.00000
   H      5.03137   0.90163   3.24128   0.02790   0.02830  -0.01857
   H      5.03208   5.21162   3.24143  -0.02787   0.02831   0.01857
   H      1.30016   0.84595   3.18896   0.02074  -0.04367  -0.01237
   H      1.30086   5.26809   3.18910  -0.02073  -0.04366   0.01235
   H      0.75880  -0.00023   4.52470   0.00002  -0.00948  -0.00001
   Pb     2.85351   3.05665   6.16926  -0.00000   0.00020   0.00000
   I      2.63970   3.05688   2.98578  -0.00000   0.00288   0.00000
   I      2.42402  -0.00045   0.19615  -0.00000  -0.00029   0.00000
   I      5.87270   3.05631   5.72010   0.00000  -0.00013   0.00000
PRIMCOORD 19
     12   1
   C      5.56447  -0.00090   2.90516  -0.00000   0.00045  -0.00000
   N      0.75520  -0.00034   3.48169  -0.00000  -0.00046   0.00000
   H      5.64120  -0.00101   1.80772  -0.00000  -0.02998   0.00000
   H      5.03137   0.90163   3.24128   0.01036   0.01552  -0.02406
   H      5.03208   5.21162   3.24143  -0.01036   0.01553   0.02405
   H      1.30016   0.84595   3.18896  -0.01517   0.02344   0.03928
   H      1.30086   5.26809   3.18910   0.01517   0.02342  -0.03928
   H      0.75880  -0.00023   4.52470  -0.00000  -0.05101   0.00001
   Pb     2.85351   3.05665   6.16926  -0.00000   0.00000   0.00000
   I      2.63970   3.05688   2.98578   0.00000   0.00003   0.00000
   I      2.42402  -0.00045   0.19615   0.00000   0.00017   0.00000
   I      5.87270   3.05631   5.72010   0.00000  -0.00018  -0.00000
PRIMCOORD 20
     12   1
   C      5.56447  -0.00090   2.90516  -0.00212   0.00000   0.00371
   N      0.75520  -0.00034   3.48169  -0.00181   0.00000   0.00428
   H      5.64120  -0.00101   1.80772   0.04687  -0.00001   0.00611
   H      5.03137   0.90163   3.24128  -0.01394   0.00409  -0.02741
   H      5.03208   5.21162   3.24143  -0.01392  -0.00410  -0.02741
   H      1.30016   0.84595   3.18896  -0.01433  -0.00450  -0.03081
   H      1.30086   5.26809   3.18910  -0.01435   0.00449  -0.03081
   H      0.75880  -0.00023   4.52470   0.05850  -0.00001   0.00544
   Pb     2.85351   3.05665   6.16926  -0.00001   0.00000   0.00000
   I      2.63970   3.05688   2.98578   0.00000  -0.00000   0.00003
   I      2.42402  -0.00045   0.19615   0.00002  -0.00000  -0.00001
   I      5.87270   3.05631   5.72010   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.56447  -0.00090   2.90516   0.00000   0.00522  -0.00000
   N      0.75520  -0.00034   3.48169   0.00000   0.00412  -0.00000
   H      5.64120  -0.00101   1.80772  -0.00001  -0.02215   0.00000
   H      5.03137   0.90163   3.24128  -0.04075  -0.01545  -0.01173
   H      5.03208   5.21162   3.24143   0.04075  -0.01545   0.01175
   H      1.30016   0.84595   3.18896   0.04290  -0.01924   0.01265
   H      1.30086   5.26809   3.18910  -0.04289  -0.01923  -0.01263
   H      0.75880  -0.00023   4.52470  -0.00001  -0.02554   0.00000
   Pb     2.85351   3.05665   6.16926  -0.00000  -0.00000  -0.00000
   I      2.63970   3.05688   2.98578   0.00000   0.00000   0.00000
   I      2.42402  -0.00045   0.19615  -0.00000   0.00001   0.00000
   I      5.87270   3.05631   5.72010   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.56447  -0.00090   2.90516  -0.03692   0.00000  -0.01646
   N      0.75520  -0.00034   3.48169   0.03251  -0.00000   0.01395
   H      5.64120  -0.00101   1.80772  -0.03493   0.00000  -0.01669
   H      5.03137   0.90163   3.24128  -0.03015   0.00217  -0.00974
   H      5.03208   5.21162   3.24143  -0.03015  -0.00216  -0.00974
   H      1.30016   0.84595   3.18896   0.03119   0.00112   0.01461
   H      1.30086   5.26809   3.18910   0.03120  -0.00112   0.01462
   H      0.75880  -0.00023   4.52470   0.03175  -0.00000   0.01462
   Pb     2.85351   3.05665   6.16926  -0.00000  -0.00000  -0.00000
   I      2.63970   3.05688   2.98578  -0.00005   0.00000   0.00000
   I      2.42402  -0.00045   0.19615  -0.00004  -0.00000  -0.00003
   I      5.87270   3.05631   5.72010   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.56447  -0.00090   2.90516   0.00623  -0.00001  -0.01376
   N      0.75520  -0.00034   3.48169  -0.00581   0.00001   0.01037
   H      5.64120  -0.00101   1.80772  -0.04655   0.00001  -0.01704
   H      5.03137   0.90163   3.24128   0.01285  -0.01425   0.03533
   H      5.03208   5.21162   3.24143   0.01282   0.01426   0.03532
   H      1.30016   0.84595   3.18896  -0.01070  -0.00962  -0.02425
   H      1.30086   5.26809   3.18910  -0.01072   0.00961  -0.02425
   H      0.75880  -0.00023   4.52470   0.04691  -0.00001   0.01226
   Pb     2.85351   3.05665   6.16926  -0.00000   0.00000  -0.00000
   I      2.63970   3.05688   2.98578   0.00000  -0.00000   0.00001
   I      2.42402  -0.00045   0.19615   0.00001  -0.00000   0.00001
   I      5.87270   3.05631   5.72010   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.56447  -0.00090   2.90516   0.00000   0.01445  -0.00001
   N      0.75520  -0.00034   3.48169  -0.00000  -0.01201   0.00000
   H      5.64120  -0.00101   1.80772  -0.00002  -0.03515  -0.00000
   H      5.03137   0.90163   3.24128  -0.04284  -0.01042  -0.00182
   H      5.03208   5.21162   3.24143   0.04285  -0.01042   0.00184
   H      1.30016   0.84595   3.18896  -0.04128   0.01160  -0.00595
   H      1.30086   5.26809   3.18910   0.04127   0.01160   0.00593
   H      0.75880  -0.00023   4.52470   0.00001   0.02773   0.00000
   Pb     2.85351   3.05665   6.16926   0.00000  -0.00000   0.00000
   I      2.63970   3.05688   2.98578  -0.00000  -0.00000   0.00000
   I      2.42402  -0.00045   0.19615  -0.00000  -0.00000  -0.00000
   I      5.87270   3.05631   5.72010  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.56447  -0.00090   2.90516  -0.01078   0.00000  -0.00505
   N      0.75520  -0.00034   3.48169  -0.00045  -0.00000  -0.00056
   H      5.64120  -0.00101   1.80772   0.06361  -0.00001   0.00059
   H      5.03137   0.90163   3.24128   0.03810   0.01366   0.03542
   H      5.03208   5.21162   3.24143   0.03810  -0.01366   0.03542
   H      1.30016   0.84595   3.18896  -0.00125  -0.00076  -0.00117
   H      1.30086   5.26809   3.18910  -0.00125   0.00076  -0.00117
   H      0.75880  -0.00023   4.52470  -0.00388   0.00000  -0.00161
   Pb     2.85351   3.05665   6.16926   0.00000   0.00000  -0.00000
   I      2.63970   3.05688   2.98578  -0.00000  -0.00000   0.00000
   I      2.42402  -0.00045   0.19615   0.00001   0.00000  -0.00000
   I      5.87270   3.05631   5.72010   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.56447  -0.00090   2.90516  -0.00000  -0.00354   0.00000
   N      0.75520  -0.00034   3.48169  -0.00000  -0.00310   0.00000
   H      5.64120  -0.00101   1.80772   0.00000   0.06705  -0.00001
   H      5.03137   0.90163   3.24128  -0.01952   0.00446  -0.04770
   H      5.03208   5.21162   3.24143   0.01952   0.00447   0.04770
   H      1.30016   0.84595   3.18896  -0.00599   0.00088   0.00158
   H      1.30086   5.26809   3.18910   0.00599   0.00088  -0.00158
   H      0.75880  -0.00023   4.52470   0.00000   0.00717  -0.00000
   Pb     2.85351   3.05665   6.16926   0.00000  -0.00000   0.00000
   I      2.63970   3.05688   2.98578   0.00000   0.00000  -0.00000
   I      2.42402  -0.00045   0.19615  -0.00000  -0.00000   0.00000
   I      5.87270   3.05631   5.72010  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.56447  -0.00090   2.90516  -0.00279   0.00000   0.00279
   N      0.75520  -0.00034   3.48169  -0.00224   0.00000   0.00217
   H      5.64120  -0.00101   1.80772  -0.03674   0.00000  -0.00114
   H      5.03137   0.90163   3.24128   0.04287   0.03834  -0.03014
   H      5.03208   5.21162   3.24143   0.04286  -0.03836  -0.03014
   H      1.30016   0.84595   3.18896   0.00404  -0.00615  -0.00283
   H      1.30086   5.26809   3.18910   0.00404   0.00614  -0.00283
   H      0.75880  -0.00023   4.52470   0.00768  -0.00000   0.00281
   Pb     2.85351   3.05665   6.16926   0.00000   0.00000   0.00000
   I      2.63970   3.05688   2.98578  -0.00000  -0.00000   0.00000
   I      2.42402  -0.00045   0.19615   0.00000  -0.00000  -0.00000
   I      5.87270   3.05631   5.72010  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.56447  -0.00090   2.90516   0.00022  -0.00000   0.00018
   N      0.75520  -0.00034   3.48169   0.00923  -0.00000   0.00610
   H      5.64120  -0.00101   1.80772  -0.00524   0.00000  -0.00018
   H      5.03137   0.90163   3.24128   0.00262   0.00229  -0.00256
   H      5.03208   5.21162   3.24143   0.00262  -0.00229  -0.00256
   H      1.30016   0.84595   3.18896  -0.03636   0.01079  -0.04127
   H      1.30086   5.26809   3.18910  -0.03637  -0.01079  -0.04128
   H      0.75880  -0.00023   4.52470  -0.05936   0.00001   0.00195
   Pb     2.85351   3.05665   6.16926   0.00000  -0.00000   0.00000
   I      2.63970   3.05688   2.98578   0.00001   0.00000   0.00002
   I      2.42402  -0.00045   0.19615  -0.00001  -0.00000  -0.00003
   I      5.87270   3.05631   5.72010  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.56447  -0.00090   2.90516  -0.00043  -0.00000   0.00137
   N      0.75520  -0.00034   3.48169  -0.00310  -0.00000   0.00302
   H      5.64120  -0.00101   1.80772   0.00626  -0.00000   0.00238
   H      5.03137   0.90163   3.24128  -0.00635  -0.00287   0.00077
   H      5.03208   5.21162   3.24143  -0.00635   0.00287   0.00077
   H      1.30016   0.84595   3.18896   0.04355  -0.04072  -0.03035
   H      1.30086   5.26809   3.18910   0.04356   0.04071  -0.03038
   H      0.75880  -0.00023   4.52470  -0.02970   0.00002   0.00016
   Pb     2.85351   3.05665   6.16926  -0.00000   0.00000  -0.00000
   I      2.63970   3.05688   2.98578  -0.00002   0.00000   0.00001
   I      2.42402  -0.00045   0.19615  -0.00000  -0.00000  -0.00002
   I      5.87270   3.05631   5.72010   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.56447  -0.00090   2.90516   0.00000   0.00173   0.00000
   N      0.75520  -0.00034   3.48169   0.00000   0.00408   0.00000
   H      5.64120  -0.00101   1.80772   0.00000   0.00233   0.00000
   H      5.03137   0.90163   3.24128  -0.00529   0.00044  -0.00337
   H      5.03208   5.21162   3.24143   0.00528   0.00044   0.00337
   H      1.30016   0.84595   3.18896  -0.01744  -0.00473  -0.04794
   H      1.30086   5.26809   3.18910   0.01745  -0.00471   0.04792
   H      0.75880  -0.00023   4.52470  -0.00003  -0.06817   0.00001
   Pb     2.85351   3.05665   6.16926  -0.00000   0.00000  -0.00000
   I      2.63970   3.05688   2.98578  -0.00000  -0.00001   0.00000
   I      2.42402  -0.00045   0.19615   0.00000   0.00000  -0.00000
   I      5.87270   3.05631   5.72010   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.56447  -0.00090   2.90516   0.00457  -0.00000   0.00138
   N      0.75520  -0.00034   3.48169  -0.00041   0.00000  -0.00001
   H      5.64120  -0.00101   1.80772   0.00394  -0.00001  -0.05280
   H      5.03137   0.90163   3.24128  -0.02862   0.04899   0.01839
   H      5.03208   5.21162   3.24143  -0.02863  -0.04898   0.01840
   H      1.30016   0.84595   3.18896   0.00236   0.00412  -0.00158
   H      1.30086   5.26809   3.18910   0.00236  -0.00413  -0.00158
   H      0.75880  -0.00023   4.52470  -0.00027   0.00000   0.00292
   Pb     2.85351   3.05665   6.16926  -0.00000  -0.00000  -0.00000
   I      2.63970   3.05688   2.98578   0.00000  -0.00000  -0.00000
   I      2.42402  -0.00045   0.19615   0.00000  -0.00000   0.00000
   I      5.87270   3.05631   5.72010   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.56447  -0.00090   2.90516   0.00000   0.00859   0.00000
   N      0.75520  -0.00034   3.48169   0.00001  -0.00377  -0.00000
   H      5.64120  -0.00101   1.80772   0.00000   0.00153  -0.00003
   H      5.03137   0.90163   3.24128   0.03027  -0.05134  -0.02011
   H      5.03208   5.21162   3.24143  -0.03028  -0.05133   0.02012
   H      1.30016   0.84595   3.18896   0.01555   0.02543  -0.01018
   H      1.30086   5.26809   3.18910  -0.01563   0.02558   0.01022
   H      0.75880  -0.00023   4.52470   0.00000  -0.00104  -0.00001
   Pb     2.85351   3.05665   6.16926  -0.00000   0.00000  -0.00000
   I      2.63970   3.05688   2.98578  -0.00000   0.00001  -0.00000
   I      2.42402  -0.00045   0.19615   0.00000   0.00000   0.00000
   I      5.87270   3.05631   5.72010   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.56447  -0.00090   2.90516   0.00297   0.00001  -0.00814
   N      0.75520  -0.00034   3.48169  -0.00212   0.00001   0.00129
   H      5.64120  -0.00101   1.80772  -0.00557   0.00001   0.07840
   H      5.03137   0.90163   3.24128  -0.01473   0.02705   0.00894
   H      5.03208   5.21162   3.24143  -0.01482  -0.02719   0.00900
   H      1.30016   0.84595   3.18896   0.01412   0.02367  -0.00857
   H      1.30086   5.26809   3.18910   0.01418  -0.02377  -0.00861
   H      0.75880  -0.00023   4.52470   0.00060   0.00000  -0.00023
   Pb     2.85351   3.05665   6.16926  -0.00000  -0.00000   0.00000
   I      2.63970   3.05688   2.98578   0.00000  -0.00000   0.00000
   I      2.42402  -0.00045   0.19615  -0.00000   0.00000  -0.00000
   I      5.87270   3.05631   5.72010   0.00000  -0.00000   0.00000
PRIMCOORD 34
     12   1
   C      5.56447  -0.00090   2.90516  -0.00178   0.00003   0.00326
   N      0.75520  -0.00034   3.48169  -0.00461   0.00004   0.00174
   H      5.64120  -0.00101   1.80772   0.00242   0.00000  -0.02915
   H      5.03137   0.90163   3.24128   0.00953  -0.01545  -0.00504
   H      5.03208   5.21162   3.24143   0.00928   0.01503  -0.00488
   H      1.30016   0.84595   3.18896   0.03208   0.05177  -0.01881
   H      1.30086   5.26809   3.18910   0.03244  -0.05237  -0.01902
   H      0.75880  -0.00023   4.52470  -0.00131   0.00001   0.01393
   Pb     2.85351   3.05665   6.16926  -0.00000   0.00000   0.00000
   I      2.63970   3.05688   2.98578   0.00001  -0.00000   0.00000
   I      2.42402  -0.00045   0.19615  -0.00000  -0.00000  -0.00000
   I      5.87270   3.05631   5.72010   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.56447  -0.00090   2.90516  -0.00001  -0.00414   0.00001
   N      0.75520  -0.00034   3.48169  -0.00003  -0.00740   0.00001
   H      5.64120  -0.00101   1.80772   0.00001  -0.00064  -0.00009
   H      5.03137   0.90163   3.24128  -0.01568   0.02536   0.00958
   H      5.03208   5.21162   3.24143   0.01576   0.02548  -0.00962
   H      1.30016   0.84595   3.18896   0.03265   0.05085  -0.01955
   H      1.30086   5.26809   3.18910  -0.03218   0.05012   0.01927
   H      0.75880  -0.00023   4.52470  -0.00001  -0.00190   0.00010
   Pb     2.85351   3.05665   6.16926   0.00000   0.00000   0.00000
   I      2.63970   3.05688   2.98578   0.00000   0.00002   0.00000
   I      2.42402  -0.00045   0.19615  -0.00000   0.00000  -0.00000
   I      5.87270   3.05631   5.72010   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.56447  -0.00090   2.90516  -0.00003  -0.00000   0.00046
   N      0.75520  -0.00034   3.48169  -0.00078   0.00000   0.00733
   H      5.64120  -0.00101   1.80772  -0.00056  -0.00000  -0.00624
   H      5.03137   0.90163   3.24128   0.00049  -0.00079  -0.00035
   H      5.03208   5.21162   3.24143   0.00049   0.00079  -0.00035
   H      1.30016   0.84595   3.18896   0.00356   0.00645  -0.00052
   H      1.30086   5.26809   3.18910   0.00355  -0.00644  -0.00052
   H      0.75880  -0.00023   4.52470   0.00434  -0.00001  -0.09888
   Pb     2.85351   3.05665   6.16926   0.00000  -0.00000  -0.00000
   I      2.63970   3.05688   2.98578   0.00000   0.00000  -0.00000
   I      2.42402  -0.00045   0.19615  -0.00001   0.00000  -0.00000
   I      5.87270   3.05631   5.72010   0.00000  -0.00000   0.00000


==> anc/Strain_001_axsf_files/Uz_strain.axsf <==
ANIMSTEPS  15
CRYSTAL
PRIMVEC 1
    6.163362021   -0.000638420   -0.002958509
    0.000877866    6.114891642   -0.000019539
    0.133948648   -0.000391371    6.202579481
PRIMCOORD  1
     12   1
   C      5.55048  -0.00089   2.82470   0.02660   0.00667   0.00901
   C      6.55048  -0.00089   2.82470   0.02660   0.00667   0.00901
   N      0.73542  -0.00031   3.41443   0.02660   0.00667   0.00901
   H      5.63740  -0.00105   1.72805   0.02660   0.00667   0.00901
   H      5.01364   0.90151   3.15508   0.02660   0.00667   0.00901
   H      5.01432   5.21182   3.15531   0.02660   0.00667   0.00901
   H      1.28385   0.84502   3.12680   0.02660   0.00667   0.00901
   H      1.28453   5.26903   3.12703   0.02660   0.00667   0.00901
   H      0.73030  -0.00015   4.45676   0.02660   0.00667   0.00901
   Pb     2.89360   3.05658   6.05588   0.02660   0.00667   0.00901
   I      2.63382   3.05691   2.94401   0.02660   0.00667   0.00901
   I      2.48840  -0.00046   0.18521   0.02660   0.00667   0.00901
   I      5.90833   3.05620   5.67309   0.02660   0.00667   0.00901
PRIMVEC 2
    6.163362021   -0.000638420   -0.002967471
    0.000877866    6.114891642   -0.000019602
    0.133948648   -0.000391371    6.221375176
PRIMCOORD  2
     12   1
   C      5.55271  -0.00089   2.83668   0.01384  -0.00967  -0.02342
   C      6.55271  -0.00089   2.83668   0.01384  -0.00967  -0.02342
   N      0.73850  -0.00032   3.42453   0.01384  -0.00967  -0.02342
   H      5.63817  -0.00105   1.73991   0.01384  -0.00967  -0.02342
   H      5.01642   0.90153   3.16791   0.01384  -0.00967  -0.02342
   H      5.01710   5.21179   3.16812   0.01384  -0.00967  -0.02342
   H      1.28644   0.84514   3.13616   0.01384  -0.00967  -0.02342
   H      1.28712   5.26891   3.13638   0.01384  -0.00967  -0.02342
   H      0.73462  -0.00016   4.46696   0.01384  -0.00967  -0.02342
   Pb     2.88654   3.05659   6.07284   0.01384  -0.00967  -0.02342
   I      2.63562   3.05690   2.95058   0.01384  -0.00967  -0.02342
   I      2.47856  -0.00045   0.18733   0.01384  -0.00967  -0.02342
   I      5.90226   3.05622   5.67968   0.01384  -0.00967  -0.02342
PRIMVEC 3
    6.163362021   -0.000638420   -0.002973452
    0.000877866    6.114891642   -0.000019640
    0.133948648   -0.000391371    6.233905641
PRIMCOORD  3
     12   1
   C      5.55406  -0.00090   2.84486   0.00521   0.00889  -0.02696
   C      6.55406  -0.00090   2.84486   0.00521   0.00889  -0.02696
   N      0.74058  -0.00032   3.43106   0.00521   0.00889  -0.02696
   H      5.63825  -0.00105   1.74799   0.00521   0.00889  -0.02696
   H      5.01821   0.90154   3.17678   0.00521   0.00889  -0.02696
   H      5.01890   5.21176   3.17700   0.00521   0.00889  -0.02696
   H      1.28809   0.84522   3.14204   0.00521   0.00889  -0.02696
   H      1.28878   5.26882   3.14225   0.00521   0.00889  -0.02696
   H      0.73785  -0.00017   4.47358   0.00521   0.00889  -0.02696
   Pb     2.88215   3.05660   6.08448   0.00521   0.00889  -0.02696
   I      2.63662   3.05691   2.95511   0.00521   0.00889  -0.02696
   I      2.47220  -0.00044   0.18858   0.00521   0.00889  -0.02696
   I      5.89838   3.05624   5.68386   0.00521   0.00889  -0.02696
PRIMVEC 4
    6.163362021   -0.000638420   -0.002976439
    0.000877866    6.114891642   -0.000019659
    0.133948648   -0.000391371    6.240170871
PRIMCOORD  4
     12   1
   C      5.55491  -0.00089   2.84861   0.00354  -0.00127  -0.02862
   C      6.55491  -0.00089   2.84861   0.00354  -0.00127  -0.02862
   N      0.74155  -0.00033   3.43455   0.00354  -0.00127  -0.02862
   H      5.63890  -0.00104   1.75172   0.00354  -0.00127  -0.02862
   H      5.01916   0.90155   3.18067   0.00354  -0.00127  -0.02862
   H      5.01985   5.21176   3.18088   0.00354  -0.00127  -0.02862
   H      1.28898   0.84527   3.14545   0.00354  -0.00127  -0.02862
   H      1.28967   5.26877   3.14565   0.00354  -0.00127  -0.02862
   H      0.73892  -0.00018   4.47710   0.00354  -0.00127  -0.02862
   Pb     2.87981   3.05660   6.09025   0.00354  -0.00127  -0.02862
   I      2.63702   3.05690   2.95738   0.00354  -0.00127  -0.02862
   I      2.46893  -0.00044   0.18932   0.00354  -0.00127  -0.02862
   I      5.89637   3.05624   5.68625   0.00354  -0.00127  -0.02862
PRIMVEC 5
    6.163362021   -0.000638420   -0.002979426
    0.000877866    6.114891642   -0.000019678
    0.133948648   -0.000391371    6.246436100
PRIMCOORD  5
     12   1
   C      5.55476  -0.00096   2.85479  -0.00074   0.00133  -0.02883
   C      6.55476  -0.00096   2.85479  -0.00074   0.00133  -0.02883
   N      0.74300  -0.00029   3.43695  -0.00074   0.00133  -0.02883
   H      5.63555  -0.00120   1.75766  -0.00074   0.00133  -0.02883
   H      5.01998   0.90150   3.18835  -0.00074   0.00133  -0.02883
   H      5.02075   5.21167   3.18871  -0.00074   0.00133  -0.02883
   H      1.28958   0.84535   3.14637  -0.00074   0.00133  -0.02883
   H      1.29034   5.26877   3.14667  -0.00074   0.00133  -0.02883
   H      0.74315  -0.00008   4.47959  -0.00074   0.00133  -0.02883
   Pb     2.87872   3.05664   6.09423  -0.00074   0.00133  -0.02883
   I      2.63729   3.05694   2.95787  -0.00074   0.00133  -0.02883
   I      2.46560  -0.00040   0.18900  -0.00074   0.00133  -0.02883
   I      5.89534   3.05626   5.68791  -0.00074   0.00133  -0.02883
PRIMVEC 6
    6.163362021   -0.000638420   -0.002982413
    0.000877866    6.114891642   -0.000019697
    0.133948648   -0.000391371    6.252701336
PRIMCOORD  6
     12   1
   C      5.55563  -0.00099   2.85905   0.00266  -0.00420   0.02844
   C      6.55563  -0.00099   2.85905   0.00266  -0.00420   0.02844
   N      0.74423  -0.00027   3.44042   0.00266  -0.00420   0.02844
   H      5.63577  -0.00126   1.76187   0.00266  -0.00420   0.02844
   H      5.02105   0.90149   3.19292   0.00266  -0.00420   0.02844
   H      5.02185   5.21163   3.19333   0.00266  -0.00420   0.02844
   H      1.29065   0.84539   3.14953   0.00266  -0.00420   0.02844
   H      1.29144   5.26877   3.14985   0.00266  -0.00420   0.02844
   H      0.74496  -0.00005   4.48310   0.00266  -0.00420   0.02844
   Pb     2.87513   3.05666   6.09954   0.00266  -0.00420   0.02844
   I      2.63780   3.05695   2.95963   0.00266  -0.00420   0.02844
   I      2.46306  -0.00039   0.18914   0.00266  -0.00420   0.02844
   I      5.89251   3.05626   5.68997   0.00266  -0.00420   0.02844

PRIMVEC 7
    6.163362021   -0.000638420   -0.002985400
    0.000877866    6.114891642   -0.000019715
    0.133948648   -0.000391371    6.258966566
PRIMCOORD  7
     12   1
   C      5.55686  -0.00102   2.86336  -0.00071  -0.02874   0.00264
   C      6.55686  -0.00102   2.86336  -0.00071  -0.02874   0.00264
   N      0.74570  -0.00025   3.44409  -0.00071  -0.02874   0.00264
   H      5.63663  -0.00133   1.76615  -0.00071  -0.02874   0.00264
   H      5.02249   0.90146   3.19758  -0.00071  -0.02874   0.00264
   H      5.02335   5.21159   3.19806  -0.00071  -0.02874   0.00264
   H      1.29190   0.84547   3.15290  -0.00071  -0.02874   0.00264
   H      1.29273   5.26874   3.15329  -0.00071  -0.02874   0.00264
   H      0.74682   0.00002   4.48684  -0.00071  -0.02874   0.00264
   Pb     2.87230   3.05666   6.10512  -0.00071  -0.02874   0.00264
   I      2.63850   3.05698   2.96147  -0.00071  -0.02874   0.00264
   I      2.45704  -0.00038   0.19042  -0.00071  -0.02874   0.00264
   I      5.88975   3.05626   5.68931  -0.00071  -0.02874   0.00264

PRIMVEC 8
    6.163362021   -0.000638420   -0.002988394
    0.000877866    6.114891642   -0.000019741
    0.133948648   -0.000391371    6.265231801
PRIMCOORD  8
     12   1
   C      5.55695  -0.00102   2.86648   0.01758  -0.02287   0.00118
   C      6.55695  -0.00102   2.86648   0.01758  -0.02287   0.00118
   N      0.74576  -0.00025   3.44740   0.01758  -0.02287   0.00118
   H      5.63685  -0.00133   1.76928   0.01758  -0.02287   0.00118
   H      5.02249   0.90145   3.20055   0.01758  -0.02287   0.00118
   H      5.02335   5.21160   3.20104   0.01758  -0.02287   0.00118
   H      1.29195   0.84554   3.15630   0.01758  -0.02287   0.00118
   H      1.29279   5.26868   3.15669   0.01758  -0.02287   0.00118
   H      0.74664   0.00003   4.49013   0.01758  -0.02287   0.00118
   Pb     2.87220   3.05665   6.11134   0.01758  -0.02287   0.00118
   I      2.63849   3.05697   2.96432   0.01758  -0.02287   0.00118
   I      2.45682  -0.00038   0.19048   0.01758  -0.02287   0.00118
   I      5.88978   3.05626   5.69483   0.01758  -0.02287   0.00118
PRIMVEC 9
    6.163362021   -0.000638420   -0.002991381
    0.000877866    6.114891642   -0.000019759
    0.133948648   -0.000391371    6.271497031
PRIMCOORD  9
     12   1
   C      5.55808  -0.00099   2.86948   0.01298  -0.02565  -0.00259
   C      6.55808  -0.00099   2.86948   0.01298  -0.02565  -0.00259
   N      0.74663  -0.00027   3.45101   0.01298  -0.02565  -0.00259
   H      5.63860  -0.00126   1.77232   0.01298  -0.02565  -0.00259
   H      5.02350   0.90148   3.20335   0.01298  -0.02565  -0.00259
   H      5.02430   5.21164   3.20376   0.01298  -0.02565  -0.00259
   H      1.29292   0.84556   3.16014   0.01298  -0.02565  -0.00259
   H      1.29372   5.26860   3.16047   0.01298  -0.02565  -0.00259
   H      0.74701  -0.00005   4.49375   0.01298  -0.02565  -0.00259
   Pb     2.87020   3.05666   6.11777   0.01298  -0.02565  -0.00259
   I      2.63886   3.05695   2.96729   0.01298  -0.02565  -0.00259
   I      2.45243  -0.00039   0.19196   0.01298  -0.02565  -0.00259
   I      5.88783   3.05626   5.69779   0.01298  -0.02565  -0.00259
PRIMVEC 10
    6.163362021   -0.000638420   -0.002994368
    0.000877866    6.114891642   -0.000019778
    0.133948648   -0.000391371    6.277762261
PRIMCOORD  10
     12   1
   C      5.55903  -0.00097   2.87297   0.02130   0.01925   0.00296
   C      6.55903  -0.00097   2.87297   0.02130   0.01925   0.00296
   N      0.74754  -0.00028   3.45465   0.02130   0.01925   0.00296
   H      5.63971  -0.00122   1.77581   0.02130   0.01925   0.00296
   H      5.02442   0.90151   3.20679   0.02130   0.01925   0.00296
   H      5.02521   5.21164   3.20717   0.02130   0.01925   0.00296
   H      1.29385   0.84558   3.16385   0.02130   0.01925   0.00296
   H      1.29463   5.26855   3.16415   0.02130   0.01925   0.00296
   H      0.74774  -0.00007   4.49741   0.02130   0.01925   0.00296
   Pb     2.86774   3.05665   6.12389   0.02130   0.01925   0.00296
   I      2.63912   3.05695   2.96970   0.02130   0.01925   0.00296
   I      2.44936  -0.00039   0.19255   0.02130   0.01925   0.00296
   I      5.88571   3.05627   5.70040   0.02130   0.01925   0.00296
PRIMVEC 11
    6.163362021   -0.000638420   -0.002997355
    0.000877866    6.114891642   -0.000019797
    0.133948648   -0.000391371    6.284027496
PRIMCOORD  11
     12   1
   C      5.55990  -0.00097   2.87655  -0.00528   0.00906   0.02690
   C      6.55990  -0.00097   2.87655  -0.00528   0.00906   0.02690
   N      0.74842  -0.00029   3.45822  -0.00528   0.00906   0.02690
   H      5.64064  -0.00122   1.77940  -0.00528   0.00906   0.02690
   H      5.02531   0.90151   3.21039  -0.00528   0.00906   0.02690
   H      5.02609   5.21163   3.21077  -0.00528   0.00906   0.02690
   H      1.29470   0.84563   3.16741  -0.00528   0.00906   0.02690
   H      1.29547   5.26851   3.16771  -0.00528   0.00906   0.02690
   H      0.74858  -0.00008   4.50100  -0.00528   0.00906   0.02690
   Pb     2.86569   3.05665   6.12987  -0.00528   0.00906   0.02690
   I      2.63939   3.05694   2.97203  -0.00528   0.00906   0.02690
   I      2.44603  -0.00039   0.19330  -0.00528   0.00906   0.02690
   I      5.88387   3.05628   5.70294  -0.00528   0.00906   0.02690
PRIMVEC 12
    6.163362021   -0.000638420   -0.003000342
    0.000877866    6.114891642   -0.000019816
    0.133948648   -0.000391371    6.290292726
PRIMCOORD  12
     12   1
   C      5.56074  -0.00097   2.88017   0.00775   0.00389   0.02753
   C      6.56074  -0.00097   2.88017   0.00775   0.00389   0.02753
   N      0.74929  -0.00029   3.46178   0.00775   0.00389   0.02753
   H      5.64147  -0.00121   1.78302   0.00775   0.00389   0.02753
   H      5.02621   0.90155   3.21403   0.00775   0.00389   0.02753
   H      5.02699   5.21161   3.21440   0.00775   0.00389   0.02753
   H      1.29549   0.84569   3.17094   0.00775   0.00389   0.02753
   H      1.29627   5.26844   3.17123   0.00775   0.00389   0.02753
   H      0.74942  -0.00008   4.50458   0.00775   0.00389   0.02753
   Pb     2.86361   3.05665   6.13572   0.00775   0.00389   0.02753
   I      2.63952   3.05694   2.97435   0.00775   0.00389   0.02753
   I      2.44301  -0.00040   0.19396   0.00775   0.00389   0.02753
   I      5.88206   3.05628   5.70564   0.00775   0.00389   0.02753
PRIMVEC 13
    6.163362021   -0.000638420   -0.003003330
    0.000877866    6.114891642   -0.000019835
    0.133948648   -0.000391371    6.296557956
PRIMCOORD  13
     12   1
   C      5.56156  -0.00097   2.88376  -0.02339  -0.01561  -0.00652
   C      6.56156  -0.00097   2.88376  -0.02339  -0.01561  -0.00652
   N      0.75013  -0.00029   3.46533  -0.02339  -0.01561  -0.00652
   H      5.64231  -0.00121   1.78660  -0.02339  -0.01561  -0.00652
   H      5.02706   0.90156   3.21763  -0.02339  -0.01561  -0.00652
   H      5.02784   5.21159   3.21800  -0.02339  -0.01561  -0.00652
   H      1.29628   0.84574   3.17447  -0.02339  -0.01561  -0.00652
   H      1.29705   5.26839   3.17476  -0.02339  -0.01561  -0.00652
   H      0.75023  -0.00009   4.50815  -0.02339  -0.01561  -0.00652
   Pb     2.86176   3.05665   6.14170  -0.02339  -0.01561  -0.00652
   I      2.63965   3.05694   2.97671  -0.02339  -0.01561  -0.00652
   I      2.43984  -0.00039   0.19460  -0.02339  -0.01561  -0.00652
   I      5.88036   3.05628   5.70836  -0.02339  -0.01561  -0.00652
PRIMVEC 14
    6.163362021   -0.000638420   -0.003009310
    0.000877866    6.114891642   -0.000019873
    0.133948648   -0.000391371    6.309088421
PRIMCOORD  14
     12   1
   C      5.56329  -0.00097   2.89109  -0.00165  -0.02882   0.00034
   C      6.56329  -0.00097   2.89109  -0.00165  -0.02882   0.00034
   N      0.75197  -0.00029   3.47246  -0.00165  -0.02882   0.00034
   H      5.64395  -0.00120   1.79393  -0.00165  -0.02882   0.00034
   H      5.02885   0.90156   3.22510  -0.00165  -0.02882   0.00034
   H      5.02963   5.21160   3.22544  -0.00165  -0.02882   0.00034
   H      1.29802   0.84584   3.18151  -0.00165  -0.02882   0.00034
   H      1.29879   5.26829   3.18179  -0.00165  -0.02882   0.00034
   H      0.75209  -0.00010   4.51532  -0.00165  -0.02882   0.00034
   Pb     2.85769   3.05665   6.15344  -0.00165  -0.02882   0.00034
   I      2.63957   3.05694   2.98118  -0.00165  -0.02882   0.00034
   I      2.43340  -0.00040   0.19574  -0.00165  -0.02882   0.00034
   I      5.87682   3.05629   5.71358  -0.00165  -0.02882   0.00034
PRIMVEC 15
    6.163362021   -0.000638420   -0.003018272
    0.000877866    6.114891642   -0.000019935
    0.133948648   -0.000391371    6.327884116
PRIMCOORD  15
     12   1
   C      5.56447  -0.00090   2.90516   0.00698   0.00371  -0.02776
   C      6.56447  -0.00090   2.90516   0.00698   0.00371  -0.02776
   N      0.75520  -0.00034   3.48169   0.00698   0.00371  -0.02776
   H      5.64120  -0.00101   1.80772   0.00698   0.00371  -0.02776
   H      5.03137   0.90163   3.24128   0.00698   0.00371  -0.02776
   H      5.03208   5.21162   3.24143   0.00698   0.00371  -0.02776
   H      1.30016   0.84595   3.18896   0.00698   0.00371  -0.02776
   H      1.30086   5.26809   3.18910   0.00698   0.00371  -0.02776
   H      0.75880  -0.00023   4.52470   0.00698   0.00371  -0.02776
   Pb     2.85351   3.05665   6.16926   0.00698   0.00371  -0.02776
   I      2.63970   3.05688   2.98578   0.00698   0.00371  -0.02776
   I      2.42402  -0.00045   0.19615   0.00698   0.00371  -0.02776
   I      5.87270   3.05631   5.72010   0.00698   0.00371  -0.02776


==> anc/Strain_010_axsf_files/Uy_0.990_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000632031   -0.002988394
    0.000877866    6.053742721   -0.000019741
    0.133948648   -0.000387453    6.265231801
PRIMCOORD  1
     12   1
   C      5.55719  -0.00090   2.85228  -0.00075  -0.00500  -0.02842
   N      0.73342  -0.00033   3.46115  -0.00075  -0.00500  -0.02842
   H      5.66073  -0.00107   1.75700  -0.00075  -0.00500  -0.02842
   H      5.01558   0.90161   3.17465  -0.00075  -0.00500  -0.02842
   H      5.01626   5.15053   3.17488  -0.00075  -0.00500  -0.02842
   H      1.28598   0.84529   3.18071  -0.00075  -0.00500  -0.02842
   H      1.28667   5.20759   3.18091  -0.00075  -0.00500  -0.02842
   H      0.71148  -0.00019   4.50305  -0.00075  -0.00500  -0.02842
   Pb     2.90069   3.02604   6.09921  -0.00075  -0.00500  -0.02842
   I      2.65831   3.02633   2.96183  -0.00075  -0.00500  -0.02842
   I      2.43617  -0.00042   0.21716  -0.00075  -0.00500  -0.02842
   I      5.91158   3.02578   5.68602  -0.00075  -0.00500  -0.02842
PRIMCOORD  2
     12   1
   C      5.55719  -0.00090   2.85228  -0.01553  -0.02389   0.00461
   N      0.73342  -0.00033   3.46115  -0.01553  -0.02389   0.00461
   H      5.66073  -0.00107   1.75700  -0.01553  -0.02389   0.00461
   H      5.01558   0.90161   3.17465  -0.01553  -0.02389   0.00461
   H      5.01626   5.15053   3.17488  -0.01553  -0.02389   0.00461
   H      1.28598   0.84529   3.18071  -0.01553  -0.02389   0.00461
   H      1.28667   5.20759   3.18091  -0.01553  -0.02389   0.00461
   H      0.71148  -0.00019   4.50305  -0.01553  -0.02389   0.00461
   Pb     2.90069   3.02604   6.09921  -0.01553  -0.02389   0.00461
   I      2.65831   3.02633   2.96183  -0.01553  -0.02389   0.00461
   I      2.43617  -0.00042   0.21716  -0.01553  -0.02389   0.00461
   I      5.91158   3.02578   5.68602  -0.01553  -0.02389   0.00461
PRIMCOORD  3
     12   1
   C      5.55719  -0.00090   2.85228  -0.02432   0.01541  -0.00207
   N      0.73342  -0.00033   3.46115  -0.02432   0.01541  -0.00207
   H      5.66073  -0.00107   1.75700  -0.02432   0.01541  -0.00207
   H      5.01558   0.90161   3.17465  -0.02432   0.01541  -0.00207
   H      5.01626   5.15053   3.17488  -0.02432   0.01541  -0.00207
   H      1.28598   0.84529   3.18071  -0.02432   0.01541  -0.00207
   H      1.28667   5.20759   3.18091  -0.02432   0.01541  -0.00207
   H      0.71148  -0.00019   4.50305  -0.02432   0.01541  -0.00207
   Pb     2.90069   3.02604   6.09921  -0.02432   0.01541  -0.00207
   I      2.65831   3.02633   2.96183  -0.02432   0.01541  -0.00207
   I      2.43617  -0.00042   0.21716  -0.02432   0.01541  -0.00207
   I      5.91158   3.02578   5.68602  -0.02432   0.01541  -0.00207
PRIMCOORD  4
     12   1
   C      5.55719  -0.00090   2.85228  -0.00011   0.02241  -0.00009
   N      0.73342  -0.00033   3.46115  -0.00012   0.02862  -0.00008
   H      5.66073  -0.00107   1.75700  -0.00010   0.02432  -0.00009
   H      5.01558   0.90161   3.17465  -0.00367   0.02006   0.00066
   H      5.01626   5.15053   3.17488   0.00344   0.02006  -0.00086
   H      1.28598   0.84529   3.18071  -0.00089   0.02640  -0.00804
   H      1.28667   5.20759   3.18091   0.00066   0.02641   0.00790
   H      0.71148  -0.00019   4.50305  -0.00013   0.04203  -0.00008
   Pb     2.90069   3.02604   6.09921   0.00010   0.00758   0.00002
   I      2.65831   3.02633   2.96183  -0.00009   0.02981   0.00001
   I      2.43617  -0.00042   0.21716  -0.00008   0.00591  -0.00009
   I      5.91158   3.02578   5.68602   0.00004  -0.05464   0.00006
PRIMCOORD  5
     12   1
   C      5.55719  -0.00090   2.85228  -0.01914  -0.00002  -0.00470
   N      0.73342  -0.00033   3.46115  -0.01471  -0.00005  -0.01519
   H      5.66073  -0.00107   1.75700  -0.02729  -0.00002  -0.00552
   H      5.01558   0.90161   3.17465  -0.01663   0.00000  -0.00046
   H      5.01626   5.15053   3.17488  -0.01666  -0.00003  -0.00047
   H      1.28598   0.84529   3.18071  -0.01633  -0.00058  -0.01889
   H      1.28667   5.20759   3.18091  -0.01634   0.00050  -0.01894
   H      0.71148  -0.00019   4.50305  -0.00575  -0.00009  -0.01432
   Pb     2.90069   3.02604   6.09921   0.03112  -0.00004   0.01326
   I      2.65831   3.02633   2.96183   0.00420  -0.00007   0.00677
   I      2.43617  -0.00042   0.21716  -0.06625  -0.00001  -0.00348
   I      5.91158   3.02578   5.68602   0.01545   0.00015  -0.02235
PRIMCOORD  6
     12   1
   C      5.55719  -0.00090   2.85228  -0.02295   0.00003  -0.00861
   N      0.73342  -0.00033   3.46115  -0.02117  -0.00002  -0.01258
   H      5.66073  -0.00107   1.75700  -0.02648   0.00003  -0.00897
   H      5.01558   0.90161   3.17465  -0.02257  -0.00018  -0.00758
   H      5.01626   5.15053   3.17488  -0.02262   0.00026  -0.00759
   H      1.28598   0.84529   3.18071  -0.02191   0.00018  -0.01389
   H      1.28667   5.20759   3.18091  -0.02193  -0.00021  -0.01395
   H      0.71148  -0.00019   4.50305  -0.01691  -0.00007  -0.01248
   Pb     2.90069   3.02604   6.09921   0.01789  -0.00007  -0.00867
   I      2.65831   3.02633   2.96183  -0.03233  -0.00005  -0.00674
   I      2.43617  -0.00042   0.21716  -0.00315  -0.00003  -0.02801
   I      5.91158   3.02578   5.68602   0.01184   0.00019   0.05162
PRIMCOORD  7
     12   1
   C      5.55719  -0.00090   2.85228  -0.00049   0.03358   0.00210
   N      0.73342  -0.00033   3.46115  -0.00029   0.02911   0.00164
   H      5.66073  -0.00107   1.75700  -0.00087   0.03794   0.00207
   H      5.01558   0.90161   3.17465   0.00130   0.03324   0.00610
   H      5.01626   5.15053   3.17488  -0.00204   0.03322  -0.00154
   H      1.28598   0.84529   3.18071  -0.00010   0.03050   0.00605
   H      1.28667   5.20759   3.18091  -0.00074   0.03048  -0.00325
   H      0.71148  -0.00019   4.50305   0.00007   0.02320   0.00165
   Pb     2.90069   3.02604   6.09921   0.00052  -0.02305  -0.00098
   I      2.65831   3.02633   2.96183  -0.00109   0.03062  -0.00058
   I      2.43617  -0.00042   0.21716   0.00001  -0.01448   0.00203
   I      5.91158   3.02578   5.68602   0.00033   0.01360  -0.00033
PRIMCOORD  8
     12   1
   C      5.55719  -0.00090   2.85228  -0.00860  -0.00199   0.03354
   N      0.73342  -0.00033   3.46115  -0.00583  -0.00176   0.02722
   H      5.66073  -0.00107   1.75700  -0.01368  -0.00224   0.03309
   H      5.01558   0.90161   3.17465  -0.00697  -0.00180   0.03566
   H      5.01626   5.15053   3.17488  -0.00680  -0.00214   0.03609
   H      1.28598   0.84529   3.18071  -0.00773  -0.00167   0.02331
   H      1.28667   5.20759   3.18091  -0.00771  -0.00201   0.02385
   H      0.71148  -0.00019   4.50305  -0.00088  -0.00141   0.02730
   Pb     2.90069   3.02604   6.09921   0.00952   0.00140  -0.01580
   I      2.65831   3.02633   2.96183  -0.02047  -0.00186  -0.00957
   I      2.43617  -0.00042   0.21716   0.00086   0.00088   0.03376
   I      5.91158   3.02578   5.68602   0.00586  -0.00084  -0.00599
PRIMCOORD  9
     12   1
   C      5.55719  -0.00090   2.85228  -0.01324   0.00012  -0.01832
   N      0.73342  -0.00033   3.46115  -0.02265   0.00010   0.00270
   H      5.66073  -0.00107   1.75700   0.00392   0.00012  -0.01666
   H      5.01558   0.90161   3.17465  -0.01852   0.00000  -0.02675
   H      5.01626   5.15053   3.17488  -0.01855   0.00026  -0.02676
   H      1.28598   0.84529   3.18071  -0.01871   0.00088   0.01180
   H      1.28667   5.20759   3.18091  -0.01873  -0.00069   0.01178
   H      0.71148  -0.00019   4.50305  -0.03976   0.00009   0.00150
   Pb     2.90069   3.02604   6.09921   0.01054  -0.00010   0.02132
   I      2.65831   3.02633   2.96183  -0.03854   0.00009   0.01148
   I      2.43617  -0.00042   0.21716   0.02597  -0.00006  -0.01372
   I      5.91158   3.02578   5.68602  -0.00001   0.00010  -0.03079
PRIMCOORD 10
     12   1
   C      5.55719  -0.00090   2.85228  -0.01201   0.00011   0.03681
   N      0.73342  -0.00033   3.46115   0.00171   0.00001   0.00589
   H      5.66073  -0.00107   1.75700  -0.03838   0.00017   0.03432
   H      5.01558   0.90161   3.17465  -0.00418   0.00014   0.04988
   H      5.01626   5.15053   3.17488  -0.00426   0.00008   0.04976
   H      1.28598   0.84529   3.18071  -0.00427  -0.00005  -0.00555
   H      1.28667   5.20759   3.18091  -0.00433   0.00005  -0.00563
   H      0.71148  -0.00019   4.50305   0.02528  -0.00004   0.00697
   Pb     2.90069   3.02604   6.09921  -0.00022   0.00001   0.00104
   I      2.65831   3.02633   2.96183   0.00112  -0.00002  -0.00135
   I      2.43617  -0.00042   0.21716   0.00066   0.00000  -0.00445
   I      5.91158   3.02578   5.68602  -0.00023  -0.00001  -0.00107
PRIMCOORD 11
     12   1
   C      5.55719  -0.00090   2.85228  -0.00003  -0.03836   0.00011
   N      0.73342  -0.00033   3.46115   0.00001  -0.00551   0.00001
   H      5.66073  -0.00107   1.75700  -0.00011  -0.05791   0.00010
   H      5.01558   0.90161   3.17465  -0.01533  -0.04145  -0.01705
   H      5.01626   5.15053   3.17488   0.01531  -0.04145   0.01735
   H      1.28598   0.84529   3.18071  -0.01306  -0.00098  -0.01071
   H      1.28667   5.20759   3.18091   0.01305  -0.00098   0.01066
   H      0.71148  -0.00019   4.50305   0.00008   0.00691   0.00001
   Pb     2.90069   3.02604   6.09921  -0.00000  -0.00083   0.00001
   I      2.65831   3.02633   2.96183  -0.00000   0.00512  -0.00001
   I      2.43617  -0.00042   0.21716   0.00000   0.00102  -0.00001
   I      5.91158   3.02578   5.68602   0.00001   0.00053  -0.00000
PRIMCOORD 12
     12   1
   C      5.55719  -0.00090   2.85228   0.02282   0.00016  -0.00827
   N      0.73342  -0.00033   3.46115   0.02441   0.00002  -0.01234
   H      5.66073  -0.00107   1.75700   0.01999   0.00029  -0.00858
   H      5.01558   0.90161   3.17465   0.02385   0.00015  -0.00669
   H      5.01626   5.15053   3.17488   0.02375   0.00016  -0.00690
   H      1.28598   0.84529   3.18071   0.02286   0.00017  -0.01556
   H      1.28667   5.20759   3.18091   0.02277  -0.00012  -0.01571
   H      0.71148  -0.00019   4.50305   0.02796  -0.00007  -0.01211
   Pb     2.90069   3.02604   6.09921  -0.01359   0.00002   0.02713
   I      2.65831   3.02633   2.96183  -0.00729   0.00001  -0.05219
   I      2.43617  -0.00042   0.21716  -0.00355  -0.00006   0.00730
   I      5.91158   3.02578   5.68602   0.02705  -0.00000   0.00325
PRIMCOORD 13
     12   1
   C      5.55719  -0.00090   2.85228  -0.02965   0.00001  -0.00332
   N      0.73342  -0.00033   3.46115  -0.03392  -0.00001   0.00721
   H      5.66073  -0.00107   1.75700  -0.02124  -0.00002  -0.00249
   H      5.01558   0.90161   3.17465  -0.03226   0.00008  -0.00789
   H      5.01626   5.15053   3.17488  -0.03230  -0.00003  -0.00785
   H      1.28598   0.84529   3.18071  -0.03140  -0.00031   0.01190
   H      1.28667   5.20759   3.18091  -0.03143   0.00027   0.01194
   H      0.71148  -0.00019   4.50305  -0.04262   0.00002   0.00665
   Pb     2.90069   3.02604   6.09921  -0.01247   0.00000  -0.00470
   I      2.65831   3.02633   2.96183   0.00061  -0.00000   0.01163
   I      2.43617  -0.00042   0.21716  -0.00044   0.00001  -0.00160
   I      5.91158   3.02578   5.68602   0.02826  -0.00001  -0.00294
PRIMCOORD 14
     12   1
   C      5.55719  -0.00090   2.85228   0.03214  -0.00010   0.00856
   N      0.73342  -0.00033   3.46115   0.03565   0.00001  -0.00100
   H      5.66073  -0.00107   1.75700   0.02432   0.00013   0.00778
   H      5.01558   0.90161   3.17465   0.03445  -0.00028   0.01289
   H      5.01626   5.15053   3.17488   0.03477  -0.00024   0.01254
   H      1.28598   0.84529   3.18071   0.03307   0.00079  -0.00433
   H      1.28667   5.20759   3.18091   0.03333  -0.00048  -0.00469
   H      0.71148  -0.00019   4.50305   0.04330  -0.00024  -0.00041
   Pb     2.90069   3.02604   6.09921  -0.00259   0.00026  -0.00213
   I      2.65831   3.02633   2.96183  -0.00622   0.00007   0.00624
   I      2.43617  -0.00042   0.21716  -0.00296  -0.00051  -0.00255
   I      5.91158   3.02578   5.68602   0.00482   0.00003  -0.00110
PRIMCOORD 15
     12   1
   C      5.55719  -0.00090   2.85228   0.00328   0.01266   0.00081
   N      0.73342  -0.00033   3.46115   0.00362  -0.00179  -0.00012
   H      5.66073  -0.00107   1.75700   0.00251  -0.00907   0.00074
   H      5.01558   0.90161   3.17465   0.02100   0.02906  -0.01521
   H      5.01626   5.15053   3.17488  -0.01396   0.02907   0.01765
   H      1.28598   0.84529   3.18071   0.01840  -0.01762  -0.01868
   H      1.28667   5.20759   3.18091  -0.01165  -0.01774   0.01775
   H      0.71148  -0.00019   4.50305   0.00437   0.02295  -0.00007
   Pb     2.90069   3.02604   6.09921  -0.00028  -0.02992  -0.00020
   I      2.65831   3.02633   2.96183  -0.00062  -0.00803   0.00059
   I      2.43617  -0.00042   0.21716  -0.00029   0.05972  -0.00024
   I      5.91158   3.02578   5.68602   0.00049  -0.00414  -0.00011
PRIMCOORD 16
     12   1
   C      5.55719  -0.00090   2.85228  -0.01093   0.00001  -0.00096
   N      0.73342  -0.00033   3.46115   0.00469   0.00001  -0.03514
   H      5.66073  -0.00107   1.75700  -0.03986   0.00000  -0.00369
   H      5.01558   0.90161   3.17465  -0.00254  -0.00003   0.01325
   H      5.01626   5.15053   3.17488  -0.00253   0.00004   0.01326
   H      1.28598   0.84529   3.18071  -0.00182  -0.00010  -0.04793
   H      1.28667   5.20759   3.18091  -0.00181   0.00013  -0.04792
   H      0.71148  -0.00019   4.50305   0.02947   0.00001  -0.03422
   Pb     2.90069   3.02604   6.09921  -0.00017  -0.00000  -0.00011
   I      2.65831   3.02633   2.96183  -0.00079  -0.00000   0.00164
   I      2.43617  -0.00042   0.21716   0.00134  -0.00000   0.00334
   I      5.91158   3.02578   5.68602   0.00040   0.00000   0.00002
PRIMCOORD 17
     12   1
   C      5.55719  -0.00090   2.85228   0.00001   0.00181   0.00001
   N      0.73342  -0.00033   3.46115   0.00001   0.00946   0.00000
   H      5.66073  -0.00107   1.75700   0.00000  -0.04777   0.00001
   H      5.01558   0.90161   3.17465   0.01195   0.02298  -0.03917
   H      5.01626   5.15053   3.17488  -0.01193   0.02299   0.03918
   H      1.28598   0.84529   3.18071   0.00695  -0.00346  -0.02526
   H      1.28667   5.20759   3.18091  -0.00694  -0.00346   0.02527
   H      0.71148  -0.00019   4.50305   0.00001   0.04261  -0.00000
   Pb     2.90069   3.02604   6.09921  -0.00000   0.00024  -0.00000
   I      2.65831   3.02633   2.96183  -0.00000  -0.00128  -0.00000
   I      2.43617  -0.00042   0.21716  -0.00000  -0.00073  -0.00000
   I      5.91158   3.02578   5.68602   0.00000   0.00013  -0.00000
PRIMCOORD 18
     12   1
   C      5.55719  -0.00090   2.85228  -0.00000   0.00454  -0.00000
   N      0.73342  -0.00033   3.46115  -0.00000  -0.02816  -0.00001
   H      5.66073  -0.00107   1.75700  -0.00001  -0.01605   0.00000
   H      5.01558   0.90161   3.17465   0.02849   0.02661  -0.01388
   H      5.01626   5.15053   3.17488  -0.02849   0.02662   0.01388
   H      1.28598   0.84529   3.18071   0.02105  -0.04570  -0.00859
   H      1.28667   5.20759   3.18091  -0.02106  -0.04569   0.00857
   H      0.71148  -0.00019   4.50305   0.00001  -0.01681  -0.00001
   Pb     2.90069   3.02604   6.09921   0.00000   0.00023   0.00000
   I      2.65831   3.02633   2.96183  -0.00000   0.00320   0.00000
   I      2.43617  -0.00042   0.21716   0.00000  -0.00028   0.00000
   I      5.91158   3.02578   5.68602  -0.00000  -0.00006   0.00000
PRIMCOORD 19
     12   1
   C      5.55719  -0.00090   2.85228  -0.00000   0.00049  -0.00000
   N      0.73342  -0.00033   3.46115  -0.00000   0.00011  -0.00000
   H      5.66073  -0.00107   1.75700  -0.00000  -0.03134   0.00000
   H      5.01558   0.90161   3.17465   0.01095   0.01592  -0.02485
   H      5.01626   5.15053   3.17488  -0.01095   0.01593   0.02484
   H      1.28598   0.84529   3.18071  -0.01593   0.02363   0.03816
   H      1.28667   5.20759   3.18091   0.01593   0.02361  -0.03817
   H      0.71148  -0.00019   4.50305  -0.00000  -0.05000   0.00001
   Pb     2.90069   3.02604   6.09921  -0.00000  -0.00001   0.00000
   I      2.65831   3.02633   2.96183   0.00000   0.00001   0.00000
   I      2.43617  -0.00042   0.21716   0.00000   0.00016   0.00000
   I      5.91158   3.02578   5.68602   0.00000  -0.00020  -0.00000
PRIMCOORD 20
     12   1
   C      5.55719  -0.00090   2.85228  -0.00218   0.00000   0.00362
   N      0.73342  -0.00033   3.46115  -0.00196   0.00000   0.00425
   H      5.66073  -0.00107   1.75700   0.04672  -0.00001   0.00720
   H      5.01558   0.90161   3.17465  -0.01324   0.00405  -0.02774
   H      5.01626   5.15053   3.17488  -0.01322  -0.00406  -0.02774
   H      1.28598   0.84529   3.18071  -0.01359  -0.00448  -0.03101
   H      1.28667   5.20759   3.18091  -0.01361   0.00446  -0.03101
   H      0.71148  -0.00019   4.50305   0.05852  -0.00001   0.00681
   Pb     2.90069   3.02604   6.09921  -0.00001  -0.00000   0.00000
   I      2.65831   3.02633   2.96183   0.00000  -0.00000   0.00003
   I      2.43617  -0.00042   0.21716   0.00002  -0.00000  -0.00001
   I      5.91158   3.02578   5.68602   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55719  -0.00090   2.85228   0.00000   0.00520  -0.00000
   N      0.73342  -0.00033   3.46115   0.00000   0.00417  -0.00000
   H      5.66073  -0.00107   1.75700  -0.00002  -0.02210   0.00000
   H      5.01558   0.90161   3.17465  -0.04039  -0.01546  -0.01267
   H      5.01626   5.15053   3.17488   0.04039  -0.01546   0.01269
   H      1.28598   0.84529   3.18071   0.04271  -0.01939   0.01336
   H      1.28667   5.20759   3.18091  -0.04271  -0.01938  -0.01334
   H      0.71148  -0.00019   4.50305  -0.00002  -0.02547   0.00000
   Pb     2.90069   3.02604   6.09921   0.00000  -0.00000  -0.00000
   I      2.65831   3.02633   2.96183   0.00000   0.00000  -0.00000
   I      2.43617  -0.00042   0.21716   0.00000   0.00001   0.00000
   I      5.91158   3.02578   5.68602  -0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55719  -0.00090   2.85228  -0.03648   0.00000  -0.01728
   N      0.73342  -0.00033   3.46115   0.03213  -0.00000   0.01467
   H      5.66073  -0.00107   1.75700  -0.03442   0.00000  -0.01745
   H      5.01558   0.90161   3.17465  -0.03001   0.00215  -0.01056
   H      5.01626   5.15053   3.17488  -0.03002  -0.00215  -0.01057
   H      1.28598   0.84529   3.18071   0.03083   0.00111   0.01536
   H      1.28667   5.20759   3.18091   0.03083  -0.00111   0.01537
   H      0.71148  -0.00019   4.50305   0.03148   0.00000   0.01527
   Pb     2.90069   3.02604   6.09921  -0.00000  -0.00000  -0.00000
   I      2.65831   3.02633   2.96183  -0.00005   0.00000   0.00000
   I      2.43617  -0.00042   0.21716  -0.00004  -0.00000  -0.00002
   I      5.91158   3.02578   5.68602   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55719  -0.00090   2.85228   0.00654  -0.00001  -0.01365
   N      0.73342  -0.00033   3.46115  -0.00607   0.00001   0.01023
   H      5.66073  -0.00107   1.75700  -0.04616   0.00001  -0.01820
   H      5.01558   0.90161   3.17465   0.01204  -0.01421   0.03570
   H      5.01626   5.15053   3.17488   0.01202   0.01423   0.03570
   H      1.28598   0.84529   3.18071  -0.01011  -0.00954  -0.02424
   H      1.28667   5.20759   3.18091  -0.01012   0.00953  -0.02424
   H      0.71148  -0.00019   4.50305   0.04676  -0.00001   0.01330
   Pb     2.90069   3.02604   6.09921  -0.00000   0.00000   0.00000
   I      2.65831   3.02633   2.96183   0.00000  -0.00000   0.00001
   I      2.43617  -0.00042   0.21716   0.00001  -0.00000   0.00001
   I      5.91158   3.02578   5.68602   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55719  -0.00090   2.85228   0.00000   0.01447  -0.00001
   N      0.73342  -0.00033   3.46115  -0.00000  -0.01206   0.00000
   H      5.66073  -0.00107   1.75700  -0.00001  -0.03509   0.00000
   H      5.01558   0.90161   3.17465  -0.04291  -0.01045  -0.00294
   H      5.01626   5.15053   3.17488   0.04291  -0.01045   0.00296
   H      1.28598   0.84529   3.18071  -0.04099   0.01161  -0.00653
   H      1.28667   5.20759   3.18091   0.04099   0.01161   0.00651
   H      0.71148  -0.00019   4.50305   0.00001   0.02793  -0.00000
   Pb     2.90069   3.02604   6.09921   0.00000  -0.00000   0.00000
   I      2.65831   3.02633   2.96183  -0.00000  -0.00000   0.00000
   I      2.43617  -0.00042   0.21716  -0.00000  -0.00000  -0.00000
   I      5.91158   3.02578   5.68602  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.55719  -0.00090   2.85228  -0.01068   0.00000  -0.00530
   N      0.73342  -0.00033   3.46115  -0.00040   0.00000  -0.00058
   H      5.66073  -0.00107   1.75700   0.06360  -0.00001   0.00214
   H      5.01558   0.90161   3.17465   0.03722   0.01369   0.03632
   H      5.01626   5.15053   3.17488   0.03721  -0.01369   0.03632
   H      1.28598   0.84529   3.18071  -0.00130  -0.00068  -0.00116
   H      1.28667   5.20759   3.18091  -0.00130   0.00068  -0.00116
   H      0.71148  -0.00019   4.50305  -0.00385   0.00000  -0.00168
   Pb     2.90069   3.02604   6.09921   0.00000  -0.00000  -0.00000
   I      2.65831   3.02633   2.96183  -0.00000  -0.00000   0.00000
   I      2.43617  -0.00042   0.21716   0.00001   0.00000  -0.00000
   I      5.91158   3.02578   5.68602   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55719  -0.00090   2.85228  -0.00000  -0.00356  -0.00000
   N      0.73342  -0.00033   3.46115   0.00000  -0.00309   0.00000
   H      5.66073  -0.00107   1.75700   0.00001   0.06702  -0.00001
   H      5.01558   0.90161   3.17465  -0.01830   0.00448  -0.04820
   H      5.01626   5.15053   3.17488   0.01829   0.00449   0.04820
   H      1.28598   0.84529   3.18071  -0.00591   0.00087   0.00162
   H      1.28667   5.20759   3.18091   0.00591   0.00086  -0.00162
   H      0.71148  -0.00019   4.50305  -0.00000   0.00727  -0.00000
   Pb     2.90069   3.02604   6.09921  -0.00000  -0.00000   0.00000
   I      2.65831   3.02633   2.96183   0.00000   0.00000  -0.00000
   I      2.43617  -0.00042   0.21716  -0.00000  -0.00000  -0.00000
   I      5.91158   3.02578   5.68602   0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55719  -0.00090   2.85228  -0.00287   0.00000   0.00271
   N      0.73342  -0.00033   3.46115  -0.00233   0.00000   0.00209
   H      5.66073  -0.00107   1.75700  -0.03667   0.00001  -0.00203
   H      5.01558   0.90161   3.17465   0.04358   0.03833  -0.02911
   H      5.01626   5.15053   3.17488   0.04358  -0.03835  -0.02909
   H      1.28598   0.84529   3.18071   0.00419  -0.00610  -0.00246
   H      1.28667   5.20759   3.18091   0.00419   0.00610  -0.00246
   H      0.71148  -0.00019   4.50305   0.00793  -0.00000   0.00297
   Pb     2.90069   3.02604   6.09921   0.00000  -0.00000   0.00000
   I      2.65831   3.02633   2.96183  -0.00000  -0.00000   0.00000
   I      2.43617  -0.00042   0.21716   0.00000   0.00000  -0.00000
   I      5.91158   3.02578   5.68602  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55719  -0.00090   2.85228   0.00021  -0.00000   0.00019
   N      0.73342  -0.00033   3.46115   0.00907  -0.00000   0.00636
   H      5.66073  -0.00107   1.75700  -0.00547  -0.00000  -0.00033
   H      5.01558   0.90161   3.17465   0.00286   0.00246  -0.00266
   H      5.01626   5.15053   3.17488   0.00286  -0.00246  -0.00266
   H      1.28598   0.84529   3.18071  -0.03525   0.01061  -0.04237
   H      1.28667   5.20759   3.18091  -0.03526  -0.01061  -0.04239
   H      0.71148  -0.00019   4.50305  -0.05917   0.00002   0.00066
   Pb     2.90069   3.02604   6.09921   0.00000   0.00000   0.00000
   I      2.65831   3.02633   2.96183   0.00001  -0.00000   0.00002
   I      2.43617  -0.00042   0.21716  -0.00001  -0.00000  -0.00003
   I      5.91158   3.02578   5.68602  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55719  -0.00090   2.85228  -0.00048  -0.00000   0.00134
   N      0.73342  -0.00033   3.46115  -0.00321   0.00000   0.00294
   H      5.66073  -0.00107   1.75700   0.00620  -0.00000   0.00251
   H      5.01558   0.90161   3.17465  -0.00622  -0.00280   0.00066
   H      5.01626   5.15053   3.17488  -0.00623   0.00280   0.00066
   H      1.28598   0.84529   3.18071   0.04436  -0.04076  -0.02931
   H      1.28667   5.20759   3.18091   0.04436   0.04075  -0.02934
   H      0.71148  -0.00019   4.50305  -0.02937   0.00001  -0.00048
   Pb     2.90069   3.02604   6.09921  -0.00000  -0.00000  -0.00000
   I      2.65831   3.02633   2.96183  -0.00002  -0.00000   0.00001
   I      2.43617  -0.00042   0.21716  -0.00000   0.00000  -0.00002
   I      5.91158   3.02578   5.68602   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55719  -0.00090   2.85228   0.00000   0.00176   0.00000
   N      0.73342  -0.00033   3.46115   0.00000   0.00403   0.00000
   H      5.66073  -0.00107   1.75700   0.00000   0.00243   0.00000
   H      5.01558   0.90161   3.17465  -0.00535   0.00044  -0.00362
   H      5.01626   5.15053   3.17488   0.00535   0.00044   0.00362
   H      1.28598   0.84529   3.18071  -0.01649  -0.00469  -0.04858
   H      1.28667   5.20759   3.18091   0.01649  -0.00467   0.04856
   H      0.71148  -0.00019   4.50305  -0.00003  -0.06771   0.00001
   Pb     2.90069   3.02604   6.09921   0.00000   0.00000  -0.00000
   I      2.65831   3.02633   2.96183  -0.00000  -0.00001   0.00000
   I      2.43617  -0.00042   0.21716   0.00000   0.00000  -0.00000
   I      5.91158   3.02578   5.68602   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55719  -0.00090   2.85228   0.00454  -0.00000   0.00148
   N      0.73342  -0.00033   3.46115  -0.00041   0.00000  -0.00001
   H      5.66073  -0.00107   1.75700   0.00520  -0.00001  -0.05259
   H      5.01558   0.90161   3.17465  -0.02908   0.04904   0.01768
   H      5.01626   5.15053   3.17488  -0.02909  -0.04903   0.01769
   H      1.28598   0.84529   3.18071   0.00237   0.00409  -0.00151
   H      1.28667   5.20759   3.18091   0.00237  -0.00409  -0.00151
   H      0.71148  -0.00019   4.50305  -0.00032   0.00000   0.00272
   Pb     2.90069   3.02604   6.09921  -0.00000   0.00000  -0.00000
   I      2.65831   3.02633   2.96183   0.00000  -0.00000  -0.00000
   I      2.43617  -0.00042   0.21716   0.00000  -0.00000   0.00000
   I      5.91158   3.02578   5.68602   0.00000  -0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55719  -0.00090   2.85228   0.00000   0.00843   0.00000
   N      0.73342  -0.00033   3.46115   0.00001  -0.00403  -0.00000
   H      5.66073  -0.00107   1.75700   0.00000   0.00152  -0.00003
   H      5.01558   0.90161   3.17465   0.03017  -0.05041  -0.01902
   H      5.01626   5.15053   3.17488  -0.03019  -0.05040   0.01903
   H      1.28598   0.84529   3.18071   0.01692   0.02717  -0.01042
   H      1.28667   5.20759   3.18091  -0.01703   0.02737   0.01048
   H      0.71148  -0.00019   4.50305   0.00000  -0.00109  -0.00002
   Pb     2.90069   3.02604   6.09921   0.00000   0.00000  -0.00000
   I      2.65831   3.02633   2.96183  -0.00000   0.00001  -0.00000
   I      2.43617  -0.00042   0.21716   0.00000   0.00000   0.00000
   I      5.91158   3.02578   5.68602  -0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55719  -0.00090   2.85228   0.00303   0.00002  -0.00781
   N      0.73342  -0.00033   3.46115  -0.00246   0.00001   0.00132
   H      5.66073  -0.00107   1.75700  -0.00721   0.00001   0.07603
   H      5.01558   0.90161   3.17465  -0.01418   0.02582   0.00818
   H      5.01626   5.15053   3.17488  -0.01433  -0.02605   0.00827
   H      1.28598   0.84529   3.18071   0.01645   0.02708  -0.00942
   H      1.28667   5.20759   3.18091   0.01657  -0.02727  -0.00948
   H      0.71148  -0.00019   4.50305   0.00047   0.00000   0.00112
   Pb     2.90069   3.02604   6.09921  -0.00000  -0.00000   0.00000
   I      2.65831   3.02633   2.96183   0.00000  -0.00000   0.00000
   I      2.43617  -0.00042   0.21716  -0.00000  -0.00000  -0.00000
   I      5.91158   3.02578   5.68602   0.00000  -0.00000   0.00000
PRIMCOORD 34
     12   1
   C      5.55719  -0.00090   2.85228  -0.00206   0.00005   0.00375
   N      0.73342  -0.00033   3.46115  -0.00451   0.00006   0.00161
   H      5.66073  -0.00107   1.75700   0.00361   0.00000  -0.03436
   H      5.01558   0.90161   3.17465   0.01066  -0.01729  -0.00538
   H      5.01626   5.15053   3.17488   0.01026   0.01663  -0.00514
   H      1.28598   0.84529   3.18071   0.03147   0.05012  -0.01741
   H      1.28667   5.20759   3.18091   0.03203  -0.05100  -0.01772
   H      0.71148  -0.00019   4.50305  -0.00160   0.00002   0.01294
   Pb     2.90069   3.02604   6.09921  -0.00000  -0.00000   0.00000
   I      2.65831   3.02633   2.96183   0.00001  -0.00000   0.00000
   I      2.43617  -0.00042   0.21716  -0.00000  -0.00000  -0.00000
   I      5.91158   3.02578   5.68602   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55719  -0.00090   2.85228  -0.00001  -0.00443   0.00002
   N      0.73342  -0.00033   3.46115  -0.00005  -0.00726   0.00002
   H      5.66073  -0.00107   1.75700   0.00002  -0.00070  -0.00016
   H      5.01558   0.90161   3.17465  -0.01695   0.02710   0.00984
   H      5.01626   5.15053   3.17488   0.01709   0.02730  -0.00991
   H      1.28598   0.84529   3.18071   0.03267   0.05014  -0.01844
   H      1.28667   5.20759   3.18091  -0.03195   0.04902   0.01804
   H      0.71148  -0.00019   4.50305  -0.00002  -0.00184   0.00014
   Pb     2.90069   3.02604   6.09921  -0.00000   0.00000   0.00000
   I      2.65831   3.02633   2.96183   0.00000   0.00002   0.00000
   I      2.43617  -0.00042   0.21716  -0.00000   0.00000  -0.00000
   I      5.91158   3.02578   5.68602   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55719  -0.00090   2.85228  -0.00002  -0.00000   0.00040
   N      0.73342  -0.00033   3.46115  -0.00092   0.00000   0.00728
   H      5.66073  -0.00107   1.75700  -0.00044  -0.00000  -0.00551
   H      5.01558   0.90161   3.17465   0.00039  -0.00061  -0.00028
   H      5.01626   5.15053   3.17488   0.00039   0.00061  -0.00028
   H      1.28598   0.84529   3.18071   0.00331   0.00604  -0.00030
   H      1.28667   5.20759   3.18091   0.00331  -0.00604  -0.00030
   H      0.71148  -0.00019   4.50305   0.00659  -0.00001  -0.09887
   Pb     2.90069   3.02604   6.09921  -0.00000  -0.00000  -0.00000
   I      2.65831   3.02633   2.96183   0.00000  -0.00000  -0.00000
   I      2.43617  -0.00042   0.21716  -0.00001   0.00000  -0.00000
   I      5.91158   3.02578   5.68602   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_0.993_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000633949   -0.002988394
    0.000877866    6.072087396   -0.000019741
    0.133948648   -0.000388629    6.265231801
PRIMCOORD  1
     12   1
   C      5.55754  -0.00090   2.85544  -0.02295  -0.01747   0.00123
   N      0.73689  -0.00033   3.45760  -0.02295  -0.01747   0.00123
   H      5.65540  -0.00106   1.75966  -0.02295  -0.01747   0.00123
   H      5.01767   0.90161   3.18069  -0.02295  -0.01747   0.00123
   H      5.01836   5.16888   3.18091  -0.02295  -0.01747   0.00123
   H      1.28791   0.84535   3.17462  -0.02295  -0.01747   0.00123
   H      1.28861   5.22587   3.17481  -0.02295  -0.01747   0.00123
   H      0.72053  -0.00019   4.49974  -0.02295  -0.01747   0.00123
   Pb     2.89150   3.03522   6.10368  -0.02295  -0.01747   0.00123
   I      2.65227   3.03550   2.96329  -0.02295  -0.01747   0.00123
   I      2.44282  -0.00043   0.20945  -0.02295  -0.01747   0.00123
   I      5.90458   3.03493   5.68894  -0.02295  -0.01747   0.00123
PRIMCOORD  2
     12   1
   C      5.55754  -0.00090   2.85544  -0.01727   0.02290   0.00325
   N      0.73689  -0.00033   3.45760  -0.01727   0.02290   0.00325
   H      5.65540  -0.00106   1.75966  -0.01727   0.02290   0.00325
   H      5.01767   0.90161   3.18069  -0.01727   0.02290   0.00325
   H      5.01836   5.16888   3.18091  -0.01727   0.02290   0.00325
   H      1.28791   0.84535   3.17462  -0.01727   0.02290   0.00325
   H      1.28861   5.22587   3.17481  -0.01727   0.02290   0.00325
   H      0.72053  -0.00019   4.49974  -0.01727   0.02290   0.00325
   Pb     2.89150   3.03522   6.10368  -0.01727   0.02290   0.00325
   I      2.65227   3.03550   2.96329  -0.01727   0.02290   0.00325
   I      2.44282  -0.00043   0.20945  -0.01727   0.02290   0.00325
   I      5.90458   3.03493   5.68894  -0.01727   0.02290   0.00325
PRIMCOORD  3
     12   1
   C      5.55754  -0.00090   2.85544   0.00295  -0.00185   0.02866
   N      0.73689  -0.00033   3.45760   0.00295  -0.00185   0.02866
   H      5.65540  -0.00106   1.75966   0.00295  -0.00185   0.02866
   H      5.01767   0.90161   3.18069   0.00295  -0.00185   0.02866
   H      5.01836   5.16888   3.18091   0.00295  -0.00185   0.02866
   H      1.28791   0.84535   3.17462   0.00295  -0.00185   0.02866
   H      1.28861   5.22587   3.17481   0.00295  -0.00185   0.02866
   H      0.72053  -0.00019   4.49974   0.00295  -0.00185   0.02866
   Pb     2.89150   3.03522   6.10368   0.00295  -0.00185   0.02866
   I      2.65227   3.03550   2.96329   0.00295  -0.00185   0.02866
   I      2.44282  -0.00043   0.20945   0.00295  -0.00185   0.02866
   I      5.90458   3.03493   5.68894   0.00295  -0.00185   0.02866
PRIMCOORD  4
     12   1
   C      5.55754  -0.00090   2.85544  -0.00011   0.02288  -0.00010
   N      0.73689  -0.00033   3.45760  -0.00012   0.02899  -0.00008
   H      5.65540  -0.00106   1.75966  -0.00009   0.02549  -0.00010
   H      5.01767   0.90161   3.18069  -0.00386   0.02021   0.00123
   H      5.01836   5.16888   3.18091   0.00361   0.02021  -0.00146
   H      1.28791   0.84535   3.17462  -0.00119   0.02722  -0.00727
   H      1.28861   5.22587   3.17481   0.00095   0.02722   0.00713
   H      0.72053  -0.00019   4.49974  -0.00014   0.04125  -0.00008
   Pb     2.89150   3.03522   6.10368   0.00010   0.00714   0.00003
   I      2.65227   3.03550   2.96329  -0.00009   0.02977   0.00001
   I      2.44282  -0.00043   0.20945  -0.00007   0.00558  -0.00009
   I      5.90458   3.03493   5.68894   0.00003  -0.05366   0.00007
PRIMCOORD  5
     12   1
   C      5.55754  -0.00090   2.85544   0.00771  -0.00007   0.00122
   N      0.73689  -0.00033   3.45760   0.00451  -0.00004   0.00910
   H      5.65540  -0.00106   1.75966   0.01343  -0.00009   0.00177
   H      5.01767   0.90161   3.18069   0.00551  -0.00021  -0.00221
   H      5.01836   5.16888   3.18091   0.00553   0.00008  -0.00217
   H      1.28791   0.84535   3.17462   0.00564   0.00067   0.01200
   H      1.28861   5.22587   3.17481   0.00565  -0.00075   0.01204
   H      0.72053  -0.00019   4.49974  -0.00191  -0.00001   0.00828
   Pb     2.89150   3.03522   6.10368  -0.02421   0.00006  -0.01725
   I      2.65227   3.03550   2.96329  -0.02155  -0.00003  -0.00999
   I      2.44282  -0.00043   0.20945   0.07042   0.00002  -0.01285
   I      5.90458   3.03493   5.68894  -0.01084  -0.00007   0.04966
PRIMCOORD  6
     12   1
   C      5.55754  -0.00090   2.85544  -0.02602   0.00015  -0.00807
   N      0.73689  -0.00033   3.45760  -0.02321   0.00007  -0.01459
   H      5.65540  -0.00106   1.75966  -0.03147   0.00018  -0.00859
   H      5.01767   0.90161   3.18069  -0.02491  -0.00000  -0.00589
   H      5.01836   5.16888   3.18091  -0.02500   0.00035  -0.00595
   H      1.28791   0.84535   3.17462  -0.02435   0.00009  -0.01678
   H      1.28861   5.22587   3.17481  -0.02440   0.00005  -0.01689
   H      0.72053  -0.00019   4.49974  -0.01701  -0.00001  -0.01429
   Pb     2.89150   3.03522   6.10368   0.02487  -0.00014  -0.00308
   I      2.65227   3.03550   2.96329  -0.02694   0.00003  -0.00344
   I      2.44282  -0.00043   0.20945  -0.02212  -0.00007  -0.02384
   I      5.90458   3.03493   5.68894   0.01464   0.00025   0.03522
PRIMCOORD  7
     12   1
   C      5.55754  -0.00090   2.85544  -0.00087   0.03351   0.00237
   N      0.73689  -0.00033   3.45760  -0.00080   0.02896   0.00221
   H      5.65540  -0.00106   1.75966  -0.00101   0.03827   0.00236
   H      5.01767   0.90161   3.18069   0.00078   0.03300   0.00656
   H      5.01836   5.16888   3.18091  -0.00242   0.03298  -0.00170
   H      1.28791   0.84535   3.17462  -0.00067   0.03061   0.00716
   H      1.28861   5.22587   3.17481  -0.00110   0.03056  -0.00302
   H      0.72053  -0.00019   4.49974  -0.00069   0.02244   0.00219
   Pb     2.89150   3.03522   6.10368   0.00078  -0.02323  -0.00081
   I      2.65227   3.03550   2.96329  -0.00211   0.03041  -0.00051
   I      2.44282  -0.00043   0.20945   0.00069  -0.01445   0.00235
   I      5.90458   3.03493   5.68894   0.00035   0.01411  -0.00109
PRIMCOORD  8
     12   1
   C      5.55754  -0.00090   2.85544  -0.01163  -0.00274   0.02991
   N      0.73689  -0.00033   3.45760  -0.01086  -0.00239   0.02805
   H      5.65540  -0.00106   1.75966  -0.01312  -0.00312   0.02982
   H      5.01767   0.90161   3.18069  -0.01114  -0.00256   0.03016
   H      5.01836   5.16888   3.18091  -0.01091  -0.00282   0.03082
   H      1.28791   0.84535   3.17462  -0.01191  -0.00219   0.02599
   H      1.28861   5.22587   3.17481  -0.01190  -0.00288   0.02682
   H      0.72053  -0.00019   4.49974  -0.00963  -0.00186   0.02786
   Pb     2.89150   3.03522   6.10368   0.01124   0.00193  -0.01059
   I      2.65227   3.03550   2.96329  -0.02862  -0.00253  -0.00681
   I      2.44282  -0.00043   0.20945   0.00785   0.00120   0.03023
   I      5.90458   3.03493   5.68894   0.00526  -0.00118  -0.01343
PRIMCOORD  9
     12   1
   C      5.55754  -0.00090   2.85544  -0.00898   0.00001  -0.02792
   N      0.73689  -0.00033   3.45760  -0.01807  -0.00001  -0.00725
   H      5.65540  -0.00106   1.75966   0.00780   0.00000  -0.02639
   H      5.01767   0.90161   3.18069  -0.01423  -0.00015  -0.03607
   H      5.01836   5.16888   3.18091  -0.01426   0.00019  -0.03606
   H      1.28791   0.84535   3.17462  -0.01390   0.00060   0.00202
   H      1.28861   5.22587   3.17481  -0.01392  -0.00063   0.00202
   H      0.72053  -0.00019   4.49974  -0.03481  -0.00000  -0.00824
   Pb     2.89150   3.03522   6.10368   0.00586  -0.00002   0.02526
   I      2.65227   3.03550   2.96329  -0.02565  -0.00003   0.01410
   I      2.44282  -0.00043   0.20945   0.02190  -0.00000  -0.02444
   I      5.90458   3.03493   5.68894  -0.00231   0.00006  -0.02665
PRIMCOORD 10
     12   1
   C      5.55754  -0.00090   2.85544  -0.01250   0.00006   0.03660
   N      0.73689  -0.00033   3.45760   0.00115   0.00000   0.00545
   H      5.65540  -0.00106   1.75966  -0.03904   0.00010   0.03424
   H      5.01767   0.90161   3.18069  -0.00459   0.00008   0.04969
   H      5.01836   5.16888   3.18091  -0.00463   0.00004   0.04962
   H      1.28791   0.84535   3.17462  -0.00491  -0.00007  -0.00602
   H      1.28861   5.22587   3.17481  -0.00495   0.00007  -0.00607
   H      0.72053  -0.00019   4.49974   0.02480  -0.00003   0.00641
   Pb     2.89150   3.03522   6.10368  -0.00021   0.00001   0.00098
   I      2.65227   3.03550   2.96329   0.00137  -0.00001  -0.00118
   I      2.44282  -0.00043   0.20945   0.00054   0.00000  -0.00441
   I      5.90458   3.03493   5.68894  -0.00025  -0.00001  -0.00109
PRIMCOORD 11
     12   1
   C      5.55754  -0.00090   2.85544  -0.00001  -0.03848   0.00007
   N      0.73689  -0.00033   3.45760   0.00002  -0.00574   0.00001
   H      5.65540  -0.00106   1.75966  -0.00006  -0.05772   0.00007
   H      5.01767   0.90161   3.18069  -0.01542  -0.04167  -0.01678
   H      5.01836   5.16888   3.18091   0.01543  -0.04167   0.01697
   H      1.28791   0.84535   3.17462  -0.01311  -0.00116  -0.01048
   H      1.28861   5.22587   3.17481   0.01313  -0.00116   0.01045
   H      0.72053  -0.00019   4.49974   0.00007   0.00645   0.00001
   Pb     2.89150   3.03522   6.10368  -0.00000  -0.00085   0.00001
   I      2.65227   3.03550   2.96329  -0.00001   0.00518  -0.00001
   I      2.44282  -0.00043   0.20945  -0.00000   0.00107  -0.00001
   I      5.90458   3.03493   5.68894   0.00001   0.00050  -0.00000
PRIMCOORD 12
     12   1
   C      5.55754  -0.00090   2.85544   0.02342   0.00019  -0.00491
   N      0.73689  -0.00033   3.45760   0.02614   0.00003  -0.01172
   H      5.65540  -0.00106   1.75966   0.01830   0.00033  -0.00541
   H      5.01767   0.90161   3.18069   0.02518   0.00018  -0.00216
   H      5.01836   5.16888   3.18091   0.02506   0.00018  -0.00240
   H      1.28791   0.84535   3.17462   0.02403   0.00020  -0.01586
   H      1.28861   5.22587   3.17481   0.02393  -0.00016  -0.01603
   H      0.72053  -0.00019   4.49974   0.03179  -0.00008  -0.01140
   Pb     2.89150   3.03522   6.10368  -0.01341   0.00002   0.02602
   I      2.65227   3.03550   2.96329  -0.00769   0.00000  -0.04969
   I      2.44282  -0.00043   0.20945  -0.00355  -0.00006   0.00646
   I      5.90458   3.03493   5.68894   0.02687   0.00000   0.00293
PRIMCOORD 13
     12   1
   C      5.55754  -0.00090   2.85544  -0.02929   0.00000  -0.00442
   N      0.73689  -0.00033   3.45760  -0.03412  -0.00000   0.00757
   H      5.65540  -0.00106   1.75966  -0.01966  -0.00003  -0.00352
   H      5.01767   0.90161   3.18069  -0.03229   0.00008  -0.00957
   H      5.01836   5.16888   3.18091  -0.03232  -0.00003  -0.00953
   H      1.28791   0.84535   3.17462  -0.03129  -0.00033   0.01274
   H      1.28861   5.22587   3.17481  -0.03132   0.00028   0.01278
   H      0.72053  -0.00019   4.49974  -0.04387   0.00003   0.00701
   Pb     2.89150   3.03522   6.10368  -0.01160   0.00000  -0.00446
   I      2.65227   3.03550   2.96329   0.00093  -0.00000   0.01079
   I      2.44282  -0.00043   0.20945  -0.00027   0.00001  -0.00130
   I      5.90458   3.03493   5.68894   0.02632  -0.00000  -0.00270
PRIMCOORD 14
     12   1
   C      5.55754  -0.00090   2.85544  -0.02922   0.00486  -0.00876
   N      0.73689  -0.00033   3.45760  -0.03301  -0.00078   0.00143
   H      5.65540  -0.00106   1.75966  -0.02088  -0.00279  -0.00798
   H      5.01767   0.90161   3.18069  -0.02537   0.01087  -0.01895
   H      5.01836   5.16888   3.18091  -0.03837   0.01084  -0.00735
   H      1.28791   0.84535   3.17462  -0.02484  -0.00727  -0.00151
   H      1.28861   5.22587   3.17481  -0.03610  -0.00609   0.01177
   H      0.72053  -0.00019   4.49974  -0.04107   0.00822   0.00088
   Pb     2.89150   3.03522   6.10368   0.00251  -0.01125   0.00227
   I      2.65227   3.03550   2.96329   0.00591  -0.00308  -0.00648
   I      2.44282  -0.00043   0.20945   0.00273   0.02257   0.00249
   I      5.90458   3.03493   5.68894  -0.00484  -0.00160   0.00114
PRIMCOORD 15
     12   1
   C      5.55754  -0.00090   2.85544   0.03078   0.00281   0.00920
   N      0.73689  -0.00033   3.45760   0.03477  -0.00045  -0.00154
   H      5.65540  -0.00106   1.75966   0.02199  -0.00140   0.00838
   H      5.01767   0.90161   3.18069   0.03724   0.00614   0.01064
   H      5.01836   5.16888   3.18091   0.02989   0.00618   0.01700
   H      1.28791   0.84535   3.17462   0.03529  -0.00315  -0.00911
   H      1.28861   5.22587   3.17481   0.02890  -0.00439  -0.00175
   H      0.72053  -0.00019   4.49974   0.04326   0.00453  -0.00096
   Pb     2.89150   3.03522   6.10368  -0.00265  -0.00634  -0.00237
   I      2.65227   3.03550   2.96329  -0.00622  -0.00173   0.00679
   I      2.44282  -0.00043   0.20945  -0.00286   0.01271  -0.00261
   I      5.90458   3.03493   5.68894   0.00510  -0.00091  -0.00120
PRIMCOORD 16
     12   1
   C      5.55754  -0.00090   2.85544  -0.01130  -0.00000  -0.00147
   N      0.73689  -0.00033   3.45760   0.00403   0.00002  -0.03538
   H      5.65540  -0.00106   1.75966  -0.03996  -0.00002  -0.00402
   H      5.01767   0.90161   3.18069  -0.00293  -0.00004   0.01255
   H      5.01836   5.16888   3.18091  -0.00291   0.00004   0.01259
   H      1.28791   0.84535   3.17462  -0.00249  -0.00011  -0.04805
   H      1.28861   5.22587   3.17481  -0.00247   0.00015  -0.04802
   H      0.72053  -0.00019   4.49974   0.02852   0.00003  -0.03461
   Pb     2.89150   3.03522   6.10368  -0.00018   0.00000  -0.00010
   I      2.65227   3.03550   2.96329  -0.00073  -0.00000   0.00163
   I      2.44282  -0.00043   0.20945   0.00140  -0.00000   0.00345
   I      5.90458   3.03493   5.68894   0.00042   0.00000   0.00000
PRIMCOORD 17
     12   1
   C      5.55754  -0.00090   2.85544  -0.00001  -0.00176  -0.00001
   N      0.73689  -0.00033   3.45760  -0.00001  -0.00882  -0.00001
   H      5.65540  -0.00106   1.75966  -0.00001   0.04802  -0.00001
   H      5.01767   0.90161   3.18069  -0.01221  -0.02326   0.03937
   H      5.01836   5.16888   3.18091   0.01218  -0.02327  -0.03937
   H      1.28791   0.84535   3.17462  -0.00708   0.00423   0.02510
   H      1.28861   5.22587   3.17481   0.00706   0.00422  -0.02512
   H      0.72053  -0.00019   4.49974  -0.00001  -0.04164  -0.00000
   Pb     2.89150   3.03522   6.10368   0.00000  -0.00022   0.00000
   I      2.65227   3.03550   2.96329   0.00000   0.00118   0.00000
   I      2.44282  -0.00043   0.20945   0.00000   0.00070   0.00000
   I      5.90458   3.03493   5.68894  -0.00000  -0.00012   0.00000
PRIMCOORD 18
     12   1
   C      5.55754  -0.00090   2.85544  -0.00001   0.00469  -0.00000
   N      0.73689  -0.00033   3.45760  -0.00001  -0.02886  -0.00001
   H      5.65540  -0.00106   1.75966  -0.00002  -0.01400  -0.00000
   H      5.01767   0.90161   3.18069   0.02832   0.02615  -0.01248
   H      5.01836   5.16888   3.18091  -0.02832   0.02616   0.01249
   H      1.28791   0.84535   3.17462   0.02119  -0.04632  -0.00807
   H      1.28861   5.22587   3.17481  -0.02121  -0.04631   0.00804
   H      0.72053  -0.00019   4.49974   0.00001  -0.01833  -0.00001
   Pb     2.89150   3.03522   6.10368   0.00000   0.00022   0.00000
   I      2.65227   3.03550   2.96329  -0.00000   0.00330  -0.00000
   I      2.44282  -0.00043   0.20945   0.00000  -0.00026   0.00000
   I      5.90458   3.03493   5.68894  -0.00000  -0.00009   0.00000
PRIMCOORD 19
     12   1
   C      5.55754  -0.00090   2.85544  -0.00000   0.00049  -0.00000
   N      0.73689  -0.00033   3.45760  -0.00000  -0.00003  -0.00000
   H      5.65540  -0.00106   1.75966  -0.00000  -0.03114   0.00000
   H      5.01767   0.90161   3.18069   0.01088   0.01591  -0.02476
   H      5.01836   5.16888   3.18091  -0.01088   0.01592   0.02475
   H      1.28791   0.84535   3.17462  -0.01574   0.02353   0.03836
   H      1.28861   5.22587   3.17481   0.01574   0.02352  -0.03836
   H      0.72053  -0.00019   4.49974  -0.00000  -0.05016   0.00001
   Pb     2.89150   3.03522   6.10368  -0.00000  -0.00001   0.00000
   I      2.65227   3.03550   2.96329   0.00000   0.00001   0.00000
   I      2.44282  -0.00043   0.20945   0.00000   0.00017   0.00000
   I      5.90458   3.03493   5.68894   0.00000  -0.00020  -0.00000
PRIMCOORD 20
     12   1
   C      5.55754  -0.00090   2.85544  -0.00216   0.00000   0.00363
   N      0.73689  -0.00033   3.45760  -0.00194   0.00000   0.00427
   H      5.65540  -0.00106   1.75966   0.04674  -0.00001   0.00696
   H      5.01767   0.90161   3.18069  -0.01337   0.00406  -0.02766
   H      5.01836   5.16888   3.18091  -0.01335  -0.00407  -0.02765
   H      1.28791   0.84535   3.17462  -0.01375  -0.00449  -0.03096
   H      1.28861   5.22587   3.17481  -0.01377   0.00447  -0.03097
   H      0.72053  -0.00019   4.49974   0.05855  -0.00001   0.00652
   Pb     2.89150   3.03522   6.10368  -0.00001  -0.00000   0.00000
   I      2.65227   3.03550   2.96329   0.00000  -0.00000   0.00003
   I      2.44282  -0.00043   0.20945   0.00002  -0.00000  -0.00001
   I      5.90458   3.03493   5.68894   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55754  -0.00090   2.85544   0.00000   0.00520  -0.00000
   N      0.73689  -0.00033   3.45760   0.00000   0.00417  -0.00000
   H      5.65540  -0.00106   1.75966  -0.00002  -0.02212   0.00000
   H      5.01767   0.90161   3.18069  -0.04045  -0.01546  -0.01247
   H      5.01836   5.16888   3.18091   0.04046  -0.01546   0.01249
   H      1.28791   0.84535   3.17462   0.04276  -0.01935   0.01323
   H      1.28861   5.22587   3.17481  -0.04275  -0.01935  -0.01321
   H      0.72053  -0.00019   4.49974  -0.00002  -0.02548   0.00000
   Pb     2.89150   3.03522   6.10368   0.00000  -0.00000  -0.00000
   I      2.65227   3.03550   2.96329   0.00000   0.00000  -0.00000
   I      2.44282  -0.00043   0.20945   0.00000   0.00001   0.00000
   I      5.90458   3.03493   5.68894  -0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55754  -0.00090   2.85544  -0.03657   0.00000  -0.01711
   N      0.73689  -0.00033   3.45760   0.03221  -0.00000   0.01452
   H      5.65540  -0.00106   1.75966  -0.03452   0.00000  -0.01729
   H      5.01767   0.90161   3.18069  -0.03003   0.00216  -0.01038
   H      5.01836   5.16888   3.18091  -0.03004  -0.00215  -0.01038
   H      1.28791   0.84535   3.17462   0.03090   0.00111   0.01521
   H      1.28861   5.22587   3.17481   0.03091  -0.00112   0.01522
   H      0.72053  -0.00019   4.49974   0.03158  -0.00000   0.01514
   Pb     2.89150   3.03522   6.10368  -0.00000   0.00000  -0.00000
   I      2.65227   3.03550   2.96329  -0.00005   0.00000   0.00000
   I      2.44282  -0.00043   0.20945  -0.00004  -0.00000  -0.00002
   I      5.90458   3.03493   5.68894   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55754  -0.00090   2.85544   0.00648  -0.00001  -0.01368
   N      0.73689  -0.00033   3.45760  -0.00602   0.00001   0.01026
   H      5.65540  -0.00106   1.75966  -0.04629   0.00001  -0.01797
   H      5.01767   0.90161   3.18069   0.01221  -0.01423   0.03564
   H      5.01836   5.16888   3.18091   0.01219   0.01425   0.03563
   H      1.28791   0.84535   3.17462  -0.01022  -0.00954  -0.02419
   H      1.28861   5.22587   3.17481  -0.01023   0.00954  -0.02419
   H      0.72053  -0.00019   4.49974   0.04678  -0.00001   0.01307
   Pb     2.89150   3.03522   6.10368  -0.00000   0.00000   0.00000
   I      2.65227   3.03550   2.96329   0.00000  -0.00000   0.00001
   I      2.44282  -0.00043   0.20945   0.00001  -0.00000   0.00001
   I      5.90458   3.03493   5.68894   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55754  -0.00090   2.85544   0.00000   0.01448  -0.00001
   N      0.73689  -0.00033   3.45760  -0.00000  -0.01205   0.00000
   H      5.65540  -0.00106   1.75966  -0.00002  -0.03515   0.00000
   H      5.01767   0.90161   3.18069  -0.04290  -0.01045  -0.00268
   H      5.01836   5.16888   3.18091   0.04290  -0.01045   0.00270
   H      1.28791   0.84535   3.17462  -0.04104   0.01161  -0.00643
   H      1.28861   5.22587   3.17481   0.04104   0.01160   0.00641
   H      0.72053  -0.00019   4.49974   0.00001   0.02786  -0.00000
   Pb     2.89150   3.03522   6.10368   0.00000  -0.00000   0.00000
   I      2.65227   3.03550   2.96329  -0.00000  -0.00000   0.00000
   I      2.44282  -0.00043   0.20945  -0.00000  -0.00000  -0.00000
   I      5.90458   3.03493   5.68894  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.55754  -0.00090   2.85544  -0.01070   0.00000  -0.00525
   N      0.73689  -0.00033   3.45760  -0.00042   0.00000  -0.00058
   H      5.65540  -0.00106   1.75966   0.06361  -0.00001   0.00181
   H      5.01767   0.90161   3.18069   0.03739   0.01366   0.03616
   H      5.01836   5.16888   3.18091   0.03739  -0.01366   0.03616
   H      1.28791   0.84535   3.17462  -0.00127  -0.00071  -0.00116
   H      1.28861   5.22587   3.17481  -0.00127   0.00071  -0.00115
   H      0.72053  -0.00019   4.49974  -0.00383  -0.00000  -0.00166
   Pb     2.89150   3.03522   6.10368   0.00000  -0.00000  -0.00000
   I      2.65227   3.03550   2.96329  -0.00000  -0.00000   0.00000
   I      2.44282  -0.00043   0.20945   0.00001   0.00000  -0.00000
   I      5.90458   3.03493   5.68894   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55754  -0.00090   2.85544  -0.00000  -0.00355  -0.00000
   N      0.73689  -0.00033   3.45760   0.00000  -0.00310   0.00000
   H      5.65540  -0.00106   1.75966   0.00001   0.06701  -0.00001
   H      5.01767   0.90161   3.18069  -0.01858   0.00446  -0.04810
   H      5.01836   5.16888   3.18091   0.01858   0.00448   0.04811
   H      1.28791   0.84535   3.17462  -0.00594   0.00087   0.00160
   H      1.28861   5.22587   3.17481   0.00594   0.00087  -0.00160
   H      0.72053  -0.00019   4.49974  -0.00000   0.00725  -0.00000
   Pb     2.89150   3.03522   6.10368  -0.00000  -0.00000   0.00000
   I      2.65227   3.03550   2.96329   0.00000   0.00000  -0.00000
   I      2.44282  -0.00043   0.20945  -0.00000  -0.00000  -0.00000
   I      5.90458   3.03493   5.68894   0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55754  -0.00090   2.85544  -0.00285   0.00000   0.00272
   N      0.73689  -0.00033   3.45760  -0.00232   0.00000   0.00210
   H      5.65540  -0.00106   1.75966  -0.03668   0.00001  -0.00184
   H      5.01767   0.90161   3.18069   0.04345   0.03834  -0.02931
   H      5.01836   5.16888   3.18091   0.04345  -0.03835  -0.02929
   H      1.28791   0.84535   3.17462   0.00418  -0.00611  -0.00251
   H      1.28861   5.22587   3.17481   0.00418   0.00611  -0.00251
   H      0.72053  -0.00019   4.49974   0.00790  -0.00000   0.00293
   Pb     2.89150   3.03522   6.10368   0.00000  -0.00000   0.00000
   I      2.65227   3.03550   2.96329  -0.00000  -0.00000   0.00000
   I      2.44282  -0.00043   0.20945   0.00000   0.00000  -0.00000
   I      5.90458   3.03493   5.68894  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55754  -0.00090   2.85544   0.00020  -0.00000   0.00019
   N      0.73689  -0.00033   3.45760   0.00910  -0.00000   0.00632
   H      5.65540  -0.00106   1.75966  -0.00542  -0.00000  -0.00030
   H      5.01767   0.90161   3.18069   0.00285   0.00244  -0.00263
   H      5.01836   5.16888   3.18091   0.00284  -0.00244  -0.00264
   H      1.28791   0.84535   3.17462  -0.03544   0.01060  -0.04219
   H      1.28861   5.22587   3.17481  -0.03545  -0.01060  -0.04221
   H      0.72053  -0.00019   4.49974  -0.05921   0.00002   0.00094
   Pb     2.89150   3.03522   6.10368   0.00000   0.00000   0.00000
   I      2.65227   3.03550   2.96329   0.00001  -0.00000   0.00002
   I      2.44282  -0.00043   0.20945  -0.00001  -0.00000  -0.00003
   I      5.90458   3.03493   5.68894  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55754  -0.00090   2.85544  -0.00047  -0.00000   0.00135
   N      0.73689  -0.00033   3.45760  -0.00320   0.00000   0.00296
   H      5.65540  -0.00106   1.75966   0.00620  -0.00000   0.00248
   H      5.01767   0.90161   3.18069  -0.00626  -0.00282   0.00068
   H      5.01836   5.16888   3.18091  -0.00626   0.00282   0.00068
   H      1.28791   0.84535   3.17462   0.04422  -0.04077  -0.02950
   H      1.28861   5.22587   3.17481   0.04422   0.04075  -0.02953
   H      0.72053  -0.00019   4.49974  -0.02937   0.00001  -0.00034
   Pb     2.89150   3.03522   6.10368  -0.00000  -0.00000  -0.00000
   I      2.65227   3.03550   2.96329  -0.00002  -0.00000   0.00001
   I      2.44282  -0.00043   0.20945  -0.00000   0.00000  -0.00002
   I      5.90458   3.03493   5.68894   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55754  -0.00090   2.85544   0.00000   0.00175   0.00000
   N      0.73689  -0.00033   3.45760   0.00000   0.00404   0.00000
   H      5.65540  -0.00106   1.75966   0.00000   0.00240   0.00000
   H      5.01767   0.90161   3.18069  -0.00533   0.00044  -0.00356
   H      5.01836   5.16888   3.18091   0.00533   0.00044   0.00356
   H      1.28791   0.84535   3.17462  -0.01668  -0.00470  -0.04843
   H      1.28861   5.22587   3.17481   0.01668  -0.00468   0.04841
   H      0.72053  -0.00019   4.49974  -0.00003  -0.06784   0.00001
   Pb     2.89150   3.03522   6.10368   0.00000   0.00000  -0.00000
   I      2.65227   3.03550   2.96329  -0.00000  -0.00001   0.00000
   I      2.44282  -0.00043   0.20945   0.00000   0.00000  -0.00000
   I      5.90458   3.03493   5.68894   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55754  -0.00090   2.85544   0.00455  -0.00000   0.00146
   N      0.73689  -0.00033   3.45760  -0.00040   0.00000  -0.00001
   H      5.65540  -0.00106   1.75966   0.00494  -0.00001  -0.05264
   H      5.01767   0.90161   3.18069  -0.02899   0.04904   0.01783
   H      5.01836   5.16888   3.18091  -0.02900  -0.04903   0.01784
   H      1.28791   0.84535   3.17462   0.00234   0.00405  -0.00151
   H      1.28861   5.22587   3.17481   0.00234  -0.00406  -0.00151
   H      0.72053  -0.00019   4.49974  -0.00031   0.00000   0.00275
   Pb     2.89150   3.03522   6.10368  -0.00000   0.00000  -0.00000
   I      2.65227   3.03550   2.96329   0.00000  -0.00000  -0.00000
   I      2.44282  -0.00043   0.20945   0.00000  -0.00000   0.00000
   I      5.90458   3.03493   5.68894   0.00000  -0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55754  -0.00090   2.85544   0.00000   0.00857   0.00000
   N      0.73689  -0.00033   3.45760   0.00001  -0.00380  -0.00000
   H      5.65540  -0.00106   1.75966   0.00000   0.00154  -0.00003
   H      5.01767   0.90161   3.18069   0.03060  -0.05124  -0.01948
   H      5.01836   5.16888   3.18091  -0.03061  -0.05123   0.01949
   H      1.28791   0.84535   3.17462   0.01587   0.02562  -0.00994
   H      1.28861   5.22587   3.17481  -0.01596   0.02579   0.00999
   H      0.72053  -0.00019   4.49974   0.00000  -0.00104  -0.00001
   Pb     2.89150   3.03522   6.10368   0.00000   0.00000  -0.00000
   I      2.65227   3.03550   2.96329  -0.00000   0.00001  -0.00000
   I      2.44282  -0.00043   0.20945   0.00000   0.00000   0.00000
   I      5.90458   3.03493   5.68894  -0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55754  -0.00090   2.85544   0.00316   0.00001  -0.00813
   N      0.73689  -0.00033   3.45760  -0.00206   0.00001   0.00119
   H      5.65540  -0.00106   1.75966  -0.00711   0.00001   0.07881
   H      5.01767   0.90161   3.18069  -0.01503   0.02727   0.00871
   H      5.01836   5.16888   3.18091  -0.01514  -0.02743   0.00878
   H      1.28791   0.84535   3.17462   0.01372   0.02278  -0.00799
   H      1.28861   5.22587   3.17481   0.01380  -0.02292  -0.00804
   H      0.72053  -0.00019   4.49974   0.00060   0.00000  -0.00001
   Pb     2.89150   3.03522   6.10368  -0.00000   0.00000   0.00000
   I      2.65227   3.03550   2.96329   0.00000  -0.00000   0.00000
   I      2.44282  -0.00043   0.20945  -0.00000  -0.00000  -0.00000
   I      5.90458   3.03493   5.68894   0.00000  -0.00000   0.00000
PRIMCOORD 34
     12   1
   C      5.55754  -0.00090   2.85544  -0.00178   0.00005   0.00310
   N      0.73689  -0.00033   3.45760  -0.00468   0.00006   0.00172
   H      5.65540  -0.00106   1.75966   0.00287   0.00000  -0.02801
   H      5.01767   0.90161   3.18069   0.00938  -0.01502  -0.00471
   H      5.01836   5.16888   3.18091   0.00903   0.01445  -0.00450
   H      1.28791   0.84535   3.17462   0.03258   0.05207  -0.01827
   H      1.28861   5.22587   3.17481   0.03310  -0.05291  -0.01856
   H      0.72053  -0.00019   4.49974  -0.00151   0.00002   0.01320
   Pb     2.89150   3.03522   6.10368  -0.00000  -0.00000   0.00000
   I      2.65227   3.03550   2.96329   0.00001  -0.00000   0.00000
   I      2.44282  -0.00043   0.20945  -0.00000  -0.00000  -0.00000
   I      5.90458   3.03493   5.68894   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55754  -0.00090   2.85544  -0.00001  -0.00417   0.00002
   N      0.73689  -0.00033   3.45760  -0.00005  -0.00738   0.00002
   H      5.65540  -0.00106   1.75966   0.00001  -0.00065  -0.00012
   H      5.01767   0.90161   3.18069  -0.01596   0.02554   0.00933
   H      5.01836   5.16888   3.18091   0.01608   0.02571  -0.00939
   H      1.28791   0.84535   3.17462   0.03306   0.05090  -0.01892
   H      1.28861   5.22587   3.17481  -0.03240   0.04988   0.01854
   H      0.72053  -0.00019   4.49974  -0.00001  -0.00188   0.00013
   Pb     2.89150   3.03522   6.10368  -0.00000   0.00000   0.00000
   I      2.65227   3.03550   2.96329   0.00000   0.00002   0.00000
   I      2.44282  -0.00043   0.20945  -0.00000   0.00000  -0.00000
   I      5.90458   3.03493   5.68894   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55754  -0.00090   2.85544  -0.00002  -0.00000   0.00041
   N      0.73689  -0.00033   3.45760  -0.00089   0.00000   0.00729
   H      5.65540  -0.00106   1.75966  -0.00047  -0.00000  -0.00561
   H      5.01767   0.90161   3.18069   0.00041  -0.00063  -0.00029
   H      5.01836   5.16888   3.18091   0.00041   0.00063  -0.00029
   H      1.28791   0.84535   3.17462   0.00339   0.00616  -0.00036
   H      1.28861   5.22587   3.17481   0.00338  -0.00616  -0.00035
   H      0.72053  -0.00019   4.49974   0.00610  -0.00001  -0.09888
   Pb     2.89150   3.03522   6.10368  -0.00000  -0.00000  -0.00000
   I      2.65227   3.03550   2.96329   0.00000  -0.00000  -0.00000
   I      2.44282  -0.00043   0.20945  -0.00001   0.00000  -0.00000
   I      5.90458   3.03493   5.68894   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_0.995_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000635225   -0.002988394
    0.000877866    6.084317182   -0.000019741
    0.133948648   -0.000389409    6.265231801
PRIMCOORD  1
     12   1
   C      5.55766  -0.00090   2.85790  -0.01691  -0.02329   0.00223
   N      0.73928  -0.00033   3.45507  -0.01691  -0.02329   0.00223
   H      5.65130  -0.00105   1.76175  -0.01691  -0.02329   0.00223
   H      5.01907   0.90160   3.18526  -0.01691  -0.02329   0.00223
   H      5.01976   5.18111   3.18547  -0.01691  -0.02329   0.00223
   H      1.28916   0.84539   3.17018  -0.01691  -0.02329   0.00223
   H      1.28985   5.23807   3.17037  -0.01691  -0.02329   0.00223
   H      0.72705  -0.00019   4.49737  -0.01691  -0.02329   0.00223
   Pb     2.88562   3.04131   6.10617  -0.01691  -0.02329   0.00223
   I      2.64816   3.04161   2.96401  -0.01691  -0.02329   0.00223
   I      2.44698  -0.00041   0.20433  -0.01691  -0.02329   0.00223
   I      5.90019   3.04103   5.69094  -0.01691  -0.02329   0.00223
PRIMCOORD  2
     12   1
   C      5.55766  -0.00090   2.85790   0.02339  -0.01676   0.00233
   N      0.73928  -0.00033   3.45507   0.02339  -0.01676   0.00233
   H      5.65130  -0.00105   1.76175   0.02339  -0.01676   0.00233
   H      5.01907   0.90160   3.18526   0.02339  -0.01676   0.00233
   H      5.01976   5.18111   3.18547   0.02339  -0.01676   0.00233
   H      1.28916   0.84539   3.17018   0.02339  -0.01676   0.00233
   H      1.28985   5.23807   3.17037   0.02339  -0.01676   0.00233
   H      0.72705  -0.00019   4.49737   0.02339  -0.01676   0.00233
   Pb     2.88562   3.04131   6.10617   0.02339  -0.01676   0.00233
   I      2.64816   3.04161   2.96401   0.02339  -0.01676   0.00233
   I      2.44698  -0.00041   0.20433   0.02339  -0.01676   0.00233
   I      5.90019   3.04103   5.69094   0.02339  -0.01676   0.00233
PRIMCOORD  3
     12   1
   C      5.55766  -0.00090   2.85790   0.00058  -0.00317  -0.02869
   N      0.73928  -0.00033   3.45507   0.00058  -0.00317  -0.02869
   H      5.65130  -0.00105   1.76175   0.00058  -0.00317  -0.02869
   H      5.01907   0.90160   3.18526   0.00058  -0.00317  -0.02869
   H      5.01976   5.18111   3.18547   0.00058  -0.00317  -0.02869
   H      1.28916   0.84539   3.17018   0.00058  -0.00317  -0.02869
   H      1.28985   5.23807   3.17037   0.00058  -0.00317  -0.02869
   H      0.72705  -0.00019   4.49737   0.00058  -0.00317  -0.02869
   Pb     2.88562   3.04131   6.10617   0.00058  -0.00317  -0.02869
   I      2.64816   3.04161   2.96401   0.00058  -0.00317  -0.02869
   I      2.44698  -0.00041   0.20433   0.00058  -0.00317  -0.02869
   I      5.90019   3.04103   5.69094   0.00058  -0.00317  -0.02869
PRIMCOORD  4
     12   1
   C      5.55766  -0.00090   2.85790   0.00010  -0.02316   0.00009
   N      0.73928  -0.00033   3.45507   0.00011  -0.02921   0.00007
   H      5.65130  -0.00105   1.76175   0.00008  -0.02626   0.00009
   H      5.01907   0.90160   3.18526   0.00398  -0.02026  -0.00165
   H      5.01976   5.18111   3.18547  -0.00375  -0.02026   0.00186
   H      1.28916   0.84539   3.17018   0.00138  -0.02775   0.00673
   H      1.28985   5.23807   3.17037  -0.00117  -0.02775  -0.00661
   H      0.72705  -0.00019   4.49737   0.00013  -0.04069   0.00007
   Pb     2.88562   3.04131   6.10617  -0.00009  -0.00689  -0.00002
   I      2.64816   3.04161   2.96401   0.00009  -0.02972  -0.00001
   I      2.44698  -0.00041   0.20433   0.00005  -0.00537   0.00008
   I      5.90019   3.04103   5.69094  -0.00003   0.05306  -0.00006
PRIMCOORD  5
     12   1
   C      5.55766  -0.00090   2.85790   0.00145   0.00003   0.00182
   N      0.73928  -0.00033   3.45507   0.00318   0.00003  -0.00271
   H      5.65130  -0.00105   1.76175  -0.00144   0.00005   0.00155
   H      5.01907   0.90160   3.18526   0.00300   0.00025   0.00401
   H      5.01976   5.18111   3.18547   0.00301  -0.00019   0.00399
   H      1.28916   0.84539   3.17018   0.00263  -0.00068  -0.00454
   H      1.28985   5.23807   3.17037   0.00264   0.00075  -0.00454
   H      0.72705  -0.00019   4.49737   0.00662   0.00003  -0.00205
   Pb     2.88562   3.04131   6.10617   0.01571  -0.00002   0.01719
   I      2.64816   3.04161   2.96401   0.03027   0.00004   0.01061
   I      2.44698  -0.00041   0.20433  -0.06244   0.00000   0.02299
   I      5.90019   3.04103   5.69094   0.00591  -0.00002  -0.06152
PRIMCOORD  6
     12   1
   C      5.55766  -0.00090   2.85790  -0.02650   0.00022  -0.00741
   N      0.73928  -0.00033   3.45507  -0.02325   0.00012  -0.01511
   H      5.65130  -0.00105   1.76175  -0.03279   0.00026  -0.00798
   H      5.01907   0.90160   3.18526  -0.02502   0.00009  -0.00471
   H      5.01976   5.18111   3.18547  -0.02512   0.00038  -0.00479
   H      1.28916   0.84539   3.17018  -0.02457   0.00004  -0.01775
   H      1.28985   5.23807   3.17037  -0.02463   0.00021  -0.01787
   H      0.72705  -0.00019   4.49737  -0.01616   0.00003  -0.01471
   Pb     2.88562   3.04131   6.10617   0.02795  -0.00017  -0.00074
   I      2.64816   3.04161   2.96401  -0.02295   0.00007  -0.00198
   I      2.44698  -0.00041   0.20433  -0.03232  -0.00009  -0.02021
   I      5.90019   3.04103   5.69094   0.01589   0.00024   0.02630
PRIMCOORD  7
     12   1
   C      5.55766  -0.00090   2.85790  -0.00104   0.03343   0.00272
   N      0.73928  -0.00033   3.45507  -0.00098   0.02887   0.00259
   H      5.65130  -0.00105   1.76175  -0.00115   0.03845   0.00272
   H      5.01907   0.90160   3.18526   0.00055   0.03281   0.00709
   H      5.01976   5.18111   3.18547  -0.00253   0.03279  -0.00156
   H      1.28916   0.84539   3.17018  -0.00094   0.03069   0.00784
   H      1.28985   5.23807   3.17037  -0.00120   0.03062  -0.00291
   H      0.72705  -0.00019   4.49737  -0.00091   0.02195   0.00257
   Pb     2.88562   3.04131   6.10617   0.00090  -0.02334  -0.00086
   I      2.64816   3.04161   2.96401  -0.00257   0.03027  -0.00055
   I      2.44698  -0.00041   0.20433   0.00100  -0.01441   0.00265
   I      5.90019   3.04103   5.69094   0.00037   0.01441  -0.00136
PRIMCOORD  8
     12   1
   C      5.55766  -0.00090   2.85790  -0.01195  -0.00321   0.02917
   N      0.73928  -0.00033   3.45507  -0.01154  -0.00280   0.02812
   H      5.65130  -0.00105   1.76175  -0.01283  -0.00368   0.02915
   H      5.01907   0.90160   3.18526  -0.01168  -0.00301   0.02906
   H      5.01976   5.18111   3.18547  -0.01142  -0.00326   0.02987
   H      1.28916   0.84539   3.17018  -0.01242  -0.00259   0.02634
   H      1.28985   5.23807   3.17037  -0.01243  -0.00337   0.02737
   H      0.72705  -0.00019   4.49737  -0.01099  -0.00214   0.02787
   Pb     2.88562   3.04131   6.10617   0.01114   0.00227  -0.00940
   I      2.64816   3.04161   2.96401  -0.03005  -0.00296  -0.00624
   I      2.44698  -0.00041   0.20433   0.00997   0.00141   0.02891
   I      5.90019   3.04103   5.69094   0.00486  -0.00141  -0.01453
PRIMCOORD  9
     12   1
   C      5.55766  -0.00090   2.85790  -0.00823   0.00004  -0.02936
   N      0.73928  -0.00033   3.45507  -0.01704   0.00002  -0.00913
   H      5.65130  -0.00105   1.76175   0.00817   0.00004  -0.02794
   H      5.01907   0.90160   3.18526  -0.01339  -0.00012  -0.03729
   H      5.01976   5.18111   3.18547  -0.01343   0.00023  -0.03729
   H      1.28916   0.84539   3.17018  -0.01288   0.00059  -0.00001
   H      1.28985   5.23807   3.17037  -0.01290  -0.00056  -0.00001
   H      0.72705  -0.00019   4.49737  -0.03334   0.00002  -0.01002
   Pb     2.88562   3.04131   6.10617   0.00527  -0.00004   0.02570
   I      2.64816   3.04161   2.96401  -0.02289  -0.00000   0.01442
   I      2.44698  -0.00041   0.20433   0.02001  -0.00002  -0.02625
   I      5.90019   3.04103   5.69094  -0.00246   0.00007  -0.02545
PRIMCOORD 10
     12   1
   C      5.55766  -0.00090   2.85790  -0.01270   0.00007   0.03647
   N      0.73928  -0.00033   3.45507   0.00090   0.00000   0.00516
   H      5.65130  -0.00105   1.76175  -0.03935   0.00012   0.03421
   H      5.01907   0.90160   3.18526  -0.00470   0.00009   0.04960
   H      5.01976   5.18111   3.18547  -0.00475   0.00006   0.04953
   H      1.28916   0.84539   3.17018  -0.00522  -0.00007  -0.00633
   H      1.28985   5.23807   3.17037  -0.00526   0.00007  -0.00638
   H      0.72705  -0.00019   4.49737   0.02462  -0.00003   0.00603
   Pb     2.88562   3.04131   6.10617  -0.00020   0.00001   0.00096
   I      2.64816   3.04161   2.96401   0.00148  -0.00002  -0.00109
   I      2.44698  -0.00041   0.20433   0.00047   0.00000  -0.00440
   I      5.90019   3.04103   5.69094  -0.00024  -0.00001  -0.00111
PRIMCOORD 11
     12   1
   C      5.55766  -0.00090   2.85790  -0.00001  -0.03855   0.00008
   N      0.73928  -0.00033   3.45507   0.00003  -0.00589   0.00001
   H      5.65130  -0.00105   1.76175  -0.00007  -0.05759   0.00008
   H      5.01907   0.90160   3.18526  -0.01549  -0.04181  -0.01654
   H      5.01976   5.18111   3.18547   0.01551  -0.04181   0.01676
   H      1.28916   0.84539   3.17018  -0.01315  -0.00128  -0.01034
   H      1.28985   5.23807   3.17037   0.01317  -0.00128   0.01030
   H      0.72705  -0.00019   4.49737   0.00008   0.00616   0.00001
   Pb     2.88562   3.04131   6.10617  -0.00000  -0.00087   0.00001
   I      2.64816   3.04161   2.96401  -0.00001   0.00522  -0.00001
   I      2.44698  -0.00041   0.20433  -0.00000   0.00110  -0.00001
   I      5.90019   3.04103   5.69094   0.00001   0.00048  -0.00000
PRIMCOORD 12
     12   1
   C      5.55766  -0.00090   2.85790   0.02308   0.00023  -0.00380
   N      0.73928  -0.00033   3.45507   0.02622   0.00003  -0.01168
   H      5.65130  -0.00105   1.76175   0.01705   0.00040  -0.00436
   H      5.01907   0.90160   3.18526   0.02514   0.00022  -0.00059
   H      5.01976   5.18111   3.18547   0.02499   0.00023  -0.00088
   H      1.28916   0.84539   3.17018   0.02391   0.00020  -0.01617
   H      1.28985   5.23807   3.17037   0.02378  -0.00016  -0.01637
   H      0.72705  -0.00019   4.49737   0.03266  -0.00010  -0.01135
   Pb     2.88562   3.04131   6.10617  -0.01383   0.00002   0.02596
   I      2.64816   3.04161   2.96401  -0.00783   0.00000  -0.04937
   I      2.44698  -0.00041   0.20433  -0.00369  -0.00007   0.00623
   I      5.90019   3.04103   5.69094   0.02785   0.00000   0.00279
PRIMCOORD 13
     12   1
   C      5.55766  -0.00090   2.85790  -0.02904  -0.00000  -0.00480
   N      0.73928  -0.00033   3.45507  -0.03416  -0.00000   0.00798
   H      5.65130  -0.00105   1.76175  -0.01874  -0.00004  -0.00388
   H      5.01907   0.90160   3.18526  -0.03226   0.00007  -0.01027
   H      5.01976   5.18111   3.18547  -0.03228  -0.00004  -0.01022
   H      1.28916   0.84539   3.17018  -0.03115  -0.00033   0.01341
   H      1.28985   5.23807   3.17037  -0.03117   0.00029   0.01345
   H      0.72705  -0.00019   4.49737  -0.04446   0.00003   0.00744
   Pb     2.88562   3.04131   6.10617  -0.01112  -0.00000  -0.00452
   I      2.64816   3.04161   2.96401   0.00104  -0.00000   0.01071
   I      2.44698  -0.00041   0.20433  -0.00018   0.00001  -0.00123
   I      5.90019   3.04103   5.69094   0.02532  -0.00001  -0.00260
PRIMCOORD 14
     12   1
   C      5.55766  -0.00090   2.85790  -0.00317   0.01354  -0.00105
   N      0.73928  -0.00033   3.45507  -0.00362  -0.00230   0.00017
   H      5.65130  -0.00105   1.76175  -0.00218  -0.00598  -0.00096
   H      5.01907   0.90160   3.18526   0.01401   0.02939  -0.01634
   H      5.01976   5.18111   3.18547  -0.02098   0.02939   0.01321
   H      1.28916   0.84539   3.17018   0.01192  -0.01819  -0.01681
   H      1.28985   5.23807   3.17037  -0.01856  -0.01805   0.01801
   H      0.72705  -0.00019   4.49737  -0.00457   0.02122   0.00010
   Pb     2.88562   3.04131   6.10617   0.00026  -0.03027   0.00029
   I      2.64816   3.04161   2.96401   0.00066  -0.00840  -0.00081
   I      2.44698  -0.00041   0.20433   0.00031   0.06091   0.00030
   I      5.90019   3.04103   5.69094  -0.00055  -0.00441   0.00014
PRIMCOORD 15
     12   1
   C      5.55766  -0.00090   2.85790   0.03109   0.00018   0.00970
   N      0.73928  -0.00033   3.45507   0.03550  -0.00003  -0.00212
   H      5.65130  -0.00105   1.76175   0.02139   0.00008   0.00884
   H      5.01907   0.90160   3.18526   0.03434   0.00028   0.01470
   H      5.01976   5.18111   3.18547   0.03399   0.00033   0.01484
   H      1.28916   0.84539   3.17018   0.03274   0.00046  -0.00650
   H      1.28985   5.23807   3.17037   0.03243  -0.00080  -0.00628
   H      0.72705  -0.00019   4.49737   0.04478   0.00012  -0.00154
   Pb     2.88562   3.04131   6.10617  -0.00276  -0.00027  -0.00253
   I      2.64816   3.04161   2.96401  -0.00637  -0.00007   0.00722
   I      2.44698  -0.00041   0.20433  -0.00294   0.00054  -0.00268
   I      5.90019   3.04103   5.69094   0.00536  -0.00004  -0.00128
PRIMCOORD 16
     12   1
   C      5.55766  -0.00090   2.85790   0.01158  -0.00000   0.00181
   N      0.73928  -0.00033   3.45507  -0.00353  -0.00002   0.03554
   H      5.65130  -0.00105   1.76175   0.04004   0.00003   0.00424
   H      5.01907   0.90160   3.18526   0.00321   0.00004  -0.01207
   H      5.01976   5.18111   3.18547   0.00320  -0.00005  -0.01212
   H      1.28916   0.84539   3.17018   0.00298   0.00012   0.04811
   H      1.28985   5.23807   3.17037   0.00297  -0.00016   0.04808
   H      0.72705  -0.00019   4.49737  -0.02783  -0.00004   0.03488
   Pb     2.88562   3.04131   6.10617   0.00018  -0.00000   0.00010
   I      2.64816   3.04161   2.96401   0.00068   0.00000  -0.00162
   I      2.44698  -0.00041   0.20433  -0.00144   0.00000  -0.00353
   I      5.90019   3.04103   5.69094  -0.00043  -0.00000   0.00001
PRIMCOORD 17
     12   1
   C      5.55766  -0.00090   2.85790  -0.00001  -0.00177  -0.00001
   N      0.73928  -0.00033   3.45507  -0.00001  -0.00816  -0.00001
   H      5.65130  -0.00105   1.76175  -0.00001   0.04814  -0.00001
   H      5.01907   0.90160   3.18526  -0.01254  -0.02358   0.03948
   H      5.01976   5.18111   3.18547   0.01251  -0.02359  -0.03948
   H      1.28916   0.84539   3.17018  -0.00730   0.00507   0.02499
   H      1.28985   5.23807   3.17037   0.00728   0.00506  -0.02502
   H      0.72705  -0.00019   4.49737  -0.00001  -0.04074  -0.00001
   Pb     2.88562   3.04131   6.10617   0.00000  -0.00021   0.00000
   I      2.64816   3.04161   2.96401   0.00000   0.00108   0.00000
   I      2.44698  -0.00041   0.20433   0.00000   0.00068   0.00000
   I      5.90019   3.04103   5.69094  -0.00000  -0.00011   0.00000
PRIMCOORD 18
     12   1
   C      5.55766  -0.00090   2.85790  -0.00001   0.00479  -0.00000
   N      0.73928  -0.00033   3.45507  -0.00001  -0.02959  -0.00001
   H      5.65130  -0.00105   1.76175  -0.00002  -0.01188  -0.00000
   H      5.01907   0.90160   3.18526   0.02814   0.02558  -0.01097
   H      5.01976   5.18111   3.18547  -0.02815   0.02559   0.01097
   H      1.28916   0.84539   3.17018   0.02127  -0.04689  -0.00739
   H      1.28985   5.23807   3.17037  -0.02130  -0.04689   0.00736
   H      0.72705  -0.00019   4.49737   0.00000  -0.02006  -0.00001
   Pb     2.88562   3.04131   6.10617   0.00000   0.00022   0.00000
   I      2.64816   3.04161   2.96401   0.00000   0.00340  -0.00000
   I      2.44698  -0.00041   0.20433   0.00000  -0.00024   0.00000
   I      5.90019   3.04103   5.69094  -0.00000  -0.00011   0.00000
PRIMCOORD 19
     12   1
   C      5.55766  -0.00090   2.85790  -0.00000   0.00049  -0.00000
   N      0.73928  -0.00033   3.45507  -0.00000  -0.00014  -0.00000
   H      5.65130  -0.00105   1.76175  -0.00000  -0.03101   0.00000
   H      5.01907   0.90160   3.18526   0.01083   0.01590  -0.02470
   H      5.01976   5.18111   3.18547  -0.01083   0.01591   0.02469
   H      1.28916   0.84539   3.17018  -0.01560   0.02346   0.03850
   H      1.28985   5.23807   3.17037   0.01560   0.02345  -0.03850
   H      0.72705  -0.00019   4.49737  -0.00000  -0.05027   0.00001
   Pb     2.88562   3.04131   6.10617  -0.00000  -0.00001   0.00000
   I      2.64816   3.04161   2.96401   0.00000   0.00002   0.00000
   I      2.44698  -0.00041   0.20433   0.00000   0.00017   0.00000
   I      5.90019   3.04103   5.69094   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55766  -0.00090   2.85790  -0.00215   0.00000   0.00364
   N      0.73928  -0.00033   3.45507  -0.00192   0.00000   0.00428
   H      5.65130  -0.00105   1.76175   0.04675  -0.00001   0.00679
   H      5.01907   0.90160   3.18526  -0.01347   0.00406  -0.02760
   H      5.01976   5.18111   3.18547  -0.01345  -0.00407  -0.02760
   H      1.28916   0.84539   3.17018  -0.01387  -0.00449  -0.03093
   H      1.28985   5.23807   3.17037  -0.01389   0.00448  -0.03093
   H      0.72705  -0.00019   4.49737   0.05857  -0.00001   0.00631
   Pb     2.88562   3.04131   6.10617  -0.00001  -0.00000   0.00000
   I      2.64816   3.04161   2.96401   0.00000  -0.00000   0.00003
   I      2.44698  -0.00041   0.20433   0.00002  -0.00000  -0.00001
   I      5.90019   3.04103   5.69094   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55766  -0.00090   2.85790   0.00000   0.00520  -0.00000
   N      0.73928  -0.00033   3.45507   0.00000   0.00416  -0.00000
   H      5.65130  -0.00105   1.76175  -0.00002  -0.02213   0.00000
   H      5.01907   0.90160   3.18526  -0.04050  -0.01546  -0.01232
   H      5.01976   5.18111   3.18547   0.04051  -0.01546   0.01234
   H      1.28916   0.84539   3.17018   0.04279  -0.01933   0.01313
   H      1.28985   5.23807   3.17037  -0.04279  -0.01932  -0.01311
   H      0.72705  -0.00019   4.49737  -0.00002  -0.02549   0.00000
   Pb     2.88562   3.04131   6.10617   0.00000  -0.00000  -0.00000
   I      2.64816   3.04161   2.96401   0.00000   0.00000  -0.00000
   I      2.44698  -0.00041   0.20433   0.00000   0.00001   0.00000
   I      5.90019   3.04103   5.69094  -0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55766  -0.00090   2.85790   0.03663  -0.00000   0.01698
   N      0.73928  -0.00033   3.45507  -0.03226   0.00000  -0.01441
   H      5.65130  -0.00105   1.76175   0.03461  -0.00000   0.01718
   H      5.01907   0.90160   3.18526   0.03005  -0.00216   0.01025
   H      5.01976   5.18111   3.18547   0.03005   0.00215   0.01025
   H      1.28916   0.84539   3.17018  -0.03096  -0.00111  -0.01510
   H      1.28985   5.23807   3.17037  -0.03096   0.00112  -0.01510
   H      0.72705  -0.00019   4.49737  -0.03165  -0.00000  -0.01504
   Pb     2.88562   3.04131   6.10617   0.00000  -0.00000   0.00000
   I      2.64816   3.04161   2.96401   0.00005  -0.00000  -0.00000
   I      2.44698  -0.00041   0.20433   0.00004   0.00000   0.00002
   I      5.90019   3.04103   5.69094  -0.00000   0.00000   0.00002
PRIMCOORD 23
     12   1
   C      5.55766  -0.00090   2.85790  -0.00644   0.00001   0.01370
   N      0.73928  -0.00033   3.45507   0.00598  -0.00001  -0.01028
   H      5.65130  -0.00105   1.76175   0.04639  -0.00001   0.01780
   H      5.01907   0.90160   3.18526  -0.01233   0.01425  -0.03559
   H      5.01976   5.18111   3.18547  -0.01231  -0.01426  -0.03558
   H      1.28916   0.84539   3.17018   0.01030   0.00955   0.02416
   H      1.28985   5.23807   3.17037   0.01032  -0.00954   0.02416
   H      0.72705  -0.00019   4.49737  -0.04679   0.00001  -0.01290
   Pb     2.88562   3.04131   6.10617   0.00000   0.00000   0.00000
   I      2.64816   3.04161   2.96401  -0.00000   0.00000  -0.00001
   I      2.44698  -0.00041   0.20433  -0.00001   0.00000  -0.00001
   I      5.90019   3.04103   5.69094  -0.00000   0.00000   0.00000
PRIMCOORD 24
     12   1
   C      5.55766  -0.00090   2.85790   0.00000   0.01448  -0.00001
   N      0.73928  -0.00033   3.45507  -0.00000  -0.01204   0.00000
   H      5.65130  -0.00105   1.76175  -0.00002  -0.03519  -0.00000
   H      5.01907   0.90160   3.18526  -0.04289  -0.01045  -0.00250
   H      5.01976   5.18111   3.18547   0.04289  -0.01045   0.00252
   H      1.28916   0.84539   3.17018  -0.04107   0.01160  -0.00635
   H      1.28985   5.23807   3.17037   0.04107   0.01160   0.00633
   H      0.72705  -0.00019   4.49737   0.00001   0.02782   0.00000
   Pb     2.88562   3.04131   6.10617   0.00000  -0.00000   0.00000
   I      2.64816   3.04161   2.96401  -0.00000  -0.00000   0.00000
   I      2.44698  -0.00041   0.20433  -0.00000  -0.00000  -0.00000
   I      5.90019   3.04103   5.69094  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.55766  -0.00090   2.85790  -0.01071   0.00000  -0.00522
   N      0.73928  -0.00033   3.45507  -0.00043   0.00000  -0.00058
   H      5.65130  -0.00105   1.76175   0.06362  -0.00001   0.00157
   H      5.01907   0.90160   3.18526   0.03751   0.01363   0.03605
   H      5.01976   5.18111   3.18547   0.03750  -0.01363   0.03604
   H      1.28916   0.84539   3.17018  -0.00126  -0.00072  -0.00116
   H      1.28985   5.23807   3.17037  -0.00126   0.00072  -0.00116
   H      0.72705  -0.00019   4.49737  -0.00383  -0.00000  -0.00165
   Pb     2.88562   3.04131   6.10617   0.00000  -0.00000  -0.00000
   I      2.64816   3.04161   2.96401  -0.00000  -0.00000   0.00000
   I      2.44698  -0.00041   0.20433   0.00001   0.00000  -0.00000
   I      5.90019   3.04103   5.69094   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55766  -0.00090   2.85790  -0.00000  -0.00354  -0.00000
   N      0.73928  -0.00033   3.45507   0.00000  -0.00310   0.00000
   H      5.65130  -0.00105   1.76175   0.00002   0.06700  -0.00001
   H      5.01907   0.90160   3.18526  -0.01879   0.00445  -0.04802
   H      5.01976   5.18111   3.18547   0.01878   0.00447   0.04804
   H      1.28916   0.84539   3.17018  -0.00596   0.00087   0.00159
   H      1.28985   5.23807   3.17037   0.00595   0.00087  -0.00159
   H      0.72705  -0.00019   4.49737  -0.00000   0.00723  -0.00000
   Pb     2.88562   3.04131   6.10617  -0.00000  -0.00000   0.00000
   I      2.64816   3.04161   2.96401   0.00000   0.00000  -0.00000
   I      2.44698  -0.00041   0.20433  -0.00000  -0.00000  -0.00000
   I      5.90019   3.04103   5.69094   0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55766  -0.00090   2.85790  -0.00285   0.00000   0.00273
   N      0.73928  -0.00033   3.45507  -0.00230   0.00000   0.00211
   H      5.65130  -0.00105   1.76175  -0.03667   0.00002  -0.00171
   H      5.01907   0.90160   3.18526   0.04336   0.03834  -0.02945
   H      5.01976   5.18111   3.18547   0.04336  -0.03836  -0.02943
   H      1.28916   0.84539   3.17018   0.00415  -0.00612  -0.00256
   H      1.28985   5.23807   3.17037   0.00415   0.00612  -0.00256
   H      0.72705  -0.00019   4.49737   0.00786  -0.00000   0.00290
   Pb     2.88562   3.04131   6.10617   0.00000  -0.00000   0.00000
   I      2.64816   3.04161   2.96401  -0.00000  -0.00000   0.00000
   I      2.44698  -0.00041   0.20433   0.00000   0.00000  -0.00000
   I      5.90019   3.04103   5.69094  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55766  -0.00090   2.85790   0.00020  -0.00000   0.00018
   N      0.73928  -0.00033   3.45507   0.00912  -0.00000   0.00628
   H      5.65130  -0.00105   1.76175  -0.00538  -0.00000  -0.00028
   H      5.01907   0.90160   3.18526   0.00281   0.00241  -0.00261
   H      5.01976   5.18111   3.18547   0.00280  -0.00242  -0.00262
   H      1.28916   0.84539   3.17018  -0.03557   0.01059  -0.04206
   H      1.28985   5.23807   3.17037  -0.03559  -0.01059  -0.04208
   H      0.72705  -0.00019   4.49737  -0.05925   0.00002   0.00115
   Pb     2.88562   3.04131   6.10617   0.00000   0.00000   0.00000
   I      2.64816   3.04161   2.96401   0.00001  -0.00000   0.00002
   I      2.44698  -0.00041   0.20433  -0.00001  -0.00000  -0.00003
   I      5.90019   3.04103   5.69094  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55766  -0.00090   2.85790  -0.00046  -0.00000   0.00135
   N      0.73928  -0.00033   3.45507  -0.00319   0.00000   0.00296
   H      5.65130  -0.00105   1.76175   0.00621  -0.00000   0.00246
   H      5.01907   0.90160   3.18526  -0.00628  -0.00283   0.00070
   H      5.01976   5.18111   3.18547  -0.00628   0.00283   0.00070
   H      1.28916   0.84539   3.17018   0.04413  -0.04078  -0.02963
   H      1.28985   5.23807   3.17037   0.04413   0.04076  -0.02966
   H      0.72705  -0.00019   4.49737  -0.02936   0.00001  -0.00024
   Pb     2.88562   3.04131   6.10617  -0.00000  -0.00000  -0.00000
   I      2.64816   3.04161   2.96401  -0.00002  -0.00000   0.00001
   I      2.44698  -0.00041   0.20433  -0.00000   0.00000  -0.00002
   I      5.90019   3.04103   5.69094   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55766  -0.00090   2.85790   0.00000   0.00175   0.00000
   N      0.73928  -0.00033   3.45507   0.00000   0.00405   0.00000
   H      5.65130  -0.00105   1.76175   0.00000   0.00238   0.00000
   H      5.01907   0.90160   3.18526  -0.00532   0.00044  -0.00352
   H      5.01976   5.18111   3.18547   0.00532   0.00044   0.00352
   H      1.28916   0.84539   3.17018  -0.01683  -0.00470  -0.04833
   H      1.28985   5.23807   3.17037   0.01682  -0.00469   0.04831
   H      0.72705  -0.00019   4.49737  -0.00003  -0.06792   0.00001
   Pb     2.88562   3.04131   6.10617   0.00000   0.00000  -0.00000
   I      2.64816   3.04161   2.96401  -0.00000  -0.00001   0.00000
   I      2.44698  -0.00041   0.20433   0.00000   0.00000  -0.00000
   I      5.90019   3.04103   5.69094   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55766  -0.00090   2.85790   0.00455  -0.00000   0.00144
   N      0.73928  -0.00033   3.45507  -0.00040   0.00000  -0.00001
   H      5.65130  -0.00105   1.76175   0.00475  -0.00001  -0.05267
   H      5.01907   0.90160   3.18526  -0.02892   0.04903   0.01794
   H      5.01976   5.18111   3.18547  -0.02893  -0.04902   0.01795
   H      1.28916   0.84539   3.17018   0.00232   0.00403  -0.00151
   H      1.28985   5.23807   3.17037   0.00232  -0.00403  -0.00151
   H      0.72705  -0.00019   4.49737  -0.00030   0.00000   0.00277
   Pb     2.88562   3.04131   6.10617  -0.00000   0.00000  -0.00000
   I      2.64816   3.04161   2.96401   0.00000  -0.00000  -0.00000
   I      2.44698  -0.00041   0.20433   0.00000  -0.00000   0.00000
   I      5.90019   3.04103   5.69094   0.00000  -0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55766  -0.00090   2.85790   0.00000   0.00865   0.00000
   N      0.73928  -0.00033   3.45507   0.00001  -0.00365  -0.00000
   H      5.65130  -0.00105   1.76175   0.00000   0.00155  -0.00003
   H      5.01907   0.90160   3.18526   0.03084  -0.05175  -0.01978
   H      5.01976   5.18111   3.18547  -0.03085  -0.05173   0.01979
   H      1.28916   0.84539   3.17018   0.01517   0.02460  -0.00962
   H      1.28985   5.23807   3.17037  -0.01526   0.02475   0.00967
   H      0.72705  -0.00019   4.49737   0.00000  -0.00100  -0.00001
   Pb     2.88562   3.04131   6.10617   0.00000   0.00000  -0.00000
   I      2.64816   3.04161   2.96401  -0.00000   0.00001  -0.00000
   I      2.44698  -0.00041   0.20433   0.00000   0.00000   0.00000
   I      5.90019   3.04103   5.69094  -0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55766  -0.00090   2.85790   0.00321   0.00001  -0.00828
   N      0.73928  -0.00033   3.45507  -0.00185   0.00001   0.00112
   H      5.65130  -0.00105   1.76175  -0.00694   0.00001   0.08009
   H      5.01907   0.90160   3.18526  -0.01544   0.02797   0.00899
   H      5.01976   5.18111   3.18547  -0.01552  -0.02810   0.00905
   H      1.28916   0.84539   3.17018   0.01220   0.02040  -0.00720
   H      1.28985   5.23807   3.17037   0.01226  -0.02050  -0.00723
   H      0.72705  -0.00019   4.49737   0.00067   0.00000  -0.00065
   Pb     2.88562   3.04131   6.10617  -0.00000   0.00000   0.00000
   I      2.64816   3.04161   2.96401   0.00000  -0.00000   0.00000
   I      2.44698  -0.00041   0.20433  -0.00000  -0.00000  -0.00000
   I      5.90019   3.04103   5.69094   0.00000  -0.00000   0.00000
PRIMCOORD 34
     12   1
   C      5.55766  -0.00090   2.85790  -0.00163   0.00004   0.00274
   N      0.73928  -0.00033   3.45507  -0.00475   0.00006   0.00177
   H      5.65130  -0.00105   1.76175   0.00246   0.00000  -0.02452
   H      5.01907   0.90160   3.18526   0.00866  -0.01376  -0.00433
   H      5.01976   5.18111   3.18547   0.00835   0.01324  -0.00414
   H      1.28916   0.84539   3.17018   0.03306   0.05298  -0.01872
   H      1.28985   5.23807   3.17037   0.03357  -0.05379  -0.01900
   H      0.72705  -0.00019   4.49737  -0.00144   0.00002   0.01335
   Pb     2.88562   3.04131   6.10617  -0.00000  -0.00000   0.00000
   I      2.64816   3.04161   2.96401   0.00001  -0.00000   0.00000
   I      2.44698  -0.00041   0.20433  -0.00000  -0.00000  -0.00000
   I      5.90019   3.04103   5.69094   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55766  -0.00090   2.85790  -0.00001  -0.00400   0.00001
   N      0.73928  -0.00033   3.45507  -0.00004  -0.00746   0.00002
   H      5.65130  -0.00105   1.76175   0.00001  -0.00062  -0.00011
   H      5.01907   0.90160   3.18526  -0.01531   0.02451   0.00900
   H      5.01976   5.18111   3.18547   0.01542   0.02466  -0.00906
   H      1.28916   0.84539   3.17018   0.03328   0.05137  -0.01924
   H      1.28985   5.23807   3.17037  -0.03266   0.05040   0.01887
   H      0.72705  -0.00019   4.49737  -0.00001  -0.00190   0.00012
   Pb     2.88562   3.04131   6.10617  -0.00000   0.00000   0.00000
   I      2.64816   3.04161   2.96401   0.00000   0.00002   0.00000
   I      2.44698  -0.00041   0.20433  -0.00000   0.00000  -0.00000
   I      5.90019   3.04103   5.69094   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55766  -0.00090   2.85790  -0.00002  -0.00000   0.00041
   N      0.73928  -0.00033   3.45507  -0.00087   0.00000   0.00730
   H      5.65130  -0.00105   1.76175  -0.00048  -0.00000  -0.00570
   H      5.01907   0.90160   3.18526   0.00042  -0.00066  -0.00030
   H      5.01976   5.18111   3.18547   0.00042   0.00066  -0.00030
   H      1.28916   0.84539   3.17018   0.00344   0.00625  -0.00040
   H      1.28985   5.23807   3.17037   0.00344  -0.00625  -0.00039
   H      0.72705  -0.00019   4.49737   0.00574  -0.00001  -0.09888
   Pb     2.88562   3.04131   6.10617  -0.00000  -0.00000  -0.00000
   I      2.64816   3.04161   2.96401   0.00000  -0.00000  -0.00000
   I      2.44698  -0.00041   0.20433  -0.00001   0.00000  -0.00000
   I      5.90019   3.04103   5.69094   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_0.996_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000635861   -0.002988394
    0.000877866    6.090432071   -0.000019741
    0.133948648   -0.000389805    6.265231801
PRIMCOORD  1
     12   1
   C      5.55771  -0.00090   2.85916  -0.01329  -0.00188   0.02556
   N      0.74052  -0.00033   3.45372  -0.01329  -0.00188   0.02556
   H      5.64913  -0.00105   1.76284  -0.01329  -0.00188   0.02556
   H      5.01980   0.90160   3.18764  -0.01329  -0.00188   0.02556
   H      5.02049   5.18723   3.18785  -0.01329  -0.00188   0.02556
   H      1.28981   0.84540   3.16785  -0.01329  -0.00188   0.02556
   H      1.29050   5.24417   3.16804  -0.01329  -0.00188   0.02556
   H      0.73043  -0.00019   4.49610  -0.01329  -0.00188   0.02556
   Pb     2.88267   3.04438   6.10756  -0.01329  -0.00188   0.02556
   I      2.64626   3.04467   2.96435  -0.01329  -0.00188   0.02556
   I      2.44891  -0.00042   0.20175  -0.01329  -0.00188   0.02556
   I      5.89784   3.04407   5.69197  -0.01329  -0.00188   0.02556
PRIMCOORD  2
     12   1
   C      5.55771  -0.00090   2.85916   0.02513  -0.00659   0.01259
   N      0.74052  -0.00033   3.45372   0.02513  -0.00659   0.01259
   H      5.64913  -0.00105   1.76284   0.02513  -0.00659   0.01259
   H      5.01980   0.90160   3.18764   0.02513  -0.00659   0.01259
   H      5.02049   5.18723   3.18785   0.02513  -0.00659   0.01259
   H      1.28981   0.84540   3.16785   0.02513  -0.00659   0.01259
   H      1.29050   5.24417   3.16804   0.02513  -0.00659   0.01259
   H      0.73043  -0.00019   4.49610   0.02513  -0.00659   0.01259
   Pb     2.88267   3.04438   6.10756   0.02513  -0.00659   0.01259
   I      2.64626   3.04467   2.96435   0.02513  -0.00659   0.01259
   I      2.44891  -0.00042   0.20175   0.02513  -0.00659   0.01259
   I      5.89784   3.04407   5.69197   0.02513  -0.00659   0.01259
PRIMCOORD  3
     12   1
   C      5.55771  -0.00090   2.85916  -0.00502  -0.02804  -0.00467
   N      0.74052  -0.00033   3.45372  -0.00502  -0.02804  -0.00467
   H      5.64913  -0.00105   1.76284  -0.00502  -0.02804  -0.00467
   H      5.01980   0.90160   3.18764  -0.00502  -0.02804  -0.00467
   H      5.02049   5.18723   3.18785  -0.00502  -0.02804  -0.00467
   H      1.28981   0.84540   3.16785  -0.00502  -0.02804  -0.00467
   H      1.29050   5.24417   3.16804  -0.00502  -0.02804  -0.00467
   H      0.73043  -0.00019   4.49610  -0.00502  -0.02804  -0.00467
   Pb     2.88267   3.04438   6.10756  -0.00502  -0.02804  -0.00467
   I      2.64626   3.04467   2.96435  -0.00502  -0.02804  -0.00467
   I      2.44891  -0.00042   0.20175  -0.00502  -0.02804  -0.00467
   I      5.89784   3.04407   5.69197  -0.00502  -0.02804  -0.00467
PRIMCOORD  4
     12   1
   C      5.55771  -0.00090   2.85916   0.00011  -0.02330   0.00010
   N      0.74052  -0.00033   3.45372   0.00012  -0.02932   0.00007
   H      5.64913  -0.00105   1.76284   0.00008  -0.02666   0.00010
   H      5.01980   0.90160   3.18764   0.00404  -0.02029  -0.00186
   H      5.02049   5.18723   3.18785  -0.00381  -0.02029   0.00209
   H      1.28981   0.84540   3.16785   0.00149  -0.02801   0.00645
   H      1.29050   5.24417   3.16804  -0.00126  -0.02801  -0.00633
   H      0.73043  -0.00019   4.49610   0.00014  -0.04039   0.00008
   Pb     2.88267   3.04438   6.10756  -0.00009  -0.00677  -0.00002
   I      2.64626   3.04467   2.96435   0.00009  -0.02970  -0.00001
   I      2.44891  -0.00042   0.20175   0.00006  -0.00527   0.00009
   I      5.89784   3.04407   5.69197  -0.00003   0.05275  -0.00006
PRIMCOORD  5
     12   1
   C      5.55771  -0.00090   2.85916   0.00626   0.00001   0.00313
   N      0.74052  -0.00033   3.45372   0.00710   0.00002   0.00070
   H      5.64913  -0.00105   1.76284   0.00509   0.00002   0.00301
   H      5.01980   0.90160   3.18764   0.00736   0.00024   0.00451
   H      5.02049   5.18723   3.18785   0.00738  -0.00024   0.00450
   H      1.28981   0.84540   3.16785   0.00691  -0.00066  -0.00041
   H      1.29050   5.24417   3.16804   0.00692   0.00071  -0.00040
   H      0.73043  -0.00019   4.49610   0.00870   0.00003   0.00125
   Pb     2.88267   3.04438   6.10756   0.01037   0.00001   0.01644
   I      2.64626   3.04467   2.96435   0.03336   0.00003   0.01047
   I      2.44891  -0.00042   0.20175  -0.05497   0.00001   0.02691
   I      5.89784   3.04407   5.69197   0.00297  -0.00006  -0.06470
PRIMCOORD  6
     12   1
   C      5.55771  -0.00090   2.85916   0.02654  -0.00030   0.00698
   N      0.74052  -0.00033   3.45372   0.02315  -0.00017   0.01508
   H      5.64913  -0.00105   1.76284   0.03308  -0.00036   0.00757
   H      5.01980   0.90160   3.18764   0.02491  -0.00019   0.00409
   H      5.02049   5.18723   3.18785   0.02503  -0.00044   0.00420
   H      1.28981   0.84540   3.16785   0.02454  -0.00003   0.01787
   H      1.29050   5.24417   3.16804   0.02461  -0.00032   0.01802
   H      0.73043  -0.00019   4.49610   0.01578  -0.00006   0.01464
   Pb     2.88267   3.04438   6.10756  -0.02936   0.00021  -0.00042
   I      2.64626   3.04467   2.96435   0.02075  -0.00012   0.00124
   I      2.44891  -0.00042   0.20175   0.03737   0.00011   0.01790
   I      5.89784   3.04407   5.69197  -0.01643  -0.00028  -0.02131
PRIMCOORD  7
     12   1
   C      5.55771  -0.00090   2.85916  -0.00101   0.03345   0.00249
   N      0.74052  -0.00033   3.45372  -0.00100   0.02883   0.00246
   H      5.64913  -0.00105   1.76284  -0.00104   0.03861   0.00249
   H      5.01980   0.90160   3.18764   0.00054   0.03276   0.00694
   H      5.02049   5.18723   3.18785  -0.00252   0.03274  -0.00195
   H      1.28981   0.84540   3.16785  -0.00096   0.03073   0.00791
   H      1.29050   5.24417   3.16804  -0.00117   0.03066  -0.00315
   H      0.73043  -0.00019   4.49610  -0.00101   0.02171   0.00243
   Pb     2.88267   3.04438   6.10756   0.00083  -0.02340  -0.00070
   I      2.64626   3.04467   2.96435  -0.00255   0.03020  -0.00046
   I      2.44891  -0.00042   0.20175   0.00114  -0.01439   0.00241
   I      5.89784   3.04407   5.69197   0.00031   0.01456  -0.00143
PRIMCOORD  8
     12   1
   C      5.55771  -0.00090   2.85916  -0.01208  -0.00307   0.02895
   N      0.74052  -0.00033   3.45372  -0.01178  -0.00268   0.02815
   H      5.64913  -0.00105   1.76284  -0.01276  -0.00353   0.02894
   H      5.01980   0.90160   3.18764  -0.01186  -0.00288   0.02875
   H      5.02049   5.18723   3.18785  -0.01161  -0.00311   0.02955
   H      1.28981   0.84540   3.16785  -0.01261  -0.00245   0.02652
   H      1.29050   5.24417   3.16804  -0.01262  -0.00326   0.02753
   H      0.73043  -0.00019   4.49610  -0.01145  -0.00202   0.02788
   Pb     2.88267   3.04438   6.10756   0.01104   0.00218  -0.00890
   I      2.64626   3.04467   2.96435  -0.03060  -0.00282  -0.00599
   I      2.44891  -0.00042   0.20175   0.01094   0.00134   0.02829
   I      5.89784   3.04407   5.69197   0.00466  -0.00136  -0.01497
PRIMCOORD  9
     12   1
   C      5.55771  -0.00090   2.85916   0.00789   0.00010   0.02994
   N      0.74052  -0.00033   3.45372   0.01658   0.00011   0.00990
   H      5.64913  -0.00105   1.76284  -0.00835   0.00013   0.02857
   H      5.01980   0.90160   3.18764   0.01302   0.00026   0.03780
   H      5.02049   5.18723   3.18785   0.01306  -0.00009   0.03776
   H      1.28981   0.84540   3.16785   0.01241  -0.00043   0.00086
   H      1.29050   5.24417   3.16804   0.01245   0.00069   0.00082
   H      0.73043  -0.00019   4.49610   0.03269   0.00008   0.01073
   Pb     2.88267   3.04438   6.10756  -0.00502  -0.00007  -0.02583
   I      2.64626   3.04467   2.96435   0.02168   0.00015  -0.01453
   I      2.44891  -0.00042   0.20175  -0.01915  -0.00005   0.02692
   I      5.89784   3.04407   5.69197   0.00251  -0.00000   0.02493
PRIMCOORD 10
     12   1
   C      5.55771  -0.00090   2.85916  -0.01279   0.00006   0.03641
   N      0.74052  -0.00033   3.45372   0.00078   0.00000   0.00501
   H      5.64913  -0.00105   1.76284  -0.03950   0.00010   0.03420
   H      5.01980   0.90160   3.18764  -0.00476   0.00007   0.04955
   H      5.02049   5.18723   3.18785  -0.00480   0.00004   0.04949
   H      1.28981   0.84540   3.16785  -0.00538  -0.00007  -0.00648
   H      1.29050   5.24417   3.16804  -0.00541   0.00007  -0.00653
   H      0.73043  -0.00019   4.49610   0.02453  -0.00003   0.00584
   Pb     2.88267   3.04438   6.10756  -0.00020   0.00001   0.00095
   I      2.64626   3.04467   2.96435   0.00154  -0.00001  -0.00104
   I      2.44891  -0.00042   0.20175   0.00044   0.00000  -0.00439
   I      5.89784   3.04407   5.69197  -0.00025  -0.00001  -0.00112
PRIMCOORD 11
     12   1
   C      5.55771  -0.00090   2.85916   0.00001  -0.03859   0.00007
   N      0.74052  -0.00033   3.45372   0.00003  -0.00597   0.00001
   H      5.64913  -0.00105   1.76284  -0.00004  -0.05752   0.00006
   H      5.01980   0.90160   3.18764  -0.01552  -0.04189  -0.01645
   H      5.02049   5.18723   3.18785   0.01556  -0.04189   0.01663
   H      1.28981   0.84540   3.16785  -0.01316  -0.00134  -0.01027
   H      1.29050   5.24417   3.16804   0.01320  -0.00135   0.01023
   H      0.73043  -0.00019   4.49610   0.00008   0.00601   0.00001
   Pb     2.88267   3.04438   6.10756  -0.00000  -0.00088   0.00001
   I      2.64626   3.04467   2.96435  -0.00001   0.00524  -0.00001
   I      2.44891  -0.00042   0.20175  -0.00001   0.00112  -0.00001
   I      5.89784   3.04407   5.69197   0.00001   0.00047  -0.00000
PRIMCOORD 12
     12   1
   C      5.55771  -0.00090   2.85916   0.02292   0.00023  -0.00323
   N      0.74052  -0.00033   3.45372   0.02627   0.00003  -0.01165
   H      5.64913  -0.00105   1.76284   0.01643   0.00041  -0.00382
   H      5.01980   0.90160   3.18764   0.02512   0.00022   0.00020
   H      5.02049   5.18723   3.18785   0.02497   0.00023  -0.00009
   H      1.28981   0.84540   3.16785   0.02384   0.00020  -0.01633
   H      1.29050   5.24417   3.16804   0.02371  -0.00016  -0.01654
   H      0.73043  -0.00019   4.49610   0.03311  -0.00010  -0.01133
   Pb     2.88267   3.04438   6.10756  -0.01399   0.00002   0.02590
   I      2.64626   3.04467   2.96435  -0.00789   0.00000  -0.04916
   I      2.44891  -0.00042   0.20175  -0.00376  -0.00007   0.00612
   I      5.89784   3.04407   5.69197   0.02826   0.00000   0.00273
PRIMCOORD 13
     12   1
   C      5.55771  -0.00090   2.85916  -0.02891  -0.00000  -0.00499
   N      0.74052  -0.00033   3.45372  -0.03418  -0.00000   0.00818
   H      5.64913  -0.00105   1.76284  -0.01830  -0.00004  -0.00406
   H      5.01980   0.90160   3.18764  -0.03224   0.00007  -0.01061
   H      5.02049   5.18723   3.18785  -0.03226  -0.00004  -0.01055
   H      1.28981   0.84540   3.16785  -0.03107  -0.00033   0.01373
   H      1.29050   5.24417   3.16804  -0.03110   0.00029   0.01378
   H      0.73043  -0.00019   4.49610  -0.04474   0.00003   0.00765
   Pb     2.88267   3.04438   6.10756  -0.01089  -0.00000  -0.00453
   I      2.64626   3.04467   2.96435   0.00110  -0.00000   0.01063
   I      2.44891  -0.00042   0.20175  -0.00014   0.00001  -0.00119
   I      5.89784   3.04407   5.69197   0.02483  -0.00000  -0.00255
PRIMCOORD 14
     12   1
   C      5.55771  -0.00090   2.85916  -0.00242   0.01375  -0.00081
   N      0.74052  -0.00033   3.45372  -0.00277  -0.00240   0.00012
   H      5.64913  -0.00105   1.76284  -0.00165  -0.00540  -0.00075
   H      5.01980   0.90160   3.18764   0.01488   0.02954  -0.01573
   H      5.02049   5.18723   3.18785  -0.02021   0.02954   0.01329
   H      1.28981   0.84540   3.16785   0.01278  -0.01829  -0.01685
   H      1.29050   5.24417   3.16804  -0.01786  -0.01818   0.01777
   H      0.73043  -0.00019   4.49610  -0.00350   0.02096   0.00008
   Pb     2.88267   3.04438   6.10756   0.00020  -0.03036   0.00023
   I      2.64626   3.04467   2.96435   0.00051  -0.00850  -0.00065
   I      2.44891  -0.00042   0.20175   0.00025   0.06120   0.00024
   I      5.89784   3.04407   5.69197  -0.00042  -0.00447   0.00011
PRIMCOORD 15
     12   1
   C      5.55771  -0.00090   2.85916   0.03090   0.00017   0.00984
   N      0.74052  -0.00033   3.45372   0.03547  -0.00003  -0.00240
   H      5.64913  -0.00105   1.76284   0.02086   0.00012   0.00897
   H      5.01980   0.90160   3.18764   0.03423   0.00024   0.01505
   H      5.02049   5.18723   3.18785   0.03394   0.00029   0.01510
   H      1.28981   0.84540   3.16785   0.03260   0.00049  -0.00688
   H      1.29050   5.24417   3.16804   0.03234  -0.00077  -0.00674
   H      0.73043  -0.00019   4.49610   0.04504   0.00007  -0.00183
   Pb     2.88267   3.04438   6.10756  -0.00279  -0.00021  -0.00259
   I      2.64626   3.04467   2.96435  -0.00637  -0.00005   0.00736
   I      2.44891  -0.00042   0.20175  -0.00294   0.00042  -0.00268
   I      5.89784   3.04407   5.69197   0.00545  -0.00003  -0.00131
PRIMCOORD 16
     12   1
   C      5.55771  -0.00090   2.85916   0.01172   0.00000   0.00198
   N      0.74052  -0.00033   3.45372  -0.00329  -0.00002   0.03562
   H      5.64913  -0.00105   1.76284   0.04008   0.00003   0.00434
   H      5.01980   0.90160   3.18764   0.00336   0.00005  -0.01184
   H      5.02049   5.18723   3.18785   0.00333  -0.00004  -0.01188
   H      1.28981   0.84540   3.16785   0.00323   0.00012   0.04813
   H      1.29050   5.24417   3.16804   0.00321  -0.00017   0.04810
   H      0.73043  -0.00019   4.49610  -0.02748  -0.00003   0.03501
   Pb     2.88267   3.04438   6.10756   0.00017  -0.00000   0.00010
   I      2.64626   3.04467   2.96435   0.00066   0.00000  -0.00162
   I      2.44891  -0.00042   0.20175  -0.00146   0.00000  -0.00357
   I      5.89784   3.04407   5.69197  -0.00043  -0.00000   0.00002
PRIMCOORD 17
     12   1
   C      5.55771  -0.00090   2.85916  -0.00001  -0.00178  -0.00001
   N      0.74052  -0.00033   3.45372  -0.00001  -0.00776  -0.00001
   H      5.64913  -0.00105   1.76284  -0.00001   0.04818  -0.00001
   H      5.01980   0.90160   3.18764  -0.01275  -0.02377   0.03952
   H      5.02049   5.18723   3.18785   0.01272  -0.02378  -0.03953
   H      1.28981   0.84540   3.16785  -0.00745   0.00558   0.02494
   H      1.29050   5.24417   3.16804   0.00742   0.00558  -0.02496
   H      0.73043  -0.00019   4.49610  -0.00001  -0.04021  -0.00000
   Pb     2.88267   3.04438   6.10756   0.00000  -0.00021   0.00000
   I      2.64626   3.04467   2.96435   0.00000   0.00102   0.00000
   I      2.44891  -0.00042   0.20175   0.00000   0.00067   0.00000
   I      5.89784   3.04407   5.69197  -0.00000  -0.00011   0.00000
PRIMCOORD 18
     12   1
   C      5.55771  -0.00090   2.85916  -0.00001   0.00485  -0.00000
   N      0.74052  -0.00033   3.45372  -0.00001  -0.03003  -0.00001
   H      5.64913  -0.00105   1.76284  -0.00003  -0.01057  -0.00000
   H      5.01980   0.90160   3.18764   0.02801   0.02521  -0.01001
   H      5.02049   5.18723   3.18785  -0.02803   0.02522   0.01001
   H      1.28981   0.84540   3.16785   0.02131  -0.04721  -0.00694
   H      1.29050   5.24417   3.16804  -0.02134  -0.04720   0.00690
   H      0.73043  -0.00019   4.49610   0.00000  -0.02115  -0.00002
   Pb     2.88267   3.04438   6.10756   0.00000   0.00022   0.00000
   I      2.64626   3.04467   2.96435   0.00000   0.00346  -0.00000
   I      2.44891  -0.00042   0.20175   0.00000  -0.00023   0.00000
   I      5.89784   3.04407   5.69197  -0.00000  -0.00012   0.00000
PRIMCOORD 19
     12   1
   C      5.55771  -0.00090   2.85916  -0.00000   0.00049  -0.00000
   N      0.74052  -0.00033   3.45372  -0.00000  -0.00019   0.00000
   H      5.64913  -0.00105   1.76284  -0.00000  -0.03094   0.00000
   H      5.01980   0.90160   3.18764   0.01080   0.01589  -0.02467
   H      5.02049   5.18723   3.18785  -0.01080   0.01590   0.02466
   H      1.28981   0.84540   3.16785  -0.01552   0.02343   0.03857
   H      1.29050   5.24417   3.16804   0.01553   0.02341  -0.03858
   H      0.73043  -0.00019   4.49610  -0.00000  -0.05032   0.00001
   Pb     2.88267   3.04438   6.10756  -0.00000  -0.00000   0.00000
   I      2.64626   3.04467   2.96435   0.00000   0.00002   0.00000
   I      2.44891  -0.00042   0.20175   0.00000   0.00017   0.00000
   I      5.89784   3.04407   5.69197   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55771  -0.00090   2.85916  -0.00214   0.00000   0.00364
   N      0.74052  -0.00033   3.45372  -0.00191   0.00000   0.00429
   H      5.64913  -0.00105   1.76284   0.04676  -0.00001   0.00670
   H      5.01980   0.90160   3.18764  -0.01352   0.00406  -0.02757
   H      5.02049   5.18723   3.18785  -0.01350  -0.00408  -0.02757
   H      1.28981   0.84540   3.16785  -0.01393  -0.00450  -0.03091
   H      1.29050   5.24417   3.16804  -0.01395   0.00448  -0.03092
   H      0.73043  -0.00019   4.49610   0.05858  -0.00001   0.00620
   Pb     2.88267   3.04438   6.10756  -0.00001  -0.00000   0.00000
   I      2.64626   3.04467   2.96435   0.00000  -0.00000   0.00003
   I      2.44891  -0.00042   0.20175   0.00002  -0.00000  -0.00001
   I      5.89784   3.04407   5.69197   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55771  -0.00090   2.85916   0.00000   0.00520  -0.00000
   N      0.74052  -0.00033   3.45372   0.00000   0.00416  -0.00000
   H      5.64913  -0.00105   1.76284  -0.00002  -0.02214   0.00000
   H      5.01980   0.90160   3.18764  -0.04053  -0.01546  -0.01224
   H      5.02049   5.18723   3.18785   0.04053  -0.01546   0.01226
   H      1.28981   0.84540   3.16785   0.04281  -0.01932   0.01308
   H      1.29050   5.24417   3.16804  -0.04280  -0.01931  -0.01305
   H      0.73043  -0.00019   4.49610  -0.00002  -0.02550   0.00000
   Pb     2.88267   3.04438   6.10756   0.00000  -0.00000  -0.00000
   I      2.64626   3.04467   2.96435   0.00000   0.00000  -0.00000
   I      2.44891  -0.00042   0.20175   0.00000   0.00001   0.00000
   I      5.89784   3.04407   5.69197  -0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55771  -0.00090   2.85916   0.03667  -0.00000   0.01691
   N      0.74052  -0.00033   3.45372  -0.03229   0.00000  -0.01435
   H      5.64913  -0.00105   1.76284   0.03464  -0.00000   0.01712
   H      5.01980   0.90160   3.18764   0.03006  -0.00216   0.01018
   H      5.02049   5.18723   3.18785   0.03006   0.00216   0.01018
   H      1.28981   0.84540   3.16785  -0.03099  -0.00111  -0.01504
   H      1.29050   5.24417   3.16804  -0.03099   0.00112  -0.01504
   H      0.73043  -0.00019   4.49610  -0.03169   0.00000  -0.01498
   Pb     2.88267   3.04438   6.10756   0.00000  -0.00000   0.00000
   I      2.64626   3.04467   2.96435   0.00005  -0.00000  -0.00000
   I      2.44891  -0.00042   0.20175   0.00004   0.00000   0.00002
   I      5.89784   3.04407   5.69197  -0.00000   0.00000   0.00002
PRIMCOORD 23
     12   1
   C      5.55771  -0.00090   2.85916  -0.00642   0.00001   0.01371
   N      0.74052  -0.00033   3.45372   0.00596  -0.00001  -0.01029
   H      5.64913  -0.00105   1.76284   0.04644  -0.00001   0.01770
   H      5.01980   0.90160   3.18764  -0.01240   0.01425  -0.03556
   H      5.02049   5.18723   3.18785  -0.01237  -0.01426  -0.03555
   H      1.28981   0.84540   3.16785   0.01035   0.00956   0.02415
   H      1.29050   5.24417   3.16804   0.01036  -0.00955   0.02415
   H      0.73043  -0.00019   4.49610  -0.04680   0.00001  -0.01281
   Pb     2.88267   3.04438   6.10756   0.00000   0.00000   0.00000
   I      2.64626   3.04467   2.96435  -0.00000   0.00000  -0.00001
   I      2.44891  -0.00042   0.20175  -0.00001   0.00000  -0.00001
   I      5.89784   3.04407   5.69197  -0.00000   0.00000   0.00000
PRIMCOORD 24
     12   1
   C      5.55771  -0.00090   2.85916   0.00000   0.01448  -0.00001
   N      0.74052  -0.00033   3.45372  -0.00000  -0.01204   0.00000
   H      5.64913  -0.00105   1.76284  -0.00002  -0.03521  -0.00000
   H      5.01980   0.90160   3.18764  -0.04289  -0.01044  -0.00240
   H      5.02049   5.18723   3.18785   0.04289  -0.01044   0.00242
   H      1.28981   0.84540   3.16785  -0.04109   0.01160  -0.00630
   H      1.29050   5.24417   3.16804   0.04109   0.01159   0.00628
   H      0.73043  -0.00019   4.49610   0.00001   0.02780   0.00000
   Pb     2.88267   3.04438   6.10756   0.00000  -0.00000   0.00000
   I      2.64626   3.04467   2.96435  -0.00000  -0.00000   0.00000
   I      2.44891  -0.00042   0.20175  -0.00000  -0.00000  -0.00000
   I      5.89784   3.04407   5.69197  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.55771  -0.00090   2.85916  -0.01072   0.00000  -0.00520
   N      0.74052  -0.00033   3.45372  -0.00043   0.00000  -0.00057
   H      5.64913  -0.00105   1.76284   0.06362  -0.00001   0.00145
   H      5.01980   0.90160   3.18764   0.03757   0.01362   0.03599
   H      5.02049   5.18723   3.18785   0.03756  -0.01362   0.03598
   H      1.28981   0.84540   3.16785  -0.00126  -0.00073  -0.00116
   H      1.29050   5.24417   3.16804  -0.00126   0.00073  -0.00116
   H      0.73043  -0.00019   4.49610  -0.00383  -0.00000  -0.00164
   Pb     2.88267   3.04438   6.10756   0.00000  -0.00000  -0.00000
   I      2.64626   3.04467   2.96435  -0.00000  -0.00000   0.00000
   I      2.44891  -0.00042   0.20175   0.00001   0.00000  -0.00000
   I      5.89784   3.04407   5.69197   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55771  -0.00090   2.85916  -0.00000  -0.00354  -0.00000
   N      0.74052  -0.00033   3.45372   0.00000  -0.00310   0.00000
   H      5.64913  -0.00105   1.76284   0.00002   0.06699  -0.00001
   H      5.01980   0.90160   3.18764  -0.01890   0.00445  -0.04798
   H      5.02049   5.18723   3.18785   0.01889   0.00447   0.04800
   H      1.28981   0.84540   3.16785  -0.00597   0.00088   0.00158
   H      1.29050   5.24417   3.16804   0.00597   0.00087  -0.00158
   H      0.73043  -0.00019   4.49610  -0.00000   0.00722  -0.00000
   Pb     2.88267   3.04438   6.10756  -0.00000  -0.00000   0.00000
   I      2.64626   3.04467   2.96435   0.00000   0.00000   0.00000
   I      2.44891  -0.00042   0.20175  -0.00000  -0.00000  -0.00000
   I      5.89784   3.04407   5.69197   0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55771  -0.00090   2.85916  -0.00284   0.00000   0.00274
   N      0.74052  -0.00033   3.45372  -0.00230   0.00000   0.00212
   H      5.64913  -0.00105   1.76284  -0.03666   0.00001  -0.00163
   H      5.01980   0.90160   3.18764   0.04331   0.03835  -0.02952
   H      5.02049   5.18723   3.18785   0.04331  -0.03836  -0.02950
   H      1.28981   0.84540   3.16785   0.00413  -0.00612  -0.00259
   H      1.29050   5.24417   3.16804   0.00414   0.00612  -0.00259
   H      0.73043  -0.00019   4.49610   0.00784  -0.00000   0.00289
   Pb     2.88267   3.04438   6.10756   0.00000  -0.00000   0.00000
   I      2.64626   3.04467   2.96435  -0.00000  -0.00000   0.00000
   I      2.44891  -0.00042   0.20175   0.00000   0.00000  -0.00000
   I      5.89784   3.04407   5.69197  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55771  -0.00090   2.85916   0.00021  -0.00000   0.00018
   N      0.74052  -0.00033   3.45372   0.00914  -0.00000   0.00627
   H      5.64913  -0.00105   1.76284  -0.00535  -0.00000  -0.00026
   H      5.01980   0.90160   3.18764   0.00278   0.00240  -0.00260
   H      5.02049   5.18723   3.18785   0.00278  -0.00240  -0.00261
   H      1.28981   0.84540   3.16785  -0.03564   0.01058  -0.04199
   H      1.29050   5.24417   3.16804  -0.03565  -0.01058  -0.04201
   H      0.73043  -0.00019   4.49610  -0.05928   0.00002   0.00125
   Pb     2.88267   3.04438   6.10756   0.00000   0.00000   0.00000
   I      2.64626   3.04467   2.96435   0.00001  -0.00000   0.00002
   I      2.44891  -0.00042   0.20175  -0.00001  -0.00000  -0.00003
   I      5.89784   3.04407   5.69197  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55771  -0.00090   2.85916  -0.00046  -0.00000   0.00136
   N      0.74052  -0.00033   3.45372  -0.00318   0.00000   0.00297
   H      5.64913  -0.00105   1.76284   0.00622  -0.00000   0.00245
   H      5.01980   0.90160   3.18764  -0.00629  -0.00284   0.00071
   H      5.02049   5.18723   3.18785  -0.00629   0.00284   0.00071
   H      1.28981   0.84540   3.16785   0.04408  -0.04078  -0.02970
   H      1.29050   5.24417   3.16804   0.04408   0.04076  -0.02973
   H      0.73043  -0.00019   4.49610  -0.02935   0.00001  -0.00019
   Pb     2.88267   3.04438   6.10756  -0.00000  -0.00000  -0.00000
   I      2.64626   3.04467   2.96435  -0.00002  -0.00000   0.00001
   I      2.44891  -0.00042   0.20175  -0.00000   0.00000  -0.00002
   I      5.89784   3.04407   5.69197   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55771  -0.00090   2.85916   0.00000   0.00174   0.00000
   N      0.74052  -0.00033   3.45372   0.00000   0.00406   0.00000
   H      5.64913  -0.00105   1.76284   0.00000   0.00237   0.00000
   H      5.01980   0.90160   3.18764  -0.00531   0.00044  -0.00349
   H      5.02049   5.18723   3.18785   0.00531   0.00044   0.00349
   H      1.28981   0.84540   3.16785  -0.01690  -0.00471  -0.04827
   H      1.29050   5.24417   3.16804   0.01690  -0.00469   0.04825
   H      0.73043  -0.00019   4.49610  -0.00003  -0.06797   0.00001
   Pb     2.88267   3.04438   6.10756   0.00000   0.00000  -0.00000
   I      2.64626   3.04467   2.96435  -0.00000  -0.00001   0.00000
   I      2.44891  -0.00042   0.20175   0.00000   0.00000  -0.00000
   I      5.89784   3.04407   5.69197   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55771  -0.00090   2.85916   0.00456  -0.00000   0.00143
   N      0.74052  -0.00033   3.45372  -0.00040   0.00000  -0.00001
   H      5.64913  -0.00105   1.76284   0.00465  -0.00001  -0.05269
   H      5.01980   0.90160   3.18764  -0.02888   0.04903   0.01799
   H      5.02049   5.18723   3.18785  -0.02889  -0.04902   0.01801
   H      1.28981   0.84540   3.16785   0.00231   0.00401  -0.00151
   H      1.29050   5.24417   3.16804   0.00231  -0.00402  -0.00151
   H      0.73043  -0.00019   4.49610  -0.00030   0.00000   0.00278
   Pb     2.88267   3.04438   6.10756  -0.00000   0.00000  -0.00000
   I      2.64626   3.04467   2.96435   0.00000  -0.00000  -0.00000
   I      2.44891  -0.00042   0.20175   0.00000  -0.00000   0.00000
   I      5.89784   3.04407   5.69197   0.00000  -0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55771  -0.00090   2.85916   0.00000   0.00870  -0.00000
   N      0.74052  -0.00033   3.45372   0.00000  -0.00357  -0.00000
   H      5.64913  -0.00105   1.76284   0.00000   0.00156  -0.00001
   H      5.01980   0.90160   3.18764   0.03096  -0.05201  -0.01994
   H      5.02049   5.18723   3.18785  -0.03098  -0.05200   0.01995
   H      1.28981   0.84540   3.16785   0.01481   0.02407  -0.00945
   H      1.29050   5.24417   3.16804  -0.01488   0.02419   0.00949
   H      0.73043  -0.00019   4.49610   0.00000  -0.00098  -0.00001
   Pb     2.88267   3.04438   6.10756   0.00000   0.00000  -0.00000
   I      2.64626   3.04467   2.96435  -0.00000   0.00001  -0.00000
   I      2.44891  -0.00042   0.20175   0.00000   0.00000   0.00000
   I      5.89784   3.04407   5.69197  -0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55771  -0.00090   2.85916  -0.00323  -0.00001   0.00835
   N      0.74052  -0.00033   3.45372   0.00174  -0.00001  -0.00109
   H      5.64913  -0.00105   1.76284   0.00684  -0.00001  -0.08063
   H      5.01980   0.90160   3.18764   0.01562  -0.02830  -0.00912
   H      5.02049   5.18723   3.18785   0.01568   0.02838  -0.00916
   H      1.28981   0.84540   3.16785  -0.01147  -0.01924   0.00682
   H      1.29050   5.24417   3.16804  -0.01153   0.01934   0.00685
   H      0.73043  -0.00019   4.49610  -0.00070  -0.00000   0.00096
   Pb     2.88267   3.04438   6.10756   0.00000  -0.00000  -0.00000
   I      2.64626   3.04467   2.96435  -0.00000   0.00000  -0.00000
   I      2.44891  -0.00042   0.20175   0.00000   0.00000   0.00000
   I      5.89784   3.04407   5.69197  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55771  -0.00090   2.85916  -0.00156   0.00004   0.00257
   N      0.74052  -0.00033   3.45372  -0.00479   0.00005   0.00180
   H      5.64913  -0.00105   1.76284   0.00227   0.00000  -0.02285
   H      5.01980   0.90160   3.18764   0.00830  -0.01311  -0.00414
   H      5.02049   5.18723   3.18785   0.00804   0.01268  -0.00398
   H      1.28981   0.84540   3.16785   0.03330   0.05343  -0.01895
   H      1.29050   5.24417   3.16804   0.03372  -0.05411  -0.01918
   H      0.73043  -0.00019   4.49610  -0.00141   0.00001   0.01343
   Pb     2.88267   3.04438   6.10756  -0.00000  -0.00000   0.00000
   I      2.64626   3.04467   2.96435   0.00001  -0.00000   0.00000
   I      2.44891  -0.00042   0.20175  -0.00000  -0.00000  -0.00000
   I      5.89784   3.04407   5.69197   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55771  -0.00090   2.85916  -0.00001  -0.00391   0.00001
   N      0.74052  -0.00033   3.45372  -0.00004  -0.00749   0.00001
   H      5.64913  -0.00105   1.76284   0.00001  -0.00060  -0.00008
   H      5.01980   0.90160   3.18764  -0.01498   0.02398   0.00883
   H      5.02049   5.18723   3.18785   0.01507   0.02410  -0.00887
   H      1.28981   0.84540   3.16785   0.03335   0.05155  -0.01938
   H      1.29050   5.24417   3.16804  -0.03283   0.05074   0.01907
   H      0.73043  -0.00019   4.49610  -0.00001  -0.00192   0.00010
   Pb     2.88267   3.04438   6.10756  -0.00000   0.00000   0.00000
   I      2.64626   3.04467   2.96435   0.00000   0.00002   0.00000
   I      2.44891  -0.00042   0.20175  -0.00000   0.00000  -0.00000
   I      5.89784   3.04407   5.69197   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55771  -0.00090   2.85916  -0.00002  -0.00000   0.00042
   N      0.74052  -0.00033   3.45372  -0.00086   0.00000   0.00731
   H      5.64913  -0.00105   1.76284  -0.00049  -0.00000  -0.00574
   H      5.01980   0.90160   3.18764   0.00043  -0.00067  -0.00031
   H      5.02049   5.18723   3.18785   0.00043   0.00067  -0.00031
   H      1.28981   0.84540   3.16785   0.00347   0.00630  -0.00042
   H      1.29050   5.24417   3.16804   0.00347  -0.00630  -0.00042
   H      0.73043  -0.00019   4.49610   0.00556  -0.00001  -0.09888
   Pb     2.88267   3.04438   6.10756  -0.00000  -0.00000  -0.00000
   I      2.64626   3.04467   2.96435   0.00000  -0.00000  -0.00000
   I      2.44891  -0.00042   0.20175  -0.00001   0.00000  -0.00000
   I      5.89784   3.04407   5.69197   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_0.997_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000636502   -0.002988394
    0.000877866    6.096546961   -0.000019741
    0.133948648   -0.000390195    6.265231801
PRIMCOORD  1
     12   1
   C      5.55774  -0.00090   2.86046  -0.00363   0.00293   0.02849
   N      0.74173  -0.00033   3.45237  -0.00363   0.00293   0.02849
   H      5.64692  -0.00104   1.76396  -0.00363   0.00293   0.02849
   H      5.02051   0.90159   3.19007  -0.00363   0.00293   0.02849
   H      5.02120   5.19336   3.19028  -0.00363   0.00293   0.02849
   H      1.29043   0.84541   3.16550  -0.00363   0.00293   0.02849
   H      1.29112   5.25028   3.16569  -0.00363   0.00293   0.02849
   H      0.73382  -0.00019   4.49483  -0.00363   0.00293   0.02849
   Pb     2.87989   3.04744   6.10896  -0.00363   0.00293   0.02849
   I      2.64434   3.04772   2.96474  -0.00363   0.00293   0.02849
   I      2.45072  -0.00044   0.19921  -0.00363   0.00293   0.02849
   I      5.89563   3.04712   5.69277  -0.00363   0.00293   0.02849
PRIMCOORD  2
     12   1
   C      5.55774  -0.00090   2.86046   0.02437  -0.01476   0.00462
   N      0.74173  -0.00033   3.45237   0.02437  -0.01476   0.00462
   H      5.64692  -0.00104   1.76396   0.02437  -0.01476   0.00462
   H      5.02051   0.90159   3.19007   0.02437  -0.01476   0.00462
   H      5.02120   5.19336   3.19028   0.02437  -0.01476   0.00462
   H      1.29043   0.84541   3.16550   0.02437  -0.01476   0.00462
   H      1.29112   5.25028   3.16569   0.02437  -0.01476   0.00462
   H      0.73382  -0.00019   4.49483   0.02437  -0.01476   0.00462
   Pb     2.87989   3.04744   6.10896   0.02437  -0.01476   0.00462
   I      2.64434   3.04772   2.96474   0.02437  -0.01476   0.00462
   I      2.45072  -0.00044   0.19921   0.02437  -0.01476   0.00462
   I      5.89563   3.04712   5.69277   0.02437  -0.01476   0.00462
PRIMCOORD  3
     12   1
   C      5.55774  -0.00090   2.86046  -0.01503  -0.02464   0.00062
   N      0.74173  -0.00033   3.45237  -0.01503  -0.02464   0.00062
   H      5.64692  -0.00104   1.76396  -0.01503  -0.02464   0.00062
   H      5.02051   0.90159   3.19007  -0.01503  -0.02464   0.00062
   H      5.02120   5.19336   3.19028  -0.01503  -0.02464   0.00062
   H      1.29043   0.84541   3.16550  -0.01503  -0.02464   0.00062
   H      1.29112   5.25028   3.16569  -0.01503  -0.02464   0.00062
   H      0.73382  -0.00019   4.49483  -0.01503  -0.02464   0.00062
   Pb     2.87989   3.04744   6.10896  -0.01503  -0.02464   0.00062
   I      2.64434   3.04772   2.96474  -0.01503  -0.02464   0.00062
   I      2.45072  -0.00044   0.19921  -0.01503  -0.02464   0.00062
   I      5.89563   3.04712   5.69277  -0.01503  -0.02464   0.00062
PRIMCOORD  4
     12   1
   C      5.55774  -0.00090   2.86046   0.00012  -0.02342   0.00013
   N      0.74173  -0.00033   3.45237   0.00013  -0.02942   0.00009
   H      5.64692  -0.00104   1.76396   0.00009  -0.02703   0.00012
   H      5.02051   0.90159   3.19007   0.00412  -0.02029  -0.00204
   H      5.02120   5.19336   3.19028  -0.00387  -0.02029   0.00233
   H      1.29043   0.84541   3.16550   0.00160  -0.02827   0.00619
   H      1.29112   5.25028   3.16569  -0.00136  -0.02827  -0.00605
   H      0.73382  -0.00019   4.49483   0.00016  -0.04009   0.00009
   Pb     2.87989   3.04744   6.10896  -0.00010  -0.00665  -0.00003
   I      2.64434   3.04772   2.96474   0.00009  -0.02967  -0.00001
   I      2.45072  -0.00044   0.19921   0.00007  -0.00517   0.00010
   I      5.89563   3.04712   5.69277  -0.00003   0.05247  -0.00007
PRIMCOORD  5
     12   1
   C      5.55774  -0.00090   2.86046   0.01051  -0.00004   0.00413
   N      0.74173  -0.00033   3.45237   0.01050  -0.00000   0.00373
   H      5.64692  -0.00104   1.76396   0.01098  -0.00004   0.00415
   H      5.02051   0.90159   3.19007   0.01115   0.00021   0.00473
   H      5.02120   5.19336   3.19028   0.01119  -0.00031   0.00473
   H      1.29043   0.84541   3.16550   0.01065  -0.00064   0.00331
   H      1.29112   5.25028   3.16569   0.01068   0.00064   0.00335
   H      0.73382  -0.00019   4.49483   0.01037   0.00003   0.00417
   Pb     2.87989   3.04744   6.10896   0.00513   0.00004   0.01532
   I      2.64434   3.04772   2.96474   0.03525   0.00002   0.01005
   I      2.45072  -0.00044   0.19921  -0.04648   0.00003   0.02954
   I      5.89563   3.04712   5.69277   0.00018  -0.00010  -0.06560
PRIMCOORD  6
     12   1
   C      5.55774  -0.00090   2.86046   0.02640  -0.00039   0.00653
   N      0.74173  -0.00033   3.45237   0.02294  -0.00023   0.01487
   H      5.64692  -0.00104   1.76396   0.03307  -0.00047   0.00712
   H      5.02051   0.90159   3.19007   0.02465  -0.00030   0.00351
   H      5.02120   5.19336   3.19028   0.02481  -0.00051   0.00365
   H      1.29043   0.84541   3.16550   0.02436  -0.00004   0.01776
   H      1.29112   5.25028   3.16569   0.02445  -0.00044   0.01796
   H      0.73382  -0.00019   4.49483   0.01542  -0.00010   0.01441
   Pb     2.87989   3.04744   6.10896  -0.03060   0.00027  -0.00149
   I      2.64434   3.04772   2.96474   0.01850  -0.00017   0.00053
   I      2.45072  -0.00044   0.19921   0.04215   0.00014   0.01540
   I      5.89563   3.04712   5.69277  -0.01688  -0.00033  -0.01627
PRIMCOORD  7
     12   1
   C      5.55774  -0.00090   2.86046  -0.00089   0.03347   0.00197
   N      0.74173  -0.00033   3.45237  -0.00094   0.02883   0.00208
   H      5.64692  -0.00104   1.76396  -0.00080   0.03876   0.00198
   H      5.02051   0.90159   3.19007   0.00059   0.03272   0.00647
   H      5.02120   5.19336   3.19028  -0.00241   0.03270  -0.00263
   H      1.29043   0.84541   3.16550  -0.00090   0.03082   0.00776
   H      1.29112   5.25028   3.16569  -0.00103   0.03075  -0.00360
   H      0.73382  -0.00019   4.49483  -0.00107   0.02150   0.00205
   Pb     2.87989   3.04744   6.10896   0.00068  -0.02349  -0.00043
   I      2.64434   3.04772   2.96474  -0.00231   0.03017  -0.00030
   I      2.45072  -0.00044   0.19921   0.00122  -0.01438   0.00192
   I      5.89563   3.04712   5.69277   0.00021   0.01473  -0.00142
PRIMCOORD  8
     12   1
   C      5.55774  -0.00090   2.86046  -0.01221  -0.00264   0.02873
   N      0.74173  -0.00033   3.45237  -0.01202  -0.00230   0.02818
   H      5.64692  -0.00104   1.76396  -0.01272  -0.00305   0.02874
   H      5.02051   0.90159   3.19007  -0.01203  -0.00246   0.02849
   H      5.02120   5.19336   3.19028  -0.01183  -0.00269   0.02920
   H      1.29043   0.84541   3.16550  -0.01280  -0.00205   0.02674
   H      1.29112   5.25028   3.16569  -0.01282  -0.00289   0.02764
   H      0.73382  -0.00019   4.49483  -0.01192  -0.00172   0.02789
   Pb     2.87989   3.04744   6.10896   0.01096   0.00189  -0.00839
   I      2.64434   3.04772   2.96474  -0.03116  -0.00243  -0.00575
   I      2.45072  -0.00044   0.19921   0.01187   0.00116   0.02769
   I      5.89563   3.04712   5.69277   0.00447  -0.00119  -0.01541
PRIMCOORD  9
     12   1
   C      5.55774  -0.00090   2.86046   0.00756   0.00032   0.03048
   N      0.74173  -0.00033   3.45237   0.01612   0.00031   0.01064
   H      5.64692  -0.00104   1.76396  -0.00850   0.00037   0.02916
   H      5.02051   0.90159   3.19007   0.01266   0.00047   0.03827
   H      5.02120   5.19336   3.19028   0.01269   0.00012   0.03818
   H      1.29043   0.84541   3.16550   0.01195  -0.00019   0.00172
   H      1.29112   5.25028   3.16569   0.01200   0.00089   0.00161
   H      0.73382  -0.00019   4.49483   0.03203   0.00024   0.01142
   Pb     2.87989   3.04744   6.10896  -0.00480  -0.00024  -0.02593
   I      2.64434   3.04772   2.96474   0.02048   0.00037  -0.01463
   I      2.45072  -0.00044   0.19921  -0.01827  -0.00016   0.02753
   I      5.89563   3.04712   5.69277   0.00254   0.00009   0.02443
PRIMCOORD 10
     12   1
   C      5.55774  -0.00090   2.86046  -0.01288   0.00002   0.03636
   N      0.74173  -0.00033   3.45237   0.00066  -0.00000   0.00487
   H      5.64692  -0.00104   1.76396  -0.03964   0.00005   0.03419
   H      5.02051   0.90159   3.19007  -0.00482   0.00004   0.04950
   H      5.02120   5.19336   3.19028  -0.00483   0.00001   0.04946
   H      1.29043   0.84541   3.16550  -0.00554  -0.00008  -0.00664
   H      1.29112   5.25028   3.16569  -0.00555   0.00008  -0.00667
   H      0.73382  -0.00019   4.49483   0.02444  -0.00002   0.00565
   Pb     2.87989   3.04744   6.10896  -0.00019   0.00000   0.00095
   I      2.64434   3.04772   2.96474   0.00159  -0.00001  -0.00100
   I      2.45072  -0.00044   0.19921   0.00040   0.00000  -0.00439
   I      5.89563   3.04712   5.69277  -0.00025  -0.00001  -0.00113
PRIMCOORD 11
     12   1
   C      5.55774  -0.00090   2.86046   0.00002  -0.03863   0.00003
   N      0.74173  -0.00033   3.45237   0.00004  -0.00605   0.00000
   H      5.64692  -0.00104   1.76396  -0.00000  -0.05746   0.00003
   H      5.02051   0.90159   3.19007  -0.01555  -0.04196  -0.01637
   H      5.02120   5.19336   3.19028   0.01561  -0.04196   0.01647
   H      1.29043   0.84541   3.16550  -0.01316  -0.00141  -0.01019
   H      1.29112   5.25028   3.16569   0.01323  -0.00141   0.01017
   H      0.73382  -0.00019   4.49483   0.00006   0.00586   0.00000
   Pb     2.87989   3.04744   6.10896   0.00000  -0.00089   0.00001
   I      2.64434   3.04772   2.96474  -0.00002   0.00526  -0.00001
   I      2.45072  -0.00044   0.19921  -0.00001   0.00114  -0.00001
   I      5.89563   3.04712   5.69277   0.00002   0.00046  -0.00000
PRIMCOORD 12
     12   1
   C      5.55774  -0.00090   2.86046   0.02274   0.00023  -0.00274
   N      0.74173  -0.00033   3.45237   0.02627   0.00003  -0.01163
   H      5.64692  -0.00104   1.76396   0.01586   0.00040  -0.00335
   H      5.02051   0.90159   3.19007   0.02506   0.00022   0.00087
   H      5.02120   5.19336   3.19028   0.02492   0.00023   0.00059
   H      1.29043   0.84541   3.16550   0.02374   0.00021  -0.01647
   H      1.29112   5.25028   3.16569   0.02361  -0.00016  -0.01667
   H      0.73382  -0.00019   4.49483   0.03344  -0.00009  -0.01131
   Pb     2.87989   3.04744   6.10896  -0.01420   0.00002   0.02587
   I      2.64434   3.04772   2.96474  -0.00795   0.00000  -0.04900
   I      2.45072  -0.00044   0.19921  -0.00382  -0.00007   0.00601
   I      5.89563   3.04712   5.69277   0.02875   0.00000   0.00266
PRIMCOORD 13
     12   1
   C      5.55774  -0.00090   2.86046  -0.02879  -0.00000  -0.00517
   N      0.74173  -0.00033   3.45237  -0.03419  -0.00000   0.00837
   H      5.64692  -0.00104   1.76396  -0.01787  -0.00004  -0.00424
   H      5.02051   0.90159   3.19007  -0.03222   0.00007  -0.01093
   H      5.02120   5.19336   3.19028  -0.03225  -0.00004  -0.01088
   H      1.29043   0.84541   3.16550  -0.03100  -0.00033   0.01404
   H      1.29112   5.25028   3.16569  -0.03102   0.00029   0.01409
   H      0.73382  -0.00019   4.49483  -0.04500   0.00003   0.00785
   Pb     2.87989   3.04744   6.10896  -0.01065  -0.00000  -0.00455
   I      2.64434   3.04772   2.96474   0.00116  -0.00000   0.01057
   I      2.45072  -0.00044   0.19921  -0.00009   0.00001  -0.00115
   I      5.89563   3.04712   5.69277   0.02433  -0.00000  -0.00250
PRIMCOORD 14
     12   1
   C      5.55774  -0.00090   2.86046  -0.00210   0.01397  -0.00070
   N      0.74173  -0.00033   3.45237  -0.00240  -0.00248   0.00010
   H      5.64692  -0.00104   1.76396  -0.00145  -0.00477  -0.00065
   H      5.02051   0.90159   3.19007   0.01527   0.02968  -0.01526
   H      5.02120   5.19336   3.19028  -0.01989   0.02969   0.01316
   H      1.29043   0.84541   3.16550   0.01318  -0.01837  -0.01679
   H      1.29112   5.25028   3.16569  -0.01759  -0.01828   0.01756
   H      0.73382  -0.00019   4.49483  -0.00303   0.02067   0.00006
   Pb     2.87989   3.04744   6.10896   0.00017  -0.03038   0.00020
   I      2.64434   3.04772   2.96474   0.00045  -0.00859  -0.00058
   I      2.45072  -0.00044   0.19921   0.00022   0.06137   0.00022
   I      5.89563   3.04712   5.69277  -0.00037  -0.00453   0.00010
PRIMCOORD 15
     12   1
   C      5.55774  -0.00090   2.86046   0.03071   0.00018   0.00997
   N      0.74173  -0.00033   3.45237   0.03543  -0.00003  -0.00268
   H      5.64692  -0.00104   1.76396   0.02033   0.00017   0.00910
   H      5.02051   0.90159   3.19007   0.03415   0.00024   0.01537
   H      5.02120   5.19336   3.19028   0.03387   0.00028   0.01537
   H      1.29043   0.84541   3.16550   0.03247   0.00050  -0.00726
   H      1.29112   5.25028   3.16569   0.03222  -0.00076  -0.00717
   H      0.73382  -0.00019   4.49483   0.04528   0.00003  -0.00211
   Pb     2.87989   3.04744   6.10896  -0.00282  -0.00019  -0.00264
   I      2.64434   3.04772   2.96474  -0.00638  -0.00005   0.00749
   I      2.45072  -0.00044   0.19921  -0.00295   0.00036  -0.00268
   I      5.89563   3.04712   5.69277   0.00554  -0.00003  -0.00134
PRIMCOORD 16
     12   1
   C      5.55774  -0.00090   2.86046   0.01185   0.00001   0.00214
   N      0.74173  -0.00033   3.45237  -0.00304  -0.00003   0.03569
   H      5.64692  -0.00104   1.76396   0.04011   0.00005   0.00443
   H      5.02051   0.90159   3.19007   0.00350   0.00005  -0.01160
   H      5.02120   5.19336   3.19028   0.00346  -0.00004  -0.01167
   H      1.29043   0.84541   3.16550   0.00348   0.00012   0.04816
   H      1.29112   5.25028   3.16569   0.00345  -0.00019   0.04812
   H      0.73382  -0.00019   4.49483  -0.02714  -0.00005   0.03514
   Pb     2.87989   3.04744   6.10896   0.00017  -0.00000   0.00009
   I      2.64434   3.04772   2.96474   0.00064   0.00000  -0.00161
   I      2.45072  -0.00044   0.19921  -0.00148   0.00001  -0.00360
   I      5.89563   3.04712   5.69277  -0.00044  -0.00000   0.00003
PRIMCOORD 17
     12   1
   C      5.55774  -0.00090   2.86046   0.00001   0.00181   0.00001
   N      0.74173  -0.00033   3.45237   0.00001   0.00730   0.00001
   H      5.64692  -0.00104   1.76396   0.00001  -0.04819   0.00001
   H      5.02051   0.90159   3.19007   0.01299   0.02399  -0.03955
   H      5.02120   5.19336   3.19028  -0.01296   0.02400   0.03955
   H      1.29043   0.84541   3.16550   0.00763  -0.00618  -0.02488
   H      1.29112   5.25028   3.16569  -0.00760  -0.00618   0.02491
   H      0.73382  -0.00019   4.49483   0.00001   0.03963   0.00001
   Pb     2.87989   3.04744   6.10896  -0.00000   0.00020  -0.00000
   I      2.64434   3.04772   2.96474  -0.00000  -0.00096  -0.00000
   I      2.45072  -0.00044   0.19921  -0.00000  -0.00066  -0.00000
   I      5.89563   3.04712   5.69277   0.00000   0.00010  -0.00000
PRIMCOORD 18
     12   1
   C      5.55774  -0.00090   2.86046  -0.00002   0.00490  -0.00001
   N      0.74173  -0.00033   3.45237  -0.00001  -0.03053  -0.00002
   H      5.64692  -0.00104   1.76396  -0.00004  -0.00904  -0.00001
   H      5.02051   0.90159   3.19007   0.02786   0.02475  -0.00888
   H      5.02120   5.19336   3.19028  -0.02788   0.02476   0.00887
   H      1.29043   0.84541   3.16550   0.02133  -0.04754  -0.00640
   H      1.29112   5.25028   3.16569  -0.02136  -0.04753   0.00634
   H      0.73382  -0.00019   4.49483   0.00000  -0.02242  -0.00002
   Pb     2.87989   3.04744   6.10896   0.00000   0.00021   0.00000
   I      2.64434   3.04772   2.96474   0.00000   0.00352  -0.00000
   I      2.45072  -0.00044   0.19921   0.00000  -0.00022   0.00000
   I      5.89563   3.04712   5.69277  -0.00000  -0.00013   0.00000
PRIMCOORD 19
     12   1
   C      5.55774  -0.00090   2.86046  -0.00000   0.00049  -0.00000
   N      0.74173  -0.00033   3.45237  -0.00000  -0.00024  -0.00000
   H      5.64692  -0.00104   1.76396  -0.00000  -0.03088   0.00000
   H      5.02051   0.90159   3.19007   0.01078   0.01589  -0.02464
   H      5.02120   5.19336   3.19028  -0.01078   0.01590   0.02463
   H      1.29043   0.84541   3.16550  -0.01545   0.02339   0.03864
   H      1.29112   5.25028   3.16569   0.01545   0.02337  -0.03864
   H      0.73382  -0.00019   4.49483  -0.00000  -0.05037   0.00001
   Pb     2.87989   3.04744   6.10896  -0.00000  -0.00000   0.00000
   I      2.64434   3.04772   2.96474   0.00000   0.00003   0.00000
   I      2.45072  -0.00044   0.19921   0.00000   0.00017   0.00000
   I      5.89563   3.04712   5.69277   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55774  -0.00090   2.86046  -0.00213   0.00000   0.00365
   N      0.74173  -0.00033   3.45237  -0.00190   0.00000   0.00429
   H      5.64692  -0.00104   1.76396   0.04677  -0.00001   0.00660
   H      5.02051   0.90159   3.19007  -0.01357   0.00407  -0.02754
   H      5.02120   5.19336   3.19028  -0.01355  -0.00408  -0.02753
   H      1.29043   0.84541   3.16550  -0.01399  -0.00450  -0.03090
   H      1.29112   5.25028   3.16569  -0.01402   0.00448  -0.03090
   H      0.73382  -0.00019   4.49483   0.05859  -0.00001   0.00609
   Pb     2.87989   3.04744   6.10896  -0.00001  -0.00000   0.00000
   I      2.64434   3.04772   2.96474   0.00000  -0.00000   0.00003
   I      2.45072  -0.00044   0.19921   0.00002  -0.00000  -0.00001
   I      5.89563   3.04712   5.69277   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55774  -0.00090   2.86046   0.00000   0.00520  -0.00000
   N      0.74173  -0.00033   3.45237   0.00000   0.00416  -0.00000
   H      5.64692  -0.00104   1.76396  -0.00002  -0.02215   0.00000
   H      5.02051   0.90159   3.19007  -0.04055  -0.01545  -0.01216
   H      5.02120   5.19336   3.19028   0.04056  -0.01546   0.01218
   H      1.29043   0.84541   3.16550   0.04283  -0.01930   0.01302
   H      1.29112   5.25028   3.16569  -0.04282  -0.01930  -0.01300
   H      0.73382  -0.00019   4.49483  -0.00002  -0.02550   0.00000
   Pb     2.87989   3.04744   6.10896   0.00000  -0.00000  -0.00000
   I      2.64434   3.04772   2.96474   0.00000   0.00000  -0.00000
   I      2.45072  -0.00044   0.19921   0.00000   0.00001   0.00000
   I      5.89563   3.04712   5.69277  -0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55774  -0.00090   2.86046   0.03670  -0.00000   0.01684
   N      0.74173  -0.00033   3.45237  -0.03232   0.00000  -0.01429
   H      5.64692  -0.00104   1.76396   0.03468  -0.00000   0.01705
   H      5.02051   0.90159   3.19007   0.03007  -0.00216   0.01011
   H      5.02120   5.19336   3.19028   0.03007   0.00216   0.01011
   H      1.29043   0.84541   3.16550  -0.03102  -0.00111  -0.01498
   H      1.29112   5.25028   3.16569  -0.03102   0.00112  -0.01498
   H      0.73382  -0.00019   4.49483  -0.03173   0.00000  -0.01493
   Pb     2.87989   3.04744   6.10896   0.00000  -0.00000   0.00000
   I      2.64434   3.04772   2.96474   0.00005  -0.00000  -0.00000
   I      2.45072  -0.00044   0.19921   0.00004   0.00000   0.00002
   I      5.89563   3.04712   5.69277  -0.00000   0.00000   0.00002
PRIMCOORD 23
     12   1
   C      5.55774  -0.00090   2.86046   0.00640  -0.00001  -0.01372
   N      0.74173  -0.00033   3.45237  -0.00594   0.00001   0.01030
   H      5.64692  -0.00104   1.76396  -0.04649   0.00001  -0.01761
   H      5.02051   0.90159   3.19007   0.01246  -0.01426   0.03553
   H      5.02120   5.19336   3.19028   0.01244   0.01427   0.03553
   H      1.29043   0.84541   3.16550  -0.01039  -0.00956  -0.02414
   H      1.29112   5.25028   3.16569  -0.01041   0.00955  -0.02413
   H      0.73382  -0.00019   4.49483   0.04680  -0.00001   0.01272
   Pb     2.87989   3.04744   6.10896  -0.00000   0.00000  -0.00000
   I      2.64434   3.04772   2.96474   0.00000  -0.00000   0.00001
   I      2.45072  -0.00044   0.19921   0.00001  -0.00000   0.00001
   I      5.89563   3.04712   5.69277   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55774  -0.00090   2.86046   0.00000   0.01448  -0.00001
   N      0.74173  -0.00033   3.45237  -0.00000  -0.01203   0.00000
   H      5.64692  -0.00104   1.76396  -0.00002  -0.03523  -0.00000
   H      5.02051   0.90159   3.19007  -0.04288  -0.01044  -0.00230
   H      5.02120   5.19336   3.19028   0.04288  -0.01044   0.00232
   H      1.29043   0.84541   3.16550  -0.04111   0.01159  -0.00626
   H      1.29112   5.25028   3.16569   0.04110   0.01159   0.00624
   H      0.73382  -0.00019   4.49483   0.00002   0.02778   0.00000
   Pb     2.87989   3.04744   6.10896   0.00000  -0.00000   0.00000
   I      2.64434   3.04772   2.96474  -0.00000  -0.00000   0.00000
   I      2.45072  -0.00044   0.19921  -0.00000  -0.00000  -0.00000
   I      5.89563   3.04712   5.69277  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.55774  -0.00090   2.86046  -0.01072   0.00000  -0.00518
   N      0.74173  -0.00033   3.45237  -0.00044   0.00000  -0.00057
   H      5.64692  -0.00104   1.76396   0.06363  -0.00001   0.00132
   H      5.02051   0.90159   3.19007   0.03763   0.01361   0.03592
   H      5.02120   5.19336   3.19028   0.03763  -0.01361   0.03592
   H      1.29043   0.84541   3.16550  -0.00125  -0.00073  -0.00116
   H      1.29112   5.25028   3.16569  -0.00125   0.00073  -0.00116
   H      0.73382  -0.00019   4.49483  -0.00383  -0.00000  -0.00163
   Pb     2.87989   3.04744   6.10896   0.00000  -0.00000  -0.00000
   I      2.64434   3.04772   2.96474  -0.00000  -0.00000   0.00000
   I      2.45072  -0.00044   0.19921   0.00001   0.00000  -0.00000
   I      5.89563   3.04712   5.69277   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55774  -0.00090   2.86046  -0.00000  -0.00353  -0.00000
   N      0.74173  -0.00033   3.45237   0.00000  -0.00311   0.00000
   H      5.64692  -0.00104   1.76396   0.00002   0.06699  -0.00001
   H      5.02051   0.90159   3.19007  -0.01901   0.00445  -0.04794
   H      5.02120   5.19336   3.19028   0.01900   0.00447   0.04796
   H      1.29043   0.84541   3.16550  -0.00598   0.00088   0.00157
   H      1.29112   5.25028   3.16569   0.00597   0.00087  -0.00158
   H      0.73382  -0.00019   4.49483  -0.00000   0.00721  -0.00000
   Pb     2.87989   3.04744   6.10896  -0.00000  -0.00000   0.00000
   I      2.64434   3.04772   2.96474   0.00000   0.00000   0.00000
   I      2.45072  -0.00044   0.19921  -0.00000  -0.00000  -0.00000
   I      5.89563   3.04712   5.69277   0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55774  -0.00090   2.86046  -0.00284   0.00000   0.00274
   N      0.74173  -0.00033   3.45237  -0.00229   0.00000   0.00213
   H      5.64692  -0.00104   1.76396  -0.03665   0.00001  -0.00156
   H      5.02051   0.90159   3.19007   0.04326   0.03835  -0.02960
   H      5.02120   5.19336   3.19028   0.04326  -0.03837  -0.02958
   H      1.29043   0.84541   3.16550   0.00412  -0.00612  -0.00262
   H      1.29112   5.25028   3.16569   0.00412   0.00612  -0.00262
   H      0.73382  -0.00019   4.49483   0.00781  -0.00000   0.00287
   Pb     2.87989   3.04744   6.10896   0.00000  -0.00000   0.00000
   I      2.64434   3.04772   2.96474  -0.00000  -0.00000   0.00000
   I      2.45072  -0.00044   0.19921   0.00000   0.00000  -0.00000
   I      5.89563   3.04712   5.69277  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55774  -0.00090   2.86046   0.00021  -0.00000   0.00018
   N      0.74173  -0.00033   3.45237   0.00915  -0.00000   0.00625
   H      5.64692  -0.00104   1.76396  -0.00533  -0.00000  -0.00025
   H      5.02051   0.90159   3.19007   0.00276   0.00238  -0.00259
   H      5.02120   5.19336   3.19028   0.00276  -0.00238  -0.00260
   H      1.29043   0.84541   3.16550  -0.03570   0.01057  -0.04192
   H      1.29112   5.25028   3.16569  -0.03572  -0.01057  -0.04194
   H      0.73382  -0.00019   4.49483  -0.05930   0.00002   0.00136
   Pb     2.87989   3.04744   6.10896   0.00000   0.00000   0.00000
   I      2.64434   3.04772   2.96474   0.00001  -0.00000   0.00002
   I      2.45072  -0.00044   0.19921  -0.00001  -0.00000  -0.00003
   I      5.89563   3.04712   5.69277  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55774  -0.00090   2.86046  -0.00046  -0.00000   0.00136
   N      0.74173  -0.00033   3.45237  -0.00318   0.00000   0.00297
   H      5.64692  -0.00104   1.76396   0.00622  -0.00000   0.00244
   H      5.02051   0.90159   3.19007  -0.00630  -0.00284   0.00072
   H      5.02120   5.19336   3.19028  -0.00630   0.00284   0.00072
   H      1.29043   0.84541   3.16550   0.04404  -0.04078  -0.02976
   H      1.29112   5.25028   3.16569   0.04404   0.04077  -0.02979
   H      0.73382  -0.00019   4.49483  -0.02934   0.00001  -0.00014
   Pb     2.87989   3.04744   6.10896  -0.00000  -0.00000  -0.00000
   I      2.64434   3.04772   2.96474  -0.00002  -0.00000   0.00001
   I      2.45072  -0.00044   0.19921  -0.00000   0.00000  -0.00002
   I      5.89563   3.04712   5.69277   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55774  -0.00090   2.86046   0.00000   0.00174   0.00000
   N      0.74173  -0.00033   3.45237   0.00000   0.00407   0.00000
   H      5.64692  -0.00104   1.76396   0.00000   0.00236   0.00000
   H      5.02051   0.90159   3.19007  -0.00531   0.00044  -0.00347
   H      5.02120   5.19336   3.19028   0.00530   0.00044   0.00347
   H      1.29043   0.84541   3.16550  -0.01698  -0.00471  -0.04822
   H      1.29112   5.25028   3.16569   0.01698  -0.00469   0.04820
   H      0.73382  -0.00019   4.49483  -0.00003  -0.06801   0.00001
   Pb     2.87989   3.04744   6.10896   0.00000   0.00000   0.00000
   I      2.64434   3.04772   2.96474  -0.00000  -0.00001   0.00000
   I      2.45072  -0.00044   0.19921   0.00000   0.00000  -0.00000
   I      5.89563   3.04712   5.69277   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55774  -0.00090   2.86046   0.00456  -0.00000   0.00142
   N      0.74173  -0.00033   3.45237  -0.00040   0.00000  -0.00001
   H      5.64692  -0.00104   1.76396   0.00454  -0.00001  -0.05271
   H      5.02051   0.90159   3.19007  -0.02885   0.04903   0.01805
   H      5.02120   5.19336   3.19028  -0.02885  -0.04901   0.01807
   H      1.29043   0.84541   3.16550   0.00230   0.00400  -0.00151
   H      1.29112   5.25028   3.16569   0.00230  -0.00400  -0.00151
   H      0.73382  -0.00019   4.49483  -0.00029   0.00000   0.00279
   Pb     2.87989   3.04744   6.10896  -0.00000   0.00000  -0.00000
   I      2.64434   3.04772   2.96474   0.00000  -0.00000  -0.00000
   I      2.45072  -0.00044   0.19921   0.00000  -0.00000   0.00000
   I      5.89563   3.04712   5.69277   0.00000  -0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55774  -0.00090   2.86046   0.00000   0.00874   0.00000
   N      0.74173  -0.00033   3.45237   0.00001  -0.00349  -0.00000
   H      5.64692  -0.00104   1.76396   0.00000   0.00157  -0.00003
   H      5.02051   0.90159   3.19007   0.03108  -0.05226  -0.02010
   H      5.02120   5.19336   3.19028  -0.03109  -0.05225   0.02011
   H      1.29043   0.84541   3.16550   0.01444   0.02353  -0.00928
   H      1.29112   5.25028   3.16569  -0.01452   0.02366   0.00932
   H      0.73382  -0.00019   4.49483   0.00000  -0.00097  -0.00001
   Pb     2.87989   3.04744   6.10896   0.00000   0.00000  -0.00000
   I      2.64434   3.04772   2.96474  -0.00000   0.00001  -0.00000
   I      2.45072  -0.00044   0.19921   0.00000   0.00000   0.00000
   I      5.89563   3.04712   5.69277  -0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55774  -0.00090   2.86046  -0.00325  -0.00001   0.00841
   N      0.74173  -0.00033   3.45237   0.00164  -0.00001  -0.00106
   H      5.64692  -0.00104   1.76396   0.00672  -0.00001  -0.08110
   H      5.02051   0.90159   3.19007   0.01577  -0.02856  -0.00924
   H      5.02120   5.19336   3.19028   0.01584   0.02866  -0.00929
   H      1.29043   0.84541   3.16550  -0.01080  -0.01818   0.00646
   H      1.29112   5.25028   3.16569  -0.01085   0.01827   0.00649
   H      0.73382  -0.00019   4.49483  -0.00073  -0.00000   0.00125
   Pb     2.87989   3.04744   6.10896   0.00000  -0.00000  -0.00000
   I      2.64434   3.04772   2.96474  -0.00000   0.00000  -0.00000
   I      2.45072  -0.00044   0.19921   0.00000   0.00000   0.00000
   I      5.89563   3.04712   5.69277  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55774  -0.00090   2.86046  -0.00149   0.00004   0.00242
   N      0.74173  -0.00033   3.45237  -0.00481   0.00006   0.00182
   H      5.64692  -0.00104   1.76396   0.00210   0.00000  -0.02132
   H      5.02051   0.90159   3.19007   0.00799  -0.01258  -0.00398
   H      5.02120   5.19336   3.19028   0.00771   0.01211  -0.00382
   H      1.29043   0.84541   3.16550   0.03343   0.05372  -0.01912
   H      1.29112   5.25028   3.16569   0.03391  -0.05449  -0.01939
   H      0.73382  -0.00019   4.49483  -0.00138   0.00002   0.01351
   Pb     2.87989   3.04744   6.10896  -0.00000  -0.00000   0.00000
   I      2.64434   3.04772   2.96474   0.00001  -0.00000   0.00000
   I      2.45072  -0.00044   0.19921  -0.00000  -0.00000  -0.00000
   I      5.89563   3.04712   5.69277   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55774  -0.00090   2.86046  -0.00001  -0.00381   0.00001
   N      0.74173  -0.00033   3.45237  -0.00004  -0.00753   0.00002
   H      5.64692  -0.00104   1.76396   0.00001  -0.00059  -0.00009
   H      5.02051   0.90159   3.19007  -0.01463   0.02342   0.00865
   H      5.02120   5.19336   3.19028   0.01473   0.02356  -0.00870
   H      1.29043   0.84541   3.16550   0.03350   0.05184  -0.01956
   H      1.29112   5.25028   3.16569  -0.03292   0.05094   0.01922
   H      0.73382  -0.00019   4.49483  -0.00001  -0.00193   0.00011
   Pb     2.87989   3.04744   6.10896  -0.00000   0.00000   0.00000
   I      2.64434   3.04772   2.96474   0.00000   0.00002   0.00000
   I      2.45072  -0.00044   0.19921  -0.00000   0.00000  -0.00000
   I      5.89563   3.04712   5.69277   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55774  -0.00090   2.86046  -0.00002  -0.00000   0.00042
   N      0.74173  -0.00033   3.45237  -0.00085   0.00000   0.00731
   H      5.64692  -0.00104   1.76396  -0.00050  -0.00000  -0.00579
   H      5.02051   0.90159   3.19007   0.00043  -0.00068  -0.00031
   H      5.02120   5.19336   3.19028   0.00043   0.00068  -0.00031
   H      1.29043   0.84541   3.16550   0.00350   0.00636  -0.00044
   H      1.29112   5.25028   3.16569   0.00350  -0.00635  -0.00044
   H      0.73382  -0.00019   4.49483   0.00537  -0.00001  -0.09887
   Pb     2.87989   3.04744   6.10896  -0.00000  -0.00000  -0.00000
   I      2.64434   3.04772   2.96474   0.00000  -0.00000  -0.00000
   I      2.45072  -0.00044   0.19921  -0.00001   0.00000  -0.00000
   I      5.89563   3.04712   5.69277   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_0.998_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000637137   -0.002988394
    0.000877866    6.102661856   -0.000019741
    0.133948648   -0.000390585    6.265231801
PRIMCOORD  1
     12   1
   C      5.55648  -0.00099   2.86564  -0.00003  -0.00608  -0.02822
   N      0.74417  -0.00028   3.44892  -0.00003  -0.00608  -0.02822
   H      5.63854  -0.00126   1.76859  -0.00003  -0.00608  -0.02822
   H      5.02142   0.90150   3.19874  -0.00003  -0.00608  -0.02822
   H      5.02223   5.19939   3.19916  -0.00003  -0.00608  -0.02822
   H      1.29100   0.84545   3.15867  -0.00003  -0.00608  -0.02822
   H      1.29179   5.25649   3.15901  -0.00003  -0.00608  -0.02822
   H      0.74304  -0.00004   4.49159  -0.00003  -0.00608  -0.02822
   Pb     2.87763   3.05054   6.10810  -0.00003  -0.00608  -0.02822
   I      2.64309   3.05084   2.96296  -0.00003  -0.00608  -0.02822
   I      2.45089  -0.00039   0.19485  -0.00003  -0.00608  -0.02822
   I      5.89378   3.05016   5.69261  -0.00003  -0.00608  -0.02822
PRIMCOORD  2
     12   1
   C      5.55648  -0.00099   2.86564  -0.00049   0.02822  -0.00608
   N      0.74417  -0.00028   3.44892  -0.00049   0.02822  -0.00608
   H      5.63854  -0.00126   1.76859  -0.00049   0.02822  -0.00608
   H      5.02142   0.90150   3.19874  -0.00049   0.02822  -0.00608
   H      5.02223   5.19939   3.19916  -0.00049   0.02822  -0.00608
   H      1.29100   0.84545   3.15867  -0.00049   0.02822  -0.00608
   H      1.29179   5.25649   3.15901  -0.00049   0.02822  -0.00608
   H      0.74304  -0.00004   4.49159  -0.00049   0.02822  -0.00608
   Pb     2.87763   3.05054   6.10810  -0.00049   0.02822  -0.00608
   I      2.64309   3.05084   2.96296  -0.00049   0.02822  -0.00608
   I      2.45089  -0.00039   0.19485  -0.00049   0.02822  -0.00608
   I      5.89378   3.05016   5.69261  -0.00049   0.02822  -0.00608
PRIMCOORD  3
     12   1
   C      5.55648  -0.00099   2.86564  -0.02886  -0.00047   0.00013
   N      0.74417  -0.00028   3.44892  -0.02886  -0.00047   0.00013
   H      5.63854  -0.00126   1.76859  -0.02886  -0.00047   0.00013
   H      5.02142   0.90150   3.19874  -0.02886  -0.00047   0.00013
   H      5.02223   5.19939   3.19916  -0.02886  -0.00047   0.00013
   H      1.29100   0.84545   3.15867  -0.02886  -0.00047   0.00013
   H      1.29179   5.25649   3.15901  -0.02886  -0.00047   0.00013
   H      0.74304  -0.00004   4.49159  -0.02886  -0.00047   0.00013
   Pb     2.87763   3.05054   6.10810  -0.02886  -0.00047   0.00013
   I      2.64309   3.05084   2.96296  -0.02886  -0.00047   0.00013
   I      2.45089  -0.00039   0.19485  -0.02886  -0.00047   0.00013
   I      5.89378   3.05016   5.69261  -0.02886  -0.00047   0.00013
PRIMCOORD  4
     12   1
   C      5.55648  -0.00099   2.86564   0.00003   0.02265  -0.00013
   N      0.74417  -0.00028   3.44892   0.00000   0.02945  -0.00007
   H      5.63854  -0.00126   1.76859   0.00008   0.02644  -0.00013
   H      5.02142   0.90150   3.19874  -0.00455   0.01913   0.00217
   H      5.02223   5.19939   3.19916   0.00458   0.01913  -0.00248
   H      1.29100   0.84545   3.15867  -0.00199   0.02866  -0.00600
   H      1.29179   5.25649   3.15901   0.00202   0.02866   0.00592
   H      0.74304  -0.00004   4.49159  -0.00005   0.03986  -0.00007
   Pb     2.87763   3.05054   6.10810  -0.00001   0.00710   0.00002
   I      2.64309   3.05084   2.96296   0.00000   0.02979   0.00001
   I      2.45089  -0.00039   0.19485   0.00003   0.00541  -0.00006
   I      5.89378   3.05016   5.69261  -0.00002  -0.05347   0.00004
PRIMCOORD  5
     12   1
   C      5.55648  -0.00099   2.86564   0.01460   0.00023   0.00295
   N      0.74417  -0.00028   3.44892   0.01311   0.00018   0.00613
   H      5.63854  -0.00126   1.76859   0.01799   0.00029   0.00320
   H      5.02142   0.90150   3.19874   0.01441   0.00048   0.00218
   H      5.02223   5.19939   3.19916   0.01438  -0.00005   0.00207
   H      1.29100   0.84545   3.15867   0.01396  -0.00039   0.00707
   H      1.29179   5.25649   3.15901   0.01394   0.00076   0.00700
   H      0.74304  -0.00004   4.49159   0.01010   0.00014   0.00645
   Pb     2.87763   3.05054   6.10810   0.00017  -0.00011   0.01436
   I      2.64309   3.05084   2.96296   0.03608   0.00018   0.00970
   I      2.45089  -0.00039   0.19485  -0.03744  -0.00006   0.03069
   I      5.89378   3.05016   5.69261  -0.00241   0.00001  -0.06501
PRIMCOORD  6
     12   1
   C      5.55648  -0.00099   2.86564   0.02609   0.00093   0.00622
   N      0.74417  -0.00028   3.44892   0.02275   0.00070   0.01446
   H      5.63854  -0.00126   1.76859   0.03260   0.00113   0.00675
   H      5.02142   0.90150   3.19874   0.02448   0.00100   0.00346
   H      5.02223   5.19939   3.19916   0.02429   0.00084   0.00313
   H      1.29100   0.84545   3.15867   0.02424   0.00099   0.01761
   H      1.29179   5.25649   3.15901   0.02415   0.00049   0.01727
   H      0.74304  -0.00004   4.49159   0.01537   0.00049   0.01401
   Pb     2.87763   3.05054   6.10810  -0.03169  -0.00054  -0.00266
   I      2.64309   3.05084   2.96296   0.01629   0.00067  -0.00024
   I      2.45089  -0.00039   0.19485   0.04655  -0.00033   0.01265
   I      5.89378   3.05016   5.69261  -0.01723   0.00034  -0.01074
PRIMCOORD  7
     12   1
   C      5.55648  -0.00099   2.86564  -0.00106  -0.03339   0.00173
   N      0.74417  -0.00028   3.44892  -0.00127  -0.02895   0.00225
   H      5.63854  -0.00126   1.76859  -0.00065  -0.03880   0.00177
   H      5.02142   0.90150   3.19874  -0.00255  -0.03252  -0.00308
   H      5.02223   5.19939   3.19916   0.00021  -0.03253   0.00614
   H      1.29100   0.84545   3.15867  -0.00119  -0.03097  -0.00334
   H      1.29179   5.25649   3.15901  -0.00125  -0.03107   0.00818
   H      0.74304  -0.00004   4.49159  -0.00173  -0.02153   0.00220
   Pb     2.87763   3.05054   6.10810   0.00066   0.02332  -0.00002
   I      2.64309   3.05084   2.96296  -0.00285  -0.03023  -0.00008
   I      2.45089  -0.00039   0.19485   0.00202   0.01417   0.00176
   I      5.89378   3.05016   5.69261   0.00005  -0.01418  -0.00215
PRIMCOORD  8
     12   1
   C      5.55648  -0.00099   2.86564   0.01256  -0.00309  -0.02810
   N      0.74417  -0.00028   3.44892   0.01260  -0.00272  -0.02809
   H      5.63854  -0.00126   1.76859   0.01265  -0.00357  -0.02814
   H      5.02142   0.90150   3.19874   0.01230  -0.00311  -0.02843
   H      5.02223   5.19939   3.19916   0.01251  -0.00289  -0.02761
   H      1.29100   0.84545   3.15867   0.01329  -0.00337  -0.02790
   H      1.29179   5.25649   3.15901   0.01324  -0.00247  -0.02685
   H      0.74304  -0.00004   4.49159   0.01293  -0.00205  -0.02777
   Pb     2.87763   3.05054   6.10810  -0.01095   0.00219   0.00729
   I      2.64309   3.05084   2.96296   0.03210  -0.00288   0.00517
   I      2.45089  -0.00039   0.19485  -0.01318   0.00133  -0.02653
   I      5.89378   3.05016   5.69261  -0.00424  -0.00129   0.01655
PRIMCOORD  9
     12   1
   C      5.55648  -0.00099   2.86564  -0.00689   0.00103  -0.03147
   N      0.74417  -0.00028   3.44892  -0.01506   0.00093  -0.01219
   H      5.63854  -0.00126   1.76859   0.00869   0.00115  -0.03030
   H      5.02142   0.90150   3.19874  -0.01188   0.00083  -0.03884
   H      5.02223   5.19939   3.19916  -0.01194   0.00118  -0.03905
   H      1.29100   0.84545   3.15867  -0.01097   0.00150  -0.00329
   H      1.29179   5.25649   3.15901  -0.01094   0.00049  -0.00361
   H      0.74304  -0.00004   4.49159  -0.03043   0.00073  -0.01284
   Pb     2.87763   3.05054   6.10810   0.00407  -0.00078   0.02599
   I      2.64309   3.05084   2.96296  -0.01834   0.00099   0.01473
   I      2.45089  -0.00039   0.19485   0.01728  -0.00047  -0.02887
   I      5.89378   3.05016   5.69261  -0.00274   0.00051  -0.02296
PRIMCOORD 10
     12   1
   C      5.55648  -0.00099   2.86564  -0.01303  -0.00005   0.03624
   N      0.74417  -0.00028   3.44892   0.00037  -0.00001   0.00453
   H      5.63854  -0.00126   1.76859  -0.03993  -0.00005   0.03424
   H      5.02142   0.90150   3.19874  -0.00489  -0.00006   0.04938
   H      5.02223   5.19939   3.19916  -0.00483  -0.00008   0.04938
   H      1.29100   0.84545   3.15867  -0.00594  -0.00008  -0.00699
   H      1.29179   5.25649   3.15901  -0.00589   0.00009  -0.00700
   H      0.74304  -0.00004   4.49159   0.02421  -0.00003   0.00516
   Pb     2.87763   3.05054   6.10810  -0.00019  -0.00000   0.00095
   I      2.64309   3.05084   2.96296   0.00172   0.00002  -0.00094
   I      2.45089  -0.00039   0.19485   0.00032  -0.00000  -0.00432
   I      5.89378   3.05016   5.69261  -0.00024  -0.00000  -0.00119
PRIMCOORD 11
     12   1
   C      5.55648  -0.00099   2.86564   0.00004   0.03869   0.00007
   N      0.74417  -0.00028   3.44892   0.00007   0.00614   0.00000
   H      5.63854  -0.00126   1.76859  -0.00003   0.05731   0.00006
   H      5.02142   0.90150   3.19874   0.01579   0.04211   0.01626
   H      5.02223   5.19939   3.19916  -0.01567   0.04210  -0.01605
   H      1.29100   0.84545   3.15867   0.01334   0.00145   0.00996
   H      1.29179   5.25649   3.15901  -0.01324   0.00145  -0.01002
   H      0.74304  -0.00004   4.49159   0.00013  -0.00561   0.00001
   Pb     2.87763   3.05054   6.10810   0.00000   0.00090   0.00001
   I      2.64309   3.05084   2.96296  -0.00002  -0.00524  -0.00001
   I      2.45089  -0.00039   0.19485  -0.00001  -0.00116  -0.00001
   I      5.89378   3.05016   5.69261   0.00002  -0.00051  -0.00000
PRIMCOORD 12
     12   1
   C      5.55648  -0.00099   2.86564   0.02261  -0.00039  -0.00209
   N      0.74417  -0.00028   3.44892   0.02628  -0.00005  -0.01146
   H      5.63854  -0.00126   1.76859   0.01533  -0.00056  -0.00268
   H      5.02142   0.90150   3.19874   0.02484  -0.00043   0.00142
   H      5.02223   5.19939   3.19916   0.02517  -0.00042   0.00173
   H      1.29100   0.84545   3.15867   0.02342   0.00018  -0.01663
   H      1.29179   5.25649   3.15901   0.02370  -0.00018  -0.01644
   H      0.74304  -0.00004   4.49159   0.03376   0.00007  -0.01116
   Pb     2.87763   3.05054   6.10810  -0.01436   0.00001   0.02590
   I      2.64309   3.05084   2.96296  -0.00797   0.00000  -0.04899
   I      2.45089  -0.00039   0.19485  -0.00388   0.00005   0.00589
   I      5.89378   3.05016   5.69261   0.02908  -0.00001   0.00262
PRIMCOORD 13
     12   1
   C      5.55648  -0.00099   2.86564  -0.02858   0.00005  -0.00556
   N      0.74417  -0.00028   3.44892  -0.03412   0.00000   0.00855
   H      5.63854  -0.00126   1.76859  -0.01722   0.00003  -0.00466
   H      5.02142   0.90150   3.19874  -0.03216   0.00014  -0.01150
   H      5.02223   5.19939   3.19916  -0.03224   0.00002  -0.01148
   H      1.29100   0.84545   3.15867  -0.03077  -0.00033   0.01439
   H      1.29179   5.25649   3.15901  -0.03084   0.00028   0.01442
   H      0.74304  -0.00004   4.49159  -0.04529   0.00003   0.00808
   Pb     2.87763   3.05054   6.10810  -0.01052   0.00000  -0.00457
   I      2.64309   3.05084   2.96296   0.00118   0.00000   0.01055
   I      2.45089  -0.00039   0.19485  -0.00006  -0.00001  -0.00113
   I      5.89378   3.05016   5.69261   0.02403  -0.00000  -0.00245
PRIMCOORD 14
     12   1
   C      5.55648  -0.00099   2.86564  -0.00021  -0.01417  -0.00014
   N      0.74417  -0.00028   3.44892  -0.00028   0.00267   0.00003
   H      5.63854  -0.00126   1.76859  -0.00007   0.00441  -0.00013
   H      5.02142   0.90150   3.19874  -0.01793  -0.02993   0.01397
   H      5.02223   5.19939   3.19916   0.01742  -0.02994  -0.01437
   H      1.29100   0.84545   3.15867  -0.01573   0.01866   0.01734
   H      1.29179   5.25649   3.15901   0.01525   0.01866  -0.01717
   H      0.74304  -0.00004   4.49159  -0.00041  -0.02043   0.00002
   Pb     2.87763   3.05054   6.10810   0.00002   0.03025   0.00004
   I      2.64309   3.05084   2.96296   0.00006   0.00860  -0.00009
   I      2.45089  -0.00039   0.19485   0.00002  -0.06127   0.00002
   I      5.89378   3.05016   5.69261  -0.00005   0.00464   0.00002
PRIMCOORD 15
     12   1
   C      5.55648  -0.00099   2.86564   0.03039  -0.00016   0.01026
   N      0.74417  -0.00028   3.44892   0.03534  -0.00001  -0.00314
   H      5.63854  -0.00126   1.76859   0.01939  -0.00017   0.00941
   H      5.02142   0.90150   3.19874   0.03381  -0.00024   0.01592
   H      5.02223   5.19939   3.19916   0.03401  -0.00019   0.01596
   H      1.29100   0.84545   3.15867   0.03200   0.00067  -0.00791
   H      1.29179   5.25649   3.15901   0.03217  -0.00057  -0.00792
   H      0.74304  -0.00004   4.49159   0.04568  -0.00001  -0.00262
   Pb     2.87763   3.05054   6.10810  -0.00283   0.00004  -0.00266
   I      2.64309   3.05084   2.96296  -0.00635  -0.00000   0.00756
   I      2.45089  -0.00039   0.19485  -0.00295  -0.00003  -0.00266
   I      5.89378   3.05016   5.69261   0.00557  -0.00001  -0.00136
PRIMCOORD 16
     12   1
   C      5.55648  -0.00099   2.86564   0.01194  -0.00001   0.00249
   N      0.74417  -0.00028   3.44892  -0.00265   0.00001   0.03588
   H      5.63854  -0.00126   1.76859   0.04001  -0.00007   0.00458
   H      5.02142   0.90150   3.19874   0.00356   0.00006  -0.01119
   H      5.02223   5.19939   3.19916   0.00353  -0.00003  -0.01109
   H      1.29100   0.84545   3.15867   0.00389   0.00016   0.04818
   H      1.29179   5.25649   3.15901   0.00387  -0.00016   0.04824
   H      0.74304  -0.00004   4.49159  -0.02652   0.00006   0.03550
   Pb     2.87763   3.05054   6.10810   0.00017   0.00000   0.00009
   I      2.64309   3.05084   2.96296   0.00060  -0.00000  -0.00158
   I      2.45089  -0.00039   0.19485  -0.00150   0.00000  -0.00370
   I      5.89378   3.05016   5.69261  -0.00044  -0.00000   0.00003
PRIMCOORD 17
     12   1
   C      5.55648  -0.00099   2.86564  -0.00000   0.00191   0.00001
   N      0.74417  -0.00028   3.44892   0.00001   0.00606  -0.00002
   H      5.63854  -0.00126   1.76859  -0.00003  -0.04808   0.00002
   H      5.02142   0.90150   3.19874   0.01360   0.02459  -0.03955
   H      5.02223   5.19939   3.19916  -0.01360   0.02461   0.03958
   H      1.29100   0.84545   3.15867   0.00812  -0.00784  -0.02481
   H      1.29179   5.25649   3.15901  -0.00812  -0.00783   0.02477
   H      0.74304  -0.00004   4.49159   0.00002   0.03809  -0.00002
   Pb     2.87763   3.05054   6.10810   0.00000   0.00020  -0.00000
   I      2.64309   3.05084   2.96296  -0.00000  -0.00079   0.00000
   I      2.45089  -0.00039   0.19485  -0.00000  -0.00066   0.00000
   I      5.89378   3.05016   5.69261  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.55648  -0.00099   2.86564   0.00002   0.00489  -0.00000
   N      0.74417  -0.00028   3.44892   0.00002  -0.03186   0.00000
   H      5.63854  -0.00126   1.76859   0.00002  -0.00486  -0.00000
   H      5.02142   0.90150   3.19874   0.02734   0.02321  -0.00570
   H      5.02223   5.19939   3.19916  -0.02729   0.02321   0.00569
   H      1.29100   0.84545   3.15867   0.02130  -0.04827  -0.00476
   H      1.29179   5.25649   3.15901  -0.02126  -0.04827   0.00477
   H      0.74304  -0.00004   4.49159   0.00002  -0.02603   0.00000
   Pb     2.87763   3.05054   6.10810  -0.00000   0.00021   0.00000
   I      2.64309   3.05084   2.96296  -0.00000   0.00370   0.00000
   I      2.45089  -0.00039   0.19485  -0.00000  -0.00019  -0.00000
   I      5.89378   3.05016   5.69261   0.00000  -0.00015   0.00000
PRIMCOORD 19
     12   1
   C      5.55648  -0.00099   2.86564  -0.00000   0.00049  -0.00000
   N      0.74417  -0.00028   3.44892  -0.00000  -0.00036   0.00000
   H      5.63854  -0.00126   1.76859   0.00000  -0.03075   0.00001
   H      5.02142   0.90150   3.19874   0.01067   0.01589  -0.02462
   H      5.02223   5.19939   3.19916  -0.01067   0.01590   0.02460
   H      1.29100   0.84545   3.15867  -0.01520   0.02331   0.03882
   H      1.29179   5.25649   3.15901   0.01520   0.02329  -0.03882
   H      0.74304  -0.00004   4.49159   0.00000  -0.05048   0.00001
   Pb     2.87763   3.05054   6.10810  -0.00000  -0.00000   0.00000
   I      2.64309   3.05084   2.96296   0.00000   0.00003   0.00000
   I      2.45089  -0.00039   0.19485   0.00000   0.00018   0.00000
   I      5.89378   3.05016   5.69261   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55648  -0.00099   2.86564  -0.00211   0.00000   0.00367
   N      0.74417  -0.00028   3.44892  -0.00187   0.00000   0.00431
   H      5.63854  -0.00126   1.76859   0.04681  -0.00001   0.00631
   H      5.02142   0.90150   3.19874  -0.01375   0.00407  -0.02745
   H      5.02223   5.19939   3.19916  -0.01372  -0.00409  -0.02744
   H      1.29100   0.84545   3.15867  -0.01419  -0.00451  -0.03084
   H      1.29179   5.25649   3.15901  -0.01422   0.00449  -0.03085
   H      0.74304  -0.00004   4.49159   0.05859  -0.00001   0.00573
   Pb     2.87763   3.05054   6.10810  -0.00001   0.00000   0.00000
   I      2.64309   3.05084   2.96296   0.00000  -0.00000   0.00003
   I      2.45089  -0.00039   0.19485   0.00002  -0.00000  -0.00001
   I      5.89378   3.05016   5.69261   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55648  -0.00099   2.86564   0.00000   0.00520  -0.00000
   N      0.74417  -0.00028   3.44892   0.00000   0.00416  -0.00000
   H      5.63854  -0.00126   1.76859  -0.00002  -0.02215   0.00000
   H      5.02142   0.90150   3.19874  -0.04063  -0.01546  -0.01190
   H      5.02223   5.19939   3.19916   0.04063  -0.01545   0.01192
   H      1.29100   0.84545   3.15867   0.04290  -0.01927   0.01281
   H      1.29179   5.25649   3.15901  -0.04289  -0.01928  -0.01278
   H      0.74304  -0.00004   4.49159  -0.00002  -0.02553   0.00000
   Pb     2.87763   3.05054   6.10810  -0.00000  -0.00000  -0.00000
   I      2.64309   3.05084   2.96296   0.00000   0.00000  -0.00000
   I      2.45089  -0.00039   0.19485  -0.00000   0.00001   0.00000
   I      5.89378   3.05016   5.69261   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55648  -0.00099   2.86564  -0.03681  -0.00000  -0.01661
   N      0.74417  -0.00028   3.44892   0.03241   0.00000   0.01409
   H      5.63854  -0.00126   1.76859  -0.03478   0.00000  -0.01683
   H      5.02142   0.90150   3.19874  -0.03012   0.00217  -0.00993
   H      5.02223   5.19939   3.19916  -0.03013  -0.00217  -0.00994
   H      1.29100   0.84545   3.15867   0.03111   0.00112   0.01477
   H      1.29179   5.25649   3.15901   0.03111  -0.00111   0.01478
   H      0.74304  -0.00004   4.49159   0.03183   0.00000   0.01474
   Pb     2.87763   3.05054   6.10810  -0.00000  -0.00000  -0.00000
   I      2.64309   3.05084   2.96296  -0.00005   0.00000   0.00000
   I      2.45089  -0.00039   0.19485  -0.00004  -0.00000  -0.00003
   I      5.89378   3.05016   5.69261   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55648  -0.00099   2.86564   0.00632  -0.00001  -0.01376
   N      0.74417  -0.00028   3.44892  -0.00587   0.00001   0.01034
   H      5.63854  -0.00126   1.76859  -0.04661  -0.00000  -0.01731
   H      5.02142   0.90150   3.19874   0.01267  -0.01426   0.03544
   H      5.02223   5.19939   3.19916   0.01266   0.01428   0.03543
   H      1.29100   0.84545   3.15867  -0.01054  -0.00958  -0.02412
   H      1.29179   5.25649   3.15901  -0.01056   0.00956  -0.02412
   H      0.74304  -0.00004   4.49159   0.04683  -0.00001   0.01245
   Pb     2.87763   3.05054   6.10810  -0.00000   0.00000  -0.00000
   I      2.64309   3.05084   2.96296   0.00000  -0.00000   0.00001
   I      2.45089  -0.00039   0.19485   0.00001  -0.00000   0.00001
   I      5.89378   3.05016   5.69261   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55648  -0.00099   2.86564   0.00000   0.01448  -0.00001
   N      0.74417  -0.00028   3.44892  -0.00000  -0.01202   0.00001
   H      5.63854  -0.00126   1.76859  -0.00001  -0.03526   0.00001
   H      5.02142   0.90150   3.19874  -0.04289  -0.01045  -0.00200
   H      5.02223   5.19939   3.19916   0.04289  -0.01044   0.00202
   H      1.29100   0.84545   3.15867  -0.04115   0.01158  -0.00607
   H      1.29179   5.25649   3.15901   0.04115   0.01158   0.00605
   H      0.74304  -0.00004   4.49159   0.00001   0.02774  -0.00000
   Pb     2.87763   3.05054   6.10810  -0.00000  -0.00000  -0.00000
   I      2.64309   3.05084   2.96296  -0.00000  -0.00000   0.00000
   I      2.45089  -0.00039   0.19485  -0.00000  -0.00000  -0.00000
   I      5.89378   3.05016   5.69261  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.55648  -0.00099   2.86564  -0.01076  -0.00000  -0.00512
   N      0.74417  -0.00028   3.44892  -0.00045  -0.00000  -0.00057
   H      5.63854  -0.00126   1.76859   0.06363  -0.00000   0.00091
   H      5.02142   0.90150   3.19874   0.03786   0.01361   0.03568
   H      5.02223   5.19939   3.19916   0.03787  -0.01359   0.03569
   H      1.29100   0.84545   3.15867  -0.00124  -0.00075  -0.00115
   H      1.29179   5.25649   3.15901  -0.00124   0.00075  -0.00115
   H      0.74304  -0.00004   4.49159  -0.00382   0.00000  -0.00161
   Pb     2.87763   3.05054   6.10810   0.00000   0.00000  -0.00000
   I      2.64309   3.05084   2.96296  -0.00000  -0.00000   0.00000
   I      2.45089  -0.00039   0.19485   0.00001   0.00000  -0.00000
   I      5.89378   3.05016   5.69261   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55648  -0.00099   2.86564  -0.00000  -0.00353   0.00000
   N      0.74417  -0.00028   3.44892  -0.00000  -0.00311   0.00000
   H      5.63854  -0.00126   1.76859  -0.00002   0.06698  -0.00002
   H      5.02142   0.90150   3.19874  -0.01932   0.00446  -0.04784
   H      5.02223   5.19939   3.19916   0.01935   0.00445   0.04781
   H      1.29100   0.84545   3.15867  -0.00599   0.00087   0.00158
   H      1.29179   5.25649   3.15901   0.00599   0.00088  -0.00159
   H      0.74304  -0.00004   4.49159   0.00001   0.00720   0.00000
   Pb     2.87763   3.05054   6.10810   0.00000  -0.00000   0.00000
   I      2.64309   3.05084   2.96296   0.00000   0.00000  -0.00000
   I      2.45089  -0.00039   0.19485   0.00000  -0.00000  -0.00000
   I      5.89378   3.05016   5.69261  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55648  -0.00099   2.86564  -0.00282   0.00000   0.00276
   N      0.74417  -0.00028   3.44892  -0.00226   0.00000   0.00215
   H      5.63854  -0.00126   1.76859  -0.03667  -0.00003  -0.00133
   H      5.02142   0.90150   3.19874   0.04308   0.03835  -0.02985
   H      5.02223   5.19939   3.19916   0.04306  -0.03837  -0.02988
   H      1.29100   0.84545   3.15867   0.00406  -0.00612  -0.00272
   H      1.29179   5.25649   3.15901   0.00406   0.00612  -0.00272
   H      0.74304  -0.00004   4.49159   0.00773  -0.00001   0.00283
   Pb     2.87763   3.05054   6.10810   0.00000   0.00000   0.00000
   I      2.64309   3.05084   2.96296  -0.00000  -0.00000   0.00000
   I      2.45089  -0.00039   0.19485   0.00000   0.00000  -0.00000
   I      5.89378   3.05016   5.69261  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55648  -0.00099   2.86564   0.00020  -0.00000   0.00018
   N      0.74417  -0.00028   3.44892   0.00919   0.00000   0.00619
   H      5.63854  -0.00126   1.76859  -0.00523   0.00000  -0.00021
   H      5.02142   0.90150   3.19874   0.00267   0.00232  -0.00255
   H      5.02223   5.19939   3.19916   0.00267  -0.00232  -0.00255
   H      1.29100   0.84545   3.15867  -0.03589   0.01051  -0.04170
   H      1.29179   5.25649   3.15901  -0.03590  -0.01052  -0.04173
   H      0.74304  -0.00004   4.49159  -0.05942   0.00002   0.00171
   Pb     2.87763   3.05054   6.10810   0.00000  -0.00000   0.00000
   I      2.64309   3.05084   2.96296   0.00001  -0.00000   0.00002
   I      2.45089  -0.00039   0.19485  -0.00001  -0.00000  -0.00003
   I      5.89378   3.05016   5.69261  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55648  -0.00099   2.86564  -0.00045  -0.00000   0.00136
   N      0.74417  -0.00028   3.44892  -0.00317  -0.00000   0.00298
   H      5.63854  -0.00126   1.76859   0.00625  -0.00000   0.00241
   H      5.02142   0.90150   3.19874  -0.00632  -0.00286   0.00076
   H      5.02223   5.19939   3.19916  -0.00632   0.00286   0.00075
   H      1.29100   0.84545   3.15867   0.04392  -0.04079  -0.02993
   H      1.29179   5.25649   3.15901   0.04390   0.04078  -0.03000
   H      0.74304  -0.00004   4.49159  -0.02930   0.00004   0.00003
   Pb     2.87763   3.05054   6.10810  -0.00000   0.00000  -0.00000
   I      2.64309   3.05084   2.96296  -0.00002   0.00000   0.00001
   I      2.45089  -0.00039   0.19485  -0.00000   0.00000  -0.00002
   I      5.89378   3.05016   5.69261   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55648  -0.00099   2.86564  -0.00000   0.00174   0.00000
   N      0.74417  -0.00028   3.44892   0.00000   0.00408   0.00000
   H      5.63854  -0.00126   1.76859   0.00001   0.00234   0.00000
   H      5.02142   0.90150   3.19874  -0.00531   0.00044  -0.00342
   H      5.02223   5.19939   3.19916   0.00530   0.00044   0.00342
   H      1.29100   0.84545   3.15867  -0.01724  -0.00473  -0.04807
   H      1.29179   5.25649   3.15901   0.01727  -0.00468   0.04803
   H      0.74304  -0.00004   4.49159  -0.00004  -0.06810   0.00001
   Pb     2.87763   3.05054   6.10810  -0.00000   0.00000  -0.00000
   I      2.64309   3.05084   2.96296  -0.00000  -0.00001   0.00000
   I      2.45089  -0.00039   0.19485   0.00000   0.00000  -0.00000
   I      5.89378   3.05016   5.69261   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55648  -0.00099   2.86564  -0.00457  -0.00000  -0.00139
   N      0.74417  -0.00028   3.44892   0.00040   0.00000   0.00001
   H      5.63854  -0.00126   1.76859  -0.00420   0.00001   0.05272
   H      5.02142   0.90150   3.19874   0.02873  -0.04902  -0.01824
   H      5.02223   5.19939   3.19916   0.02875   0.04904  -0.01827
   H      1.29100   0.84545   3.15867  -0.00228  -0.00398   0.00152
   H      1.29179   5.25649   3.15901  -0.00228   0.00398   0.00152
   H      0.74304  -0.00004   4.49159   0.00028  -0.00000  -0.00283
   Pb     2.87763   3.05054   6.10810   0.00000   0.00000   0.00000
   I      2.64309   3.05084   2.96296  -0.00000  -0.00000   0.00000
   I      2.45089  -0.00039   0.19485  -0.00000   0.00000  -0.00000
   I      5.89378   3.05016   5.69261  -0.00000  -0.00000  -0.00000
PRIMCOORD 32
     12   1
   C      5.55648  -0.00099   2.86564  -0.00000  -0.00881   0.00002
   N      0.74417  -0.00028   3.44892   0.00000   0.00334  -0.00000
   H      5.63854  -0.00126   1.76859   0.00001  -0.00157  -0.00015
   H      5.02142   0.90150   3.19874  -0.03123   0.05269   0.02046
   H      5.02223   5.19939   3.19916   0.03128   0.05276  -0.02051
   H      1.29100   0.84545   3.15867  -0.01374  -0.02254   0.00900
   H      1.29179   5.25649   3.15901   0.01374  -0.02254  -0.00899
   H      0.74304  -0.00004   4.49159  -0.00000   0.00093   0.00001
   Pb     2.87763   3.05054   6.10810   0.00000  -0.00000   0.00000
   I      2.64309   3.05084   2.96296  -0.00000  -0.00001  -0.00000
   I      2.45089  -0.00039   0.19485   0.00000  -0.00000   0.00000
   I      5.89378   3.05016   5.69261  -0.00000   0.00000  -0.00000
PRIMCOORD 33
     12   1
   C      5.55648  -0.00099   2.86564   0.00324  -0.00001  -0.00851
   N      0.74417  -0.00028   3.44892  -0.00148   0.00001   0.00102
   H      5.63854  -0.00126   1.76859  -0.00627   0.00002   0.08184
   H      5.02142   0.90150   3.19874  -0.01604   0.02908   0.00951
   H      5.02223   5.19939   3.19916  -0.01596  -0.02893   0.00947
   H      1.29100   0.84545   3.15867   0.00963   0.01637  -0.00588
   H      1.29179   5.25649   3.15901   0.00972  -0.01651  -0.00592
   H      0.74304  -0.00004   4.49159   0.00077   0.00000  -0.00181
   Pb     2.87763   3.05054   6.10810  -0.00000  -0.00000   0.00000
   I      2.64309   3.05084   2.96296   0.00000  -0.00000   0.00000
   I      2.45089  -0.00039   0.19485  -0.00000  -0.00000  -0.00000
   I      5.89378   3.05016   5.69261   0.00000   0.00000   0.00000
PRIMCOORD 34
     12   1
   C      5.55648  -0.00099   2.86564  -0.00137   0.00000   0.00216
   N      0.74417  -0.00028   3.44892  -0.00484  -0.00000   0.00186
   H      5.63854  -0.00126   1.76859   0.00177  -0.00000  -0.01875
   H      5.02142   0.90150   3.19874   0.00732  -0.01143  -0.00365
   H      5.02223   5.19939   3.19916   0.00730   0.01138  -0.00364
   H      1.29100   0.84545   3.15867   0.03386   0.05462  -0.01968
   H      1.29179   5.25649   3.15901   0.03384  -0.05460  -0.01964
   H      0.74304  -0.00004   4.49159  -0.00128   0.00000   0.01373
   Pb     2.87763   3.05054   6.10810  -0.00000   0.00000   0.00000
   I      2.64309   3.05084   2.96296   0.00001   0.00000   0.00000
   I      2.45089  -0.00039   0.19485  -0.00000  -0.00000  -0.00000
   I      5.89378   3.05016   5.69261   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55648  -0.00099   2.86564  -0.00000   0.00364   0.00000
   N      0.74417  -0.00028   3.44892   0.00000   0.00760  -0.00000
   H      5.63854  -0.00126   1.76859   0.00000   0.00055  -0.00005
   H      5.02142   0.90150   3.19874   0.01401  -0.02245  -0.00836
   H      5.02223   5.19939   3.19916  -0.01398  -0.02240   0.00835
   H      1.29100   0.84545   3.15867  -0.03337  -0.05185   0.01981
   H      1.29179   5.25649   3.15901   0.03336  -0.05185  -0.01978
   H      0.74304  -0.00004   4.49159  -0.00000   0.00195   0.00000
   Pb     2.87763   3.05054   6.10810  -0.00000  -0.00000  -0.00000
   I      2.64309   3.05084   2.96296  -0.00000  -0.00002  -0.00000
   I      2.45089  -0.00039   0.19485  -0.00000  -0.00000  -0.00000
   I      5.89378   3.05016   5.69261   0.00000   0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55648  -0.00099   2.86564  -0.00002   0.00000   0.00044
   N      0.74417  -0.00028   3.44892  -0.00082   0.00000   0.00732
   H      5.63854  -0.00126   1.76859  -0.00053  -0.00000  -0.00596
   H      5.02142   0.90150   3.19874   0.00045  -0.00072  -0.00033
   H      5.02223   5.19939   3.19916   0.00046   0.00072  -0.00033
   H      1.29100   0.84545   3.15867   0.00358   0.00649  -0.00051
   H      1.29179   5.25649   3.15901   0.00358  -0.00649  -0.00051
   H      0.74304  -0.00004   4.49159   0.00477  -0.00002  -0.09887
   Pb     2.87763   3.05054   6.10810  -0.00000   0.00000  -0.00000
   I      2.64309   3.05084   2.96296   0.00000  -0.00000  -0.00000
   I      2.45089  -0.00039   0.19485  -0.00001   0.00000  -0.00000
   I      5.89378   3.05016   5.69261   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_0.999_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000637779   -0.002988394
    0.000877866    6.108776746   -0.000019741
    0.133948648   -0.000390975    6.265231801
PRIMCOORD  1
     12   1
   C      5.55688  -0.00099   2.86580  -0.00162   0.00515  -0.02836
   N      0.74499  -0.00027   3.44824  -0.00162   0.00515  -0.02836
   H      5.63817  -0.00126   1.76870  -0.00162   0.00515  -0.02836
   H      5.02205   0.90150   3.19927  -0.00162   0.00515  -0.02836
   H      5.02285   5.20551   3.19968  -0.00162   0.00515  -0.02836
   H      1.29158   0.84548   3.15770  -0.00162   0.00515  -0.02836
   H      1.29237   5.26257   3.15803  -0.00162   0.00515  -0.02836
   H      0.74461  -0.00005   4.49094  -0.00162   0.00515  -0.02836
   Pb     2.87480   3.05360   6.10993  -0.00162   0.00515  -0.02836
   I      2.64084   3.05390   2.96387  -0.00162   0.00515  -0.02836
   I      2.45331  -0.00039   0.19292  -0.00162   0.00515  -0.02836
   I      5.89161   3.05321   5.69375  -0.00162   0.00515  -0.02836
PRIMCOORD  2
     12   1
   C      5.55688  -0.00099   2.86580   0.02876   0.00213  -0.00126
   N      0.74499  -0.00027   3.44824   0.02876   0.00213  -0.00126
   H      5.63817  -0.00126   1.76870   0.02876   0.00213  -0.00126
   H      5.02205   0.90150   3.19927   0.02876   0.00213  -0.00126
   H      5.02285   5.20551   3.19968   0.02876   0.00213  -0.00126
   H      1.29158   0.84548   3.15770   0.02876   0.00213  -0.00126
   H      1.29237   5.26257   3.15803   0.02876   0.00213  -0.00126
   H      0.74461  -0.00005   4.49094   0.02876   0.00213  -0.00126
   Pb     2.87480   3.05360   6.10993   0.02876   0.00213  -0.00126
   I      2.64084   3.05390   2.96387   0.02876   0.00213  -0.00126
   I      2.45331  -0.00039   0.19292   0.02876   0.00213  -0.00126
   I      5.89161   3.05321   5.69375   0.02876   0.00213  -0.00126
PRIMCOORD  3
     12   1
   C      5.55688  -0.00099   2.86580  -0.00186   0.02833   0.00525
   N      0.74499  -0.00027   3.44824  -0.00186   0.02833   0.00525
   H      5.63817  -0.00126   1.76870  -0.00186   0.02833   0.00525
   H      5.02205   0.90150   3.19927  -0.00186   0.02833   0.00525
   H      5.02285   5.20551   3.19968  -0.00186   0.02833   0.00525
   H      1.29158   0.84548   3.15770  -0.00186   0.02833   0.00525
   H      1.29237   5.26257   3.15803  -0.00186   0.02833   0.00525
   H      0.74461  -0.00005   4.49094  -0.00186   0.02833   0.00525
   Pb     2.87480   3.05360   6.10993  -0.00186   0.02833   0.00525
   I      2.64084   3.05390   2.96387  -0.00186   0.02833   0.00525
   I      2.45331  -0.00039   0.19292  -0.00186   0.02833   0.00525
   I      5.89161   3.05321   5.69375  -0.00186   0.02833   0.00525
PRIMCOORD  4
     12   1
   C      5.55688  -0.00099   2.86580   0.00004   0.02290  -0.00012
   N      0.74499  -0.00027   3.44824   0.00001   0.02952  -0.00006
   H      5.63817  -0.00126   1.76870   0.00009   0.02692  -0.00012
   H      5.02205   0.90150   3.19927  -0.00451   0.01933   0.00238
   H      5.02285   5.20551   3.19968   0.00455   0.01933  -0.00267
   H      1.29158   0.84548   3.15770  -0.00198   0.02882  -0.00576
   H      1.29237   5.26257   3.15803   0.00203   0.02882   0.00568
   H      0.74461  -0.00005   4.49094  -0.00003   0.03959  -0.00007
   Pb     2.87480   3.05360   6.10993  -0.00002   0.00695   0.00002
   I      2.64084   3.05390   2.96387   0.00001   0.02972   0.00001
   I      2.45331  -0.00039   0.19292   0.00003   0.00529  -0.00005
   I      5.89161   3.05321   5.69375  -0.00002  -0.05308   0.00003
PRIMCOORD  5
     12   1
   C      5.55688  -0.00099   2.86580   0.01631   0.00029   0.00370
   N      0.74499  -0.00027   3.44824   0.01455   0.00023   0.00755
   H      5.63817  -0.00126   1.76870   0.02020   0.00037   0.00399
   H      5.02205   0.90150   3.19927   0.01596   0.00055   0.00268
   H      5.02285   5.20551   3.19968   0.01592   0.00001   0.00255
   H      1.29158   0.84548   3.15770   0.01551  -0.00030   0.00872
   H      1.29237   5.26257   3.15803   0.01548   0.00078   0.00862
   H      0.74461  -0.00005   4.49094   0.01096   0.00017   0.00782
   Pb     2.87480   3.05360   6.10993  -0.00244  -0.00015   0.01335
   I      2.64084   3.05390   2.96387   0.03621   0.00022   0.00918
   I      2.45331  -0.00039   0.19292  -0.03240  -0.00009   0.03134
   I      5.89161   3.05321   5.69375  -0.00372   0.00004  -0.06377
PRIMCOORD  6
     12   1
   C      5.55688  -0.00099   2.86580   0.02588   0.00096   0.00581
   N      0.74499  -0.00027   3.44824   0.02259   0.00073   0.01397
   H      5.63817  -0.00126   1.76870   0.03226   0.00118   0.00633
   H      5.02205   0.90150   3.19927   0.02426   0.00103   0.00309
   H      5.02285   5.20551   3.19968   0.02407   0.00089   0.00273
   H      1.29158   0.84548   3.15770   0.02406   0.00105   0.01714
   H      1.29237   5.26257   3.15803   0.02396   0.00048   0.01677
   H      0.74461  -0.00005   4.49094   0.01529   0.00050   0.01351
   Pb     2.87480   3.05360   6.10993  -0.03233  -0.00056  -0.00309
   I      2.64084   3.05390   2.96387   0.01496   0.00069  -0.00056
   I      2.45331  -0.00039   0.19292   0.04919  -0.00035   0.01064
   I      5.89161   3.05321   5.69375  -0.01744   0.00037  -0.00761
PRIMCOORD  7
     12   1
   C      5.55688  -0.00099   2.86580  -0.00087  -0.03344   0.00126
   N      0.74499  -0.00027   3.44824  -0.00110  -0.02893   0.00181
   H      5.63817  -0.00126   1.76870  -0.00043  -0.03899   0.00129
   H      5.02205   0.90150   3.19927  -0.00237  -0.03251  -0.00369
   H      5.02285   5.20551   3.19968   0.00038  -0.03252   0.00577
   H      1.29158   0.84548   3.15770  -0.00098  -0.03102  -0.00389
   H      1.29237   5.26257   3.15803  -0.00108  -0.03110   0.00791
   H      0.74461  -0.00005   4.49094  -0.00159  -0.02132   0.00177
   Pb     2.87480   3.05360   6.10993   0.00048   0.02341   0.00014
   I      2.64084   3.05390   2.96387  -0.00240  -0.03017   0.00003
   I      2.45331  -0.00039   0.19292   0.00191   0.01416   0.00130
   I      5.89161   3.05321   5.69375  -0.00003  -0.01435  -0.00195
PRIMCOORD  8
     12   1
   C      5.55688  -0.00099   2.86580   0.01256  -0.00255  -0.02815
   N      0.74499  -0.00027   3.44824   0.01259  -0.00225  -0.02812
   H      5.63817  -0.00126   1.76870   0.01269  -0.00297  -0.02819
   H      5.02205   0.90150   3.19927   0.01232  -0.00258  -0.02845
   H      5.02285   5.20551   3.19968   0.01249  -0.00237  -0.02775
   H      1.29158   0.84548   3.15770   0.01328  -0.00288  -0.02787
   H      1.29237   5.26257   3.15803   0.01324  -0.00196  -0.02698
   H      0.74461  -0.00005   4.49094   0.01293  -0.00168  -0.02780
   Pb     2.87480   3.05360   6.10993  -0.01078   0.00181   0.00705
   I      2.64084   3.05390   2.96387   0.03229  -0.00238   0.00507
   I      2.45331  -0.00039   0.19292  -0.01382   0.00110  -0.02614
   I      5.89161   3.05321   5.69375  -0.00405  -0.00107   0.01666
PRIMCOORD  9
     12   1
   C      5.55688  -0.00099   2.86580  -0.00676   0.00109  -0.03170
   N      0.74499  -0.00027   3.44824  -0.01490   0.00098  -0.01246
   H      5.63817  -0.00126   1.76870   0.00878   0.00123  -0.03054
   H      5.02205   0.90150   3.19927  -0.01174   0.00088  -0.03903
   H      5.02285   5.20551   3.19968  -0.01180   0.00123  -0.03927
   H      1.29158   0.84548   3.15770  -0.01080   0.00155  -0.00357
   H      1.29237   5.26257   3.15803  -0.01077   0.00056  -0.00392
   H      0.74461  -0.00005   4.49094  -0.03021   0.00075  -0.01309
   Pb     2.87480   3.05360   6.10993   0.00409  -0.00083   0.02599
   I      2.64084   3.05390   2.96387  -0.01771   0.00105   0.01476
   I      2.45331  -0.00039   0.19292   0.01651  -0.00049  -0.02898
   I      5.89161   3.05321   5.69375  -0.00268   0.00054  -0.02281
PRIMCOORD 10
     12   1
   C      5.55688  -0.00099   2.86580  -0.01309  -0.00009   0.03620
   N      0.74499  -0.00027   3.44824   0.00032  -0.00002   0.00446
   H      5.63817  -0.00126   1.76870  -0.04001  -0.00012   0.03422
   H      5.02205   0.90150   3.19927  -0.00494  -0.00010   0.04932
   H      5.02285   5.20551   3.19968  -0.00485  -0.00012   0.04938
   H      1.29158   0.84548   3.15770  -0.00603  -0.00008  -0.00709
   H      1.29237   5.26257   3.15803  -0.00594   0.00009  -0.00706
   H      0.74461  -0.00005   4.49094   0.02418  -0.00001   0.00507
   Pb     2.87480   3.05360   6.10993  -0.00019  -0.00000   0.00094
   I      2.64084   3.05390   2.96387   0.00176   0.00002  -0.00091
   I      2.45331  -0.00039   0.19292   0.00029  -0.00000  -0.00434
   I      5.89161   3.05321   5.69375  -0.00024  -0.00000  -0.00119
PRIMCOORD 11
     12   1
   C      5.55688  -0.00099   2.86580   0.00002   0.03872   0.00011
   N      0.74499  -0.00027   3.44824   0.00006   0.00622   0.00001
   H      5.63817  -0.00126   1.76870  -0.00007   0.05726   0.00010
   H      5.02205   0.90150   3.19927   0.01578   0.04216   0.01624
   H      5.02285   5.20551   3.19968  -0.01568   0.04215  -0.01592
   H      1.29158   0.84548   3.15770   0.01332   0.00154   0.00994
   H      1.29237   5.26257   3.15803  -0.01324   0.00153  -0.00998
   H      0.74461  -0.00005   4.49094   0.00014  -0.00549   0.00002
   Pb     2.87480   3.05360   6.10993   0.00000   0.00091   0.00001
   I      2.64084   3.05390   2.96387  -0.00002  -0.00527  -0.00001
   I      2.45331  -0.00039   0.19292  -0.00001  -0.00118  -0.00002
   I      5.89161   3.05321   5.69375   0.00002  -0.00049  -0.00001
PRIMCOORD 12
     12   1
   C      5.55688  -0.00099   2.86580   0.02240  -0.00034  -0.00168
   N      0.74499  -0.00027   3.44824   0.02625  -0.00004  -0.01150
   H      5.63817  -0.00126   1.76870   0.01475  -0.00050  -0.00229
   H      5.02205   0.90150   3.19927   0.02477  -0.00038   0.00202
   H      5.02285   5.20551   3.19968   0.02506  -0.00037   0.00230
   H      1.29158   0.84548   3.15770   0.02331   0.00018  -0.01682
   H      1.29237   5.26257   3.15803   0.02356  -0.00018  -0.01664
   H      0.74461  -0.00005   4.49094   0.03406   0.00006  -0.01120
   Pb     2.87480   3.05360   6.10993  -0.01458   0.00001   0.02584
   I      2.64084   3.05390   2.96387  -0.00804  -0.00000  -0.04875
   I      2.45331  -0.00039   0.19292  -0.00395   0.00005   0.00579
   I      5.89161   3.05321   5.69375   0.02963  -0.00001   0.00254
PRIMCOORD 13
     12   1
   C      5.55688  -0.00099   2.86580   0.02850  -0.00004   0.00565
   N      0.74499  -0.00027   3.44824   0.03415   0.00000  -0.00874
   H      5.63817  -0.00126   1.76870   0.01690  -0.00002   0.00475
   H      5.02205   0.90150   3.19927   0.03216  -0.00012   0.01171
   H      5.02285   5.20551   3.19968   0.03223  -0.00001   0.01169
   H      1.29158   0.84548   3.15770   0.03074   0.00033  -0.01467
   H      1.29237   5.26257   3.15803   0.03079  -0.00029  -0.01470
   H      0.74461  -0.00005   4.49094   0.04552  -0.00002  -0.00827
   Pb     2.87480   3.05360   6.10993   0.01025  -0.00000   0.00458
   I      2.64084   3.05390   2.96387  -0.00125  -0.00000  -0.01047
   I      2.45331  -0.00039   0.19292   0.00000   0.00001   0.00109
   I      5.89161   3.05321   5.69375  -0.02345   0.00000   0.00240
PRIMCOORD 14
     12   1
   C      5.55688  -0.00099   2.86580  -0.00021  -0.01439  -0.00013
   N      0.74499  -0.00027   3.44824  -0.00027   0.00269   0.00002
   H      5.63817  -0.00126   1.76870  -0.00007   0.00377  -0.00013
   H      5.02205   0.90150   3.19927  -0.01794  -0.03004   0.01365
   H      5.02285   5.20551   3.19968   0.01744  -0.03005  -0.01404
   H      1.29158   0.84548   3.15770  -0.01577   0.01865   0.01716
   H      1.29237   5.26257   3.15803   0.01530   0.01865  -0.01700
   H      0.74461  -0.00005   4.49094  -0.00039  -0.02017   0.00002
   Pb     2.87480   3.05360   6.10993   0.00002   0.03026   0.00004
   I      2.64084   3.05390   2.96387   0.00006   0.00871  -0.00010
   I      2.45331  -0.00039   0.19292   0.00002  -0.06144   0.00002
   I      5.89161   3.05321   5.69375  -0.00006   0.00469   0.00002
PRIMCOORD 15
     12   1
   C      5.55688  -0.00099   2.86580   0.03026  -0.00016   0.01033
   N      0.74499  -0.00027   3.44824   0.03531  -0.00000  -0.00334
   H      5.63817  -0.00126   1.76870   0.01905  -0.00018   0.00946
   H      5.02205   0.90150   3.19927   0.03375  -0.00023   0.01608
   H      5.02285   5.20551   3.19968   0.03394  -0.00018   0.01613
   H      1.29158   0.84548   3.15770   0.03192   0.00067  -0.00820
   H      1.29237   5.26257   3.15803   0.03208  -0.00058  -0.00819
   H      0.74461  -0.00005   4.49094   0.04583  -0.00000  -0.00282
   Pb     2.87480   3.05360   6.10993  -0.00287   0.00004  -0.00273
   I      2.64084   3.05390   2.96387  -0.00637  -0.00000   0.00773
   I      2.45331  -0.00039   0.19292  -0.00296  -0.00003  -0.00267
   I      5.89161   3.05321   5.69375   0.00568  -0.00001  -0.00140
PRIMCOORD 16
     12   1
   C      5.55688  -0.00099   2.86580   0.01207  -0.00002   0.00259
   N      0.74499  -0.00027   3.44824  -0.00247  -0.00001   0.03591
   H      5.63817  -0.00126   1.76870   0.04007   0.00000   0.00466
   H      5.02205   0.90150   3.19927   0.00368   0.00001  -0.01098
   H      5.02285   5.20551   3.19968   0.00370  -0.00008  -0.01102
   H      1.29158   0.84548   3.15770   0.00405   0.00017   0.04823
   H      1.29237   5.26257   3.15803   0.00406  -0.00016   0.04820
   H      0.74461  -0.00005   4.49094  -0.02627  -0.00002   0.03555
   Pb     2.87480   3.05360   6.10993   0.00017   0.00000   0.00009
   I      2.64084   3.05390   2.96387   0.00058  -0.00000  -0.00158
   I      2.45331  -0.00039   0.19292  -0.00152   0.00000  -0.00372
   I      5.89161   3.05321   5.69375  -0.00044  -0.00000   0.00004
PRIMCOORD 17
     12   1
   C      5.55688  -0.00099   2.86580   0.00000   0.00195   0.00001
   N      0.74499  -0.00027   3.44824   0.00000   0.00555   0.00001
   H      5.63817  -0.00126   1.76870   0.00000  -0.04802   0.00002
   H      5.02205   0.90150   3.19927   0.01393   0.02482  -0.03953
   H      5.02285   5.20551   3.19968  -0.01392   0.02484   0.03953
   H      1.29158   0.84548   3.15770   0.00837  -0.00851  -0.02472
   H      1.29237   5.26257   3.15803  -0.00836  -0.00850   0.02474
   H      0.74461  -0.00005   4.49094   0.00000   0.03749   0.00000
   Pb     2.87480   3.05360   6.10993   0.00000   0.00020  -0.00000
   I      2.64084   3.05390   2.96387  -0.00000  -0.00072  -0.00000
   I      2.45331  -0.00039   0.19292  -0.00000  -0.00066  -0.00000
   I      5.89161   3.05321   5.69375  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.55688  -0.00099   2.86580   0.00002   0.00494  -0.00000
   N      0.74499  -0.00027   3.44824   0.00002  -0.03234  -0.00000
   H      5.63817  -0.00126   1.76870   0.00001  -0.00302   0.00000
   H      5.02205   0.90150   3.19927   0.02709   0.02259  -0.00428
   H      5.02285   5.20551   3.19968  -0.02704   0.02259   0.00427
   H      1.29158   0.84548   3.15770   0.02124  -0.04845  -0.00399
   H      1.29237   5.26257   3.15803  -0.02120  -0.04844   0.00398
   H      0.74461  -0.00005   4.49094   0.00003  -0.02753  -0.00000
   Pb     2.87480   3.05360   6.10993  -0.00000   0.00020   0.00000
   I      2.64084   3.05390   2.96387  -0.00000   0.00375   0.00000
   I      2.45331  -0.00039   0.19292  -0.00000  -0.00017  -0.00000
   I      5.89161   3.05321   5.69375   0.00000  -0.00016   0.00000
PRIMCOORD 19
     12   1
   C      5.55688  -0.00099   2.86580  -0.00000   0.00049  -0.00000
   N      0.74499  -0.00027   3.44824  -0.00000  -0.00039  -0.00000
   H      5.63817  -0.00126   1.76870  -0.00000  -0.03070   0.00001
   H      5.02205   0.90150   3.19927   0.01067   0.01588  -0.02459
   H      5.02285   5.20551   3.19968  -0.01067   0.01590   0.02457
   H      1.29158   0.84548   3.15770  -0.01518   0.02329   0.03885
   H      1.29237   5.26257   3.15803   0.01518   0.02327  -0.03886
   H      0.74461  -0.00005   4.49094   0.00000  -0.05051   0.00001
   Pb     2.87480   3.05360   6.10993  -0.00000  -0.00000   0.00000
   I      2.64084   3.05390   2.96387   0.00000   0.00004   0.00000
   I      2.45331  -0.00039   0.19292   0.00000   0.00018   0.00000
   I      5.89161   3.05321   5.69375   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55688  -0.00099   2.86580  -0.00211   0.00000   0.00367
   N      0.74499  -0.00027   3.44824  -0.00187   0.00000   0.00431
   H      5.63817  -0.00126   1.76870   0.04681  -0.00000   0.00628
   H      5.02205   0.90150   3.19927  -0.01375   0.00407  -0.02744
   H      5.02285   5.20551   3.19968  -0.01375  -0.00409  -0.02743
   H      1.29158   0.84548   3.15770  -0.01422  -0.00451  -0.03084
   H      1.29237   5.26257   3.15803  -0.01423   0.00449  -0.03084
   H      0.74461  -0.00005   4.49094   0.05860  -0.00001   0.00570
   Pb     2.87480   3.05360   6.10993  -0.00001   0.00000   0.00000
   I      2.64084   3.05390   2.96387   0.00000  -0.00000   0.00003
   I      2.45331  -0.00039   0.19292   0.00002  -0.00000  -0.00001
   I      5.89161   3.05321   5.69375   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55688  -0.00099   2.86580  -0.00000   0.00520  -0.00000
   N      0.74499  -0.00027   3.44824   0.00000   0.00415  -0.00000
   H      5.63817  -0.00126   1.76870  -0.00001  -0.02216   0.00000
   H      5.02205   0.90150   3.19927  -0.04064  -0.01545  -0.01188
   H      5.02285   5.20551   3.19968   0.04064  -0.01545   0.01189
   H      1.29158   0.84548   3.15770   0.04290  -0.01927   0.01280
   H      1.29237   5.26257   3.15803  -0.04289  -0.01927  -0.01278
   H      0.74461  -0.00005   4.49094  -0.00000  -0.02553   0.00001
   Pb     2.87480   3.05360   6.10993  -0.00000  -0.00000  -0.00000
   I      2.64084   3.05390   2.96387   0.00000   0.00000   0.00000
   I      2.45331  -0.00039   0.19292   0.00000   0.00001   0.00000
   I      5.89161   3.05321   5.69375   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55688  -0.00099   2.86580  -0.03682  -0.00000  -0.01659
   N      0.74499  -0.00027   3.44824   0.03242   0.00000   0.01407
   H      5.63817  -0.00126   1.76870  -0.03480   0.00000  -0.01682
   H      5.02205   0.90150   3.19927  -0.03011   0.00217  -0.00990
   H      5.02285   5.20551   3.19968  -0.03012  -0.00217  -0.00990
   H      1.29158   0.84548   3.15770   0.03112   0.00112   0.01475
   H      1.29237   5.26257   3.15803   0.03112  -0.00111   0.01476
   H      0.74461  -0.00005   4.49094   0.03185   0.00000   0.01473
   Pb     2.87480   3.05360   6.10993  -0.00000  -0.00000  -0.00000
   I      2.64084   3.05390   2.96387  -0.00005   0.00000   0.00000
   I      2.45331  -0.00039   0.19292  -0.00004  -0.00000  -0.00003
   I      5.89161   3.05321   5.69375   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55688  -0.00099   2.86580   0.00631  -0.00001  -0.01376
   N      0.74499  -0.00027   3.44824  -0.00587   0.00001   0.01034
   H      5.63817  -0.00126   1.76870  -0.04664   0.00001  -0.01728
   H      5.02205   0.90150   3.19927   0.01270  -0.01427   0.03543
   H      5.02285   5.20551   3.19968   0.01267   0.01429   0.03542
   H      1.29158   0.84548   3.15770  -0.01055  -0.00958  -0.02411
   H      1.29237   5.26257   3.15803  -0.01057   0.00956  -0.02411
   H      0.74461  -0.00005   4.49094   0.04683  -0.00001   0.01242
   Pb     2.87480   3.05360   6.10993  -0.00000   0.00000  -0.00000
   I      2.64084   3.05390   2.96387   0.00000  -0.00000   0.00001
   I      2.45331  -0.00039   0.19292   0.00001  -0.00000   0.00001
   I      5.89161   3.05321   5.69375   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55688  -0.00099   2.86580   0.00000   0.01448  -0.00001
   N      0.74499  -0.00027   3.44824  -0.00000  -0.01202   0.00001
   H      5.63817  -0.00126   1.76870  -0.00001  -0.03528   0.00000
   H      5.02205   0.90150   3.19927  -0.04288  -0.01045  -0.00196
   H      5.02285   5.20551   3.19968   0.04288  -0.01044   0.00198
   H      1.29158   0.84548   3.15770  -0.04116   0.01158  -0.00607
   H      1.29237   5.26257   3.15803   0.04115   0.01158   0.00604
   H      0.74461  -0.00005   4.49094   0.00001   0.02772  -0.00000
   Pb     2.87480   3.05360   6.10993  -0.00000  -0.00000  -0.00000
   I      2.64084   3.05390   2.96387  -0.00000  -0.00000   0.00000
   I      2.45331  -0.00039   0.19292  -0.00000  -0.00000  -0.00000
   I      5.89161   3.05321   5.69375  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.55688  -0.00099   2.86580  -0.01076  -0.00000  -0.00511
   N      0.74499  -0.00027   3.44824  -0.00045  -0.00000  -0.00057
   H      5.63817  -0.00126   1.76870   0.06363   0.00000   0.00087
   H      5.02205   0.90150   3.19927   0.03788   0.01359   0.03567
   H      5.02285   5.20551   3.19968   0.03788  -0.01358   0.03568
   H      1.29158   0.84548   3.15770  -0.00124  -0.00075  -0.00115
   H      1.29237   5.26257   3.15803  -0.00124   0.00075  -0.00115
   H      0.74461  -0.00005   4.49094  -0.00382   0.00000  -0.00161
   Pb     2.87480   3.05360   6.10993   0.00000   0.00000  -0.00000
   I      2.64084   3.05390   2.96387  -0.00000  -0.00000   0.00000
   I      2.45331  -0.00039   0.19292   0.00001   0.00000  -0.00000
   I      5.89161   3.05321   5.69375   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55688  -0.00099   2.86580   0.00000  -0.00353   0.00000
   N      0.74499  -0.00027   3.44824  -0.00000  -0.00311   0.00000
   H      5.63817  -0.00126   1.76870  -0.00001   0.06697  -0.00002
   H      5.02205   0.90150   3.19927  -0.01937   0.00444  -0.04782
   H      5.02285   5.20551   3.19968   0.01938   0.00445   0.04780
   H      1.29158   0.84548   3.15770  -0.00600   0.00088   0.00157
   H      1.29237   5.26257   3.15803   0.00600   0.00088  -0.00158
   H      0.74461  -0.00005   4.49094   0.00000   0.00719  -0.00000
   Pb     2.87480   3.05360   6.10993   0.00000  -0.00000   0.00000
   I      2.64084   3.05390   2.96387   0.00000   0.00000  -0.00000
   I      2.45331  -0.00039   0.19292  -0.00000  -0.00000  -0.00000
   I      5.89161   3.05321   5.69375  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55688  -0.00099   2.86580  -0.00282   0.00000   0.00277
   N      0.74499  -0.00027   3.44824  -0.00226   0.00000   0.00215
   H      5.63817  -0.00126   1.76870  -0.03667  -0.00001  -0.00130
   H      5.02205   0.90150   3.19927   0.04307   0.03836  -0.02988
   H      5.02285   5.20551   3.19968   0.04306  -0.03837  -0.02988
   H      1.29158   0.84548   3.15770   0.00406  -0.00612  -0.00273
   H      1.29237   5.26257   3.15803   0.00406   0.00612  -0.00273
   H      0.74461  -0.00005   4.49094   0.00772  -0.00000   0.00283
   Pb     2.87480   3.05360   6.10993   0.00000   0.00000   0.00000
   I      2.64084   3.05390   2.96387  -0.00000  -0.00000   0.00000
   I      2.45331  -0.00039   0.19292   0.00000  -0.00000  -0.00000
   I      5.89161   3.05321   5.69375  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55688  -0.00099   2.86580   0.00021  -0.00000   0.00018
   N      0.74499  -0.00027   3.44824   0.00919   0.00000   0.00618
   H      5.63817  -0.00126   1.76870  -0.00523   0.00000  -0.00020
   H      5.02205   0.90150   3.19927   0.00267   0.00232  -0.00255
   H      5.02285   5.20551   3.19968   0.00266  -0.00232  -0.00255
   H      1.29158   0.84548   3.15770  -0.03592   0.01051  -0.04168
   H      1.29237   5.26257   3.15803  -0.03593  -0.01053  -0.04170
   H      0.74461  -0.00005   4.49094  -0.05942   0.00001   0.00175
   Pb     2.87480   3.05360   6.10993   0.00000  -0.00000   0.00000
   I      2.64084   3.05390   2.96387   0.00001  -0.00000   0.00002
   I      2.45331  -0.00039   0.19292  -0.00001  -0.00000  -0.00003
   I      5.89161   3.05321   5.69375  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55688  -0.00099   2.86580  -0.00044  -0.00000   0.00136
   N      0.74499  -0.00027   3.44824  -0.00317  -0.00000   0.00298
   H      5.63817  -0.00126   1.76870   0.00624   0.00000   0.00240
   H      5.02205   0.90150   3.19927  -0.00633  -0.00286   0.00076
   H      5.02285   5.20551   3.19968  -0.00633   0.00286   0.00076
   H      1.29158   0.84548   3.15770   0.04389  -0.04079  -0.02997
   H      1.29237   5.26257   3.15803   0.04388   0.04078  -0.03002
   H      0.74461  -0.00005   4.49094  -0.02930   0.00002   0.00004
   Pb     2.87480   3.05360   6.10993  -0.00000   0.00000  -0.00000
   I      2.64084   3.05390   2.96387  -0.00002  -0.00000   0.00001
   I      2.45331  -0.00039   0.19292  -0.00000   0.00000  -0.00002
   I      5.89161   3.05321   5.69375   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55688  -0.00099   2.86580  -0.00000   0.00173   0.00000
   N      0.74499  -0.00027   3.44824   0.00000   0.00408   0.00000
   H      5.63817  -0.00126   1.76870   0.00001   0.00233   0.00000
   H      5.02205   0.90150   3.19927  -0.00530   0.00044  -0.00341
   H      5.02285   5.20551   3.19968   0.00530   0.00044   0.00341
   H      1.29158   0.84548   3.15770  -0.01727  -0.00472  -0.04803
   H      1.29237   5.26257   3.15803   0.01728  -0.00469   0.04801
   H      0.74461  -0.00005   4.49094  -0.00003  -0.06813   0.00001
   Pb     2.87480   3.05360   6.10993  -0.00000   0.00000  -0.00000
   I      2.64084   3.05390   2.96387  -0.00000  -0.00001   0.00000
   I      2.45331  -0.00039   0.19292   0.00000   0.00000  -0.00000
   I      5.89161   3.05321   5.69375   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55688  -0.00099   2.86580   0.00457  -0.00000   0.00139
   N      0.74499  -0.00027   3.44824  -0.00040   0.00000  -0.00001
   H      5.63817  -0.00126   1.76870   0.00417  -0.00001  -0.05274
   H      5.02205   0.90150   3.19927  -0.02873   0.04903   0.01826
   H      5.02285   5.20551   3.19968  -0.02872  -0.04901   0.01828
   H      1.29158   0.84548   3.15770   0.00227   0.00397  -0.00151
   H      1.29237   5.26257   3.15803   0.00227  -0.00397  -0.00152
   H      0.74461  -0.00005   4.49094  -0.00028   0.00000   0.00283
   Pb     2.87480   3.05360   6.10993  -0.00000  -0.00000  -0.00000
   I      2.64084   3.05390   2.96387   0.00000   0.00000  -0.00000
   I      2.45331  -0.00039   0.19292   0.00000  -0.00000   0.00000
   I      5.89161   3.05321   5.69375   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55688  -0.00099   2.86580  -0.00000   0.00883   0.00001
   N      0.74499  -0.00027   3.44824   0.00001  -0.00329  -0.00000
   H      5.63817  -0.00126   1.76870   0.00001   0.00158  -0.00012
   H      5.02205   0.90150   3.19927   0.03133  -0.05289  -0.02055
   H      5.02285   5.20551   3.19968  -0.03132  -0.05283   0.02056
   H      1.29158   0.84548   3.15770   0.01345   0.02208  -0.00884
   H      1.29237   5.26257   3.15803  -0.01361   0.02235   0.00892
   H      0.74461  -0.00005   4.49094   0.00000  -0.00092  -0.00002
   Pb     2.87480   3.05360   6.10993  -0.00000   0.00000  -0.00000
   I      2.64084   3.05390   2.96387  -0.00000   0.00001  -0.00000
   I      2.45331  -0.00039   0.19292   0.00000   0.00000   0.00000
   I      5.89161   3.05321   5.69375   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55688  -0.00099   2.86580  -0.00325  -0.00002   0.00853
   N      0.74499  -0.00027   3.44824   0.00143  -0.00001  -0.00100
   H      5.63817  -0.00126   1.76870   0.00623  -0.00002  -0.08203
   H      5.02205   0.90150   3.19927   0.01600  -0.02901  -0.00949
   H      5.02285   5.20551   3.19968   0.01615   0.02926  -0.00960
   H      1.29158   0.84548   3.15770  -0.00931  -0.01585   0.00570
   H      1.29237   5.26257   3.15803  -0.00936   0.01595   0.00573
   H      0.74461  -0.00005   4.49094  -0.00078  -0.00000   0.00195
   Pb     2.87480   3.05360   6.10993   0.00000   0.00000  -0.00000
   I      2.64084   3.05390   2.96387  -0.00000   0.00000  -0.00000
   I      2.45331  -0.00039   0.19292   0.00000   0.00000   0.00000
   I      5.89161   3.05321   5.69375  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55688  -0.00099   2.86580  -0.00133   0.00007   0.00208
   N      0.74499  -0.00027   3.44824  -0.00486   0.00012   0.00187
   H      5.63817  -0.00126   1.76870   0.00170   0.00001  -0.01798
   H      5.02205   0.90150   3.19927   0.00743  -0.01158  -0.00372
   H      5.02285   5.20551   3.19968   0.00687   0.01067  -0.00339
   H      1.29158   0.84548   3.15770   0.03340   0.05394  -0.01944
   H      1.29237   5.26257   3.15803   0.03443  -0.05554  -0.02002
   H      0.74461  -0.00005   4.49094  -0.00127   0.00003   0.01377
   Pb     2.87480   3.05360   6.10993  -0.00000  -0.00000   0.00000
   I      2.64084   3.05390   2.96387   0.00001  -0.00000   0.00000
   I      2.45331  -0.00039   0.19292  -0.00000  -0.00000  -0.00000
   I      5.89161   3.05321   5.69375   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55688  -0.00099   2.86580  -0.00002  -0.00358   0.00002
   N      0.74499  -0.00027   3.44824  -0.00008  -0.00762   0.00003
   H      5.63817  -0.00126   1.76870   0.00002  -0.00054  -0.00017
   H      5.02205   0.90150   3.19927  -0.01370   0.02196   0.00819
   H      5.02285   5.20551   3.19968   0.01389   0.02224  -0.00829
   H      1.29158   0.84548   3.15770   0.03402   0.05292  -0.02022
   H      1.29237   5.26257   3.15803  -0.03285   0.05104   0.01952
   H      0.74461  -0.00005   4.49094  -0.00002  -0.00196   0.00024
   Pb     2.87480   3.05360   6.10993   0.00000   0.00000   0.00000
   I      2.64084   3.05390   2.96387   0.00000   0.00002   0.00000
   I      2.45331  -0.00039   0.19292  -0.00000   0.00000  -0.00000
   I      5.89161   3.05321   5.69375   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55688  -0.00099   2.86580  -0.00003  -0.00000   0.00044
   N      0.74499  -0.00027   3.44824  -0.00082   0.00000   0.00732
   H      5.63817  -0.00126   1.76870  -0.00054  -0.00000  -0.00597
   H      5.02205   0.90150   3.19927   0.00046  -0.00073  -0.00033
   H      5.02285   5.20551   3.19968   0.00046   0.00073  -0.00033
   H      1.29158   0.84548   3.15770   0.00361   0.00653  -0.00052
   H      1.29237   5.26257   3.15803   0.00360  -0.00652  -0.00052
   H      0.74461  -0.00005   4.49094   0.00470  -0.00002  -0.09886
   Pb     2.87480   3.05360   6.10993  -0.00000   0.00000  -0.00000
   I      2.64084   3.05390   2.96387   0.00000   0.00000  -0.00000
   I      2.45331  -0.00039   0.19292  -0.00001   0.00000  -0.00000
   I      5.89161   3.05321   5.69375   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_1.001_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000639055   -0.002988394
    0.000877866    6.121006531   -0.000019741
    0.133948648   -0.000391761    6.265231801
PRIMCOORD  1
     12   1
   C      5.55765  -0.00099   2.86628   0.00108  -0.00644   0.02812
   N      0.74668  -0.00027   3.44678   0.00108  -0.00644   0.02812
   H      5.63713  -0.00127   1.76905   0.00108  -0.00644   0.02812
   H      5.02332   0.90147   3.20055   0.00108  -0.00644   0.02812
   H      5.02413   5.21776   3.20097   0.00108  -0.00644   0.02812
   H      1.29274   0.84554   3.15557   0.00108  -0.00644   0.02812
   H      1.29354   5.27474   3.15591   0.00108  -0.00644   0.02812
   H      0.74803  -0.00004   4.48952   0.00108  -0.00644   0.02812
   Pb     2.86907   3.05972   6.11340   0.00108  -0.00644   0.02812
   I      2.63621   3.06001   2.96554   0.00108  -0.00644   0.02812
   I      2.45833  -0.00039   0.18909   0.00108  -0.00644   0.02812
   I      5.88723   3.05932   5.69617   0.00108  -0.00644   0.02812
PRIMCOORD  2
     12   1
   C      5.55765  -0.00099   2.86628   0.02748   0.00878   0.00095
   N      0.74668  -0.00027   3.44678   0.02748   0.00878   0.00095
   H      5.63713  -0.00127   1.76905   0.02748   0.00878   0.00095
   H      5.02332   0.90147   3.20055   0.02748   0.00878   0.00095
   H      5.02413   5.21776   3.20097   0.02748   0.00878   0.00095
   H      1.29274   0.84554   3.15557   0.02748   0.00878   0.00095
   H      1.29354   5.27474   3.15591   0.02748   0.00878   0.00095
   H      0.74803  -0.00004   4.48952   0.02748   0.00878   0.00095
   Pb     2.86907   3.05972   6.11340   0.02748   0.00878   0.00095
   I      2.63621   3.06001   2.96554   0.02748   0.00878   0.00095
   I      2.45833  -0.00039   0.18909   0.02748   0.00878   0.00095
   I      5.88723   3.05932   5.69617   0.02748   0.00878   0.00095
PRIMCOORD  3
     12   1
   C      5.55765  -0.00099   2.86628   0.00876  -0.02674  -0.00646
   N      0.74668  -0.00027   3.44678   0.00876  -0.02674  -0.00646
   H      5.63713  -0.00127   1.76905   0.00876  -0.02674  -0.00646
   H      5.02332   0.90147   3.20055   0.00876  -0.02674  -0.00646
   H      5.02413   5.21776   3.20097   0.00876  -0.02674  -0.00646
   H      1.29274   0.84554   3.15557   0.00876  -0.02674  -0.00646
   H      1.29354   5.27474   3.15591   0.00876  -0.02674  -0.00646
   H      0.74803  -0.00004   4.48952   0.00876  -0.02674  -0.00646
   Pb     2.86907   3.05972   6.11340   0.00876  -0.02674  -0.00646
   I      2.63621   3.06001   2.96554   0.00876  -0.02674  -0.00646
   I      2.45833  -0.00039   0.18909   0.00876  -0.02674  -0.00646
   I      5.88723   3.05932   5.69617   0.00876  -0.02674  -0.00646
PRIMCOORD  4
     12   1
   C      5.55765  -0.00099   2.86628   0.00006   0.02334  -0.00012
   N      0.74668  -0.00027   3.44678   0.00003   0.02966  -0.00006
   H      5.63713  -0.00127   1.76905   0.00011   0.02783  -0.00012
   H      5.02332   0.90147   3.20055  -0.00445   0.01964   0.00277
   H      5.02413   5.21776   3.20097   0.00452   0.01964  -0.00307
   H      1.29274   0.84554   3.15557  -0.00199   0.02914  -0.00528
   H      1.29354   5.27474   3.15591   0.00208   0.02914   0.00521
   H      0.74803  -0.00004   4.48952  -0.00002   0.03906  -0.00006
   Pb     2.86907   3.05972   6.11340  -0.00003   0.00669   0.00002
   I      2.63621   3.06001   2.96554   0.00002   0.02956   0.00001
   I      2.45833  -0.00039   0.18909   0.00004   0.00508  -0.00004
   I      5.88723   3.05932   5.69617  -0.00002  -0.05235   0.00003
PRIMCOORD  5
     12   1
   C      5.55765  -0.00099   2.86628  -0.01832  -0.00040  -0.00466
   N      0.74668  -0.00027   3.44678  -0.01621  -0.00030  -0.00941
   H      5.63713  -0.00127   1.76905  -0.02290  -0.00050  -0.00500
   H      5.02332   0.90147   3.20055  -0.01777  -0.00066  -0.00331
   H      5.02413   5.21776   3.20097  -0.01770  -0.00011  -0.00313
   H      1.29274   0.84554   3.15557  -0.01732   0.00017  -0.01091
   H      1.29354   5.27474   3.15591  -0.01729  -0.00081  -0.01076
   H      0.74803  -0.00004   4.48952  -0.01187  -0.00021  -0.00962
   Pb     2.86907   3.05972   6.11340   0.00576   0.00022  -0.01186
   I      2.63621   3.06001   2.96554  -0.03595  -0.00029  -0.00840
   I      2.45833  -0.00039   0.18909   0.02555   0.00013  -0.03193
   I      5.88723   3.05932   5.69617   0.00536  -0.00010   0.06152
PRIMCOORD  6
     12   1
   C      5.55765  -0.00099   2.86628  -0.02550  -0.00105  -0.00494
   N      0.74668  -0.00027   3.44678  -0.02232  -0.00079  -0.01290
   H      5.63713  -0.00127   1.76905  -0.03163  -0.00128  -0.00543
   H      5.02332   0.90147   3.20055  -0.02390  -0.00108  -0.00230
   H      5.02413   5.21776   3.20097  -0.02369  -0.00099  -0.00192
   H      1.29274   0.84554   3.15557  -0.02377  -0.00116  -0.01608
   H      1.29354   5.27474   3.15591  -0.02366  -0.00051  -0.01567
   H      0.74803  -0.00004   4.48952  -0.01521  -0.00053  -0.01241
   Pb     2.86907   3.05972   6.11340   0.03325   0.00063   0.00339
   I      2.63621   3.06001   2.96554  -0.01311  -0.00074   0.00085
   I      2.45833  -0.00039   0.18909  -0.05292   0.00039  -0.00718
   I      5.88723   3.05932   5.69617   0.01775  -0.00044   0.00311
PRIMCOORD  7
     12   1
   C      5.55765  -0.00099   2.86628  -0.00086  -0.03339   0.00129
   N      0.74668  -0.00027   3.44678  -0.00110  -0.02886   0.00186
   H      5.63713  -0.00127   1.76905  -0.00042  -0.03919   0.00133
   H      5.02332   0.90147   3.20055  -0.00231  -0.03236  -0.00385
   H      5.02413   5.21776   3.20097   0.00032  -0.03236   0.00599
   H      1.29274   0.84554   3.15557  -0.00091  -0.03109  -0.00408
   H      1.29354   5.27474   3.15591  -0.00115  -0.03117   0.00820
   H      0.74803  -0.00004   4.48952  -0.00160  -0.02093   0.00181
   Pb     2.86907   3.05972   6.11340   0.00044   0.02356   0.00018
   I      2.63621   3.06001   2.96554  -0.00244  -0.03006   0.00004
   I      2.45833  -0.00039   0.18909   0.00204   0.01410   0.00128
   I      5.88723   3.05932   5.69617  -0.00007  -0.01466  -0.00200
PRIMCOORD  8
     12   1
   C      5.55765  -0.00099   2.86628   0.01267  -0.00262  -0.02791
   N      0.74668  -0.00027   3.44678   0.01278  -0.00231  -0.02807
   H      5.63713  -0.00127   1.76905   0.01268  -0.00307  -0.02796
   H      5.02332   0.90147   3.20055   0.01247  -0.00263  -0.02819
   H      5.02413   5.21776   3.20097   0.01263  -0.00244  -0.02744
   H      1.29274   0.84554   3.15557   0.01343  -0.00297  -0.02797
   H      1.29354   5.27474   3.15591   0.01338  -0.00201  -0.02702
   H      0.74803  -0.00004   4.48952   0.01330  -0.00170  -0.02773
   Pb     2.86907   3.05972   6.11340  -0.01055   0.00187   0.00631
   I      2.63621   3.06001   2.96554   0.03290  -0.00244   0.00474
   I      2.45833  -0.00039   0.18909  -0.01520   0.00113  -0.02511
   I      5.88723   3.05932   5.69617  -0.00370  -0.00113   0.01713
PRIMCOORD  9
     12   1
   C      5.55765  -0.00099   2.86628  -0.00638   0.00102  -0.03231
   N      0.74668  -0.00027   3.44678  -0.01439   0.00093  -0.01330
   H      5.63713  -0.00127   1.76905   0.00898   0.00115  -0.03119
   H      5.02332   0.90147   3.20055  -0.01132   0.00081  -0.03954
   H      5.02413   5.21776   3.20097  -0.01137   0.00116  -0.03978
   H      1.29274   0.84554   3.15557  -0.01032   0.00146  -0.00450
   H      1.29354   5.27474   3.15591  -0.01028   0.00054  -0.00484
   H      0.74803  -0.00004   4.48952  -0.02948   0.00070  -0.01387
   Pb     2.86907   3.05972   6.11340   0.00403  -0.00079   0.02595
   I      2.63621   3.06001   2.96554  -0.01603   0.00099   0.01482
   I      2.45833  -0.00039   0.18909   0.01472  -0.00047  -0.02942
   I      5.88723   3.05932   5.69617  -0.00256   0.00052  -0.02219
PRIMCOORD 10
     12   1
   C      5.55765  -0.00099   2.86628  -0.01318  -0.00007   0.03614
   N      0.74668  -0.00027   3.44678   0.00020  -0.00001   0.00432
   H      5.63713  -0.00127   1.76905  -0.04015  -0.00009   0.03420
   H      5.02332   0.90147   3.20055  -0.00500  -0.00008   0.04928
   H      5.02413   5.21776   3.20097  -0.00492  -0.00009   0.04932
   H      1.29274   0.84554   3.15557  -0.00615  -0.00009  -0.00723
   H      1.29354   5.27474   3.15591  -0.00608   0.00009  -0.00722
   H      0.74803  -0.00004   4.48952   0.02410  -0.00001   0.00490
   Pb     2.86907   3.05972   6.11340  -0.00018  -0.00000   0.00094
   I      2.63621   3.06001   2.96554   0.00183   0.00002  -0.00085
   I      2.45833  -0.00039   0.18909   0.00023  -0.00000  -0.00437
   I      5.88723   3.05932   5.69617  -0.00024  -0.00000  -0.00118
PRIMCOORD 11
     12   1
   C      5.55765  -0.00099   2.86628   0.00003   0.03879   0.00009
   N      0.74668  -0.00027   3.44678   0.00007   0.00639   0.00001
   H      5.63713  -0.00127   1.76905  -0.00005   0.05717   0.00008
   H      5.02332   0.90147   3.20055   0.01579   0.04227   0.01605
   H      5.02413   5.21776   3.20097  -0.01568   0.04226  -0.01579
   H      1.29274   0.84554   3.15557   0.01331   0.00172   0.00987
   H      1.29354   5.27474   3.15591  -0.01322   0.00171  -0.00991
   H      0.74803  -0.00004   4.48952   0.00014  -0.00524   0.00001
   Pb     2.86907   3.05972   6.11340   0.00000   0.00093   0.00001
   I      2.63621   3.06001   2.96554  -0.00002  -0.00532  -0.00001
   I      2.45833  -0.00039   0.18909  -0.00001  -0.00124  -0.00002
   I      5.88723   3.05932   5.69617   0.00002  -0.00045  -0.00001
PRIMCOORD 12
     12   1
   C      5.55765  -0.00099   2.86628   0.02197  -0.00035  -0.00100
   N      0.74668  -0.00027   3.44678   0.02612  -0.00005  -0.01158
   H      5.63713  -0.00127   1.76905   0.01367  -0.00051  -0.00165
   H      5.02332   0.90147   3.20055   0.02454  -0.00039   0.00301
   H      5.02413   5.21776   3.20097   0.02484  -0.00038   0.00329
   H      1.29274   0.84554   3.15557   0.02302   0.00018  -0.01716
   H      1.29354   5.27474   3.15591   0.02327  -0.00018  -0.01697
   H      0.74803  -0.00004   4.48952   0.03449   0.00006  -0.01128
   Pb     2.86907   3.05972   6.11340  -0.01510   0.00000   0.02575
   I      2.63621   3.06001   2.96554  -0.00820  -0.00000  -0.04834
   I      2.45833  -0.00039   0.18909  -0.00410   0.00006   0.00562
   I      5.88723   3.05932   5.69617   0.03084  -0.00001   0.00238
PRIMCOORD 13
     12   1
   C      5.55765  -0.00099   2.86628   0.02834  -0.00005   0.00582
   N      0.74668  -0.00027   3.44678   0.03419  -0.00000  -0.00910
   H      5.63713  -0.00127   1.76905   0.01629  -0.00003   0.00491
   H      5.02332   0.90147   3.20055   0.03214  -0.00013   0.01208
   H      5.02413   5.21776   3.20097   0.03222  -0.00001   0.01207
   H      1.29274   0.84554   3.15557   0.03065   0.00033  -0.01522
   H      1.29354   5.27474   3.15591   0.03071  -0.00029  -0.01524
   H      0.74803  -0.00004   4.48952   0.04593  -0.00002  -0.00865
   Pb     2.86907   3.05972   6.11340   0.00971  -0.00001   0.00461
   I      2.63621   3.06001   2.96554  -0.00139  -0.00000  -0.01032
   I      2.45833  -0.00039   0.18909  -0.00010   0.00002   0.00102
   I      5.88723   3.05932   5.69617  -0.02231   0.00000   0.00231
PRIMCOORD 14
     12   1
   C      5.55765  -0.00099   2.86628  -0.00018  -0.01492  -0.00013
   N      0.74668  -0.00027   3.44678  -0.00024   0.00273   0.00002
   H      5.63713  -0.00127   1.76905  -0.00005   0.00239  -0.00013
   H      5.02332   0.90147   3.20055  -0.01799  -0.03038   0.01299
   H      5.02413   5.21776   3.20097   0.01755  -0.03039  -0.01337
   H      1.29274   0.84554   3.15557  -0.01586   0.01863   0.01676
   H      1.29354   5.27474   3.15591   0.01545   0.01863  -0.01663
   H      0.74803  -0.00004   4.48952  -0.00036  -0.01963   0.00002
   Pb     2.86907   3.05972   6.11340   0.00002   0.03021   0.00005
   I      2.63621   3.06001   2.96554   0.00005   0.00892  -0.00010
   I      2.45833  -0.00039   0.18909   0.00002  -0.06161   0.00002
   I      5.88723   3.05932   5.69617  -0.00006   0.00480   0.00002
PRIMCOORD 15
     12   1
   C      5.55765  -0.00099   2.86628   0.03000  -0.00017   0.01044
   N      0.74668  -0.00027   3.44678   0.03525  -0.00001  -0.00371
   H      5.63713  -0.00127   1.76905   0.01840  -0.00019   0.00956
   H      5.02332   0.90147   3.20055   0.03362  -0.00024   0.01638
   H      5.02413   5.21776   3.20097   0.03382  -0.00019   0.01643
   H      1.29274   0.84554   3.15557   0.03175   0.00067  -0.00873
   H      1.29354   5.27474   3.15591   0.03192  -0.00057  -0.00872
   H      0.74803  -0.00004   4.48952   0.04611  -0.00000  -0.00320
   Pb     2.86907   3.05972   6.11340  -0.00295   0.00004  -0.00288
   I      2.63621   3.06001   2.96554  -0.00639  -0.00000   0.00809
   I      2.45833  -0.00039   0.18909  -0.00298  -0.00003  -0.00268
   I      5.88723   3.05932   5.69617   0.00591  -0.00001  -0.00146
PRIMCOORD 16
     12   1
   C      5.55765  -0.00099   2.86628   0.01233  -0.00002   0.00278
   N      0.74668  -0.00027   3.44678  -0.00210   0.00000   0.03596
   H      5.63713  -0.00127   1.76905   0.04020  -0.00002   0.00479
   H      5.02332   0.90147   3.20055   0.00396   0.00002  -0.01073
   H      5.02413   5.21776   3.20097   0.00398  -0.00007  -0.01072
   H      1.29274   0.84554   3.15557   0.00440   0.00018   0.04821
   H      1.29354   5.27474   3.15591   0.00441  -0.00016   0.04821
   H      0.74803  -0.00004   4.48952  -0.02578   0.00001   0.03565
   Pb     2.86907   3.05972   6.11340   0.00017   0.00000   0.00009
   I      2.63621   3.06001   2.96554   0.00055  -0.00000  -0.00159
   I      2.45833  -0.00039   0.18909  -0.00156   0.00000  -0.00375
   I      5.88723   3.05932   5.69617  -0.00045  -0.00000   0.00005
PRIMCOORD 17
     12   1
   C      5.55765  -0.00099   2.86628   0.00000   0.00207   0.00001
   N      0.74668  -0.00027   3.44678   0.00001   0.00424   0.00000
   H      5.63713  -0.00127   1.76905  -0.00001  -0.04774   0.00002
   H      5.02332   0.90147   3.20055   0.01476   0.02541  -0.03936
   H      5.02413   5.21776   3.20097  -0.01475   0.02543   0.03937
   H      1.29274   0.84554   3.15557   0.00902  -0.01025  -0.02458
   H      1.29354   5.27474   3.15591  -0.00901  -0.01023   0.02458
   H      0.74803  -0.00004   4.48952   0.00001   0.03591  -0.00001
   Pb     2.86907   3.05972   6.11340   0.00000   0.00019  -0.00000
   I      2.63621   3.06001   2.96554  -0.00000  -0.00055  -0.00000
   I      2.45833  -0.00039   0.18909  -0.00000  -0.00064  -0.00000
   I      5.88723   3.05932   5.69617  -0.00000   0.00007  -0.00000
PRIMCOORD 18
     12   1
   C      5.55765  -0.00099   2.86628   0.00002   0.00501  -0.00000
   N      0.74668  -0.00027   3.44678   0.00002  -0.03344   0.00000
   H      5.63713  -0.00127   1.76905   0.00002   0.00191  -0.00000
   H      5.02332   0.90147   3.20055   0.02627   0.02073  -0.00043
   H      5.02413   5.21776   3.20097  -0.02622   0.02074   0.00042
   H      1.29274   0.84554   3.15557   0.02095  -0.04862  -0.00182
   H      1.29354   5.27474   3.15591  -0.02091  -0.04862   0.00183
   H      0.74803  -0.00004   4.48952   0.00003  -0.03145   0.00000
   Pb     2.86907   3.05972   6.11340  -0.00000   0.00019   0.00000
   I      2.63621   3.06001   2.96554  -0.00000   0.00389   0.00000
   I      2.45833  -0.00039   0.18909  -0.00000  -0.00011  -0.00000
   I      5.88723   3.05932   5.69617   0.00000  -0.00019   0.00000
PRIMCOORD 19
     12   1
   C      5.55765  -0.00099   2.86628  -0.00000   0.00049  -0.00000
   N      0.74668  -0.00027   3.44678  -0.00000  -0.00046  -0.00000
   H      5.63713  -0.00127   1.76905  -0.00000  -0.03060   0.00001
   H      5.02332   0.90147   3.20055   0.01066   0.01587  -0.02453
   H      5.02413   5.21776   3.20097  -0.01066   0.01588   0.02451
   H      1.29274   0.84554   3.15557  -0.01513   0.02325   0.03893
   H      1.29354   5.27474   3.15591   0.01513   0.02323  -0.03894
   H      0.74803  -0.00004   4.48952   0.00000  -0.05059   0.00001
   Pb     2.86907   3.05972   6.11340  -0.00000  -0.00000   0.00000
   I      2.63621   3.06001   2.96554   0.00000   0.00004   0.00000
   I      2.45833  -0.00039   0.18909   0.00000   0.00018   0.00000
   I      5.88723   3.05932   5.69617   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55765  -0.00099   2.86628  -0.00210   0.00000   0.00367
   N      0.74668  -0.00027   3.44678  -0.00186   0.00000   0.00432
   H      5.63713  -0.00127   1.76905   0.04681  -0.00000   0.00620
   H      5.02332   0.90147   3.20055  -0.01379   0.00407  -0.02741
   H      5.02413   5.21776   3.20097  -0.01378  -0.00409  -0.02740
   H      1.29274   0.84554   3.15557  -0.01426  -0.00451  -0.03082
   H      1.29354   5.27474   3.15591  -0.01428   0.00449  -0.03082
   H      0.74803  -0.00004   4.48952   0.05861  -0.00001   0.00561
   Pb     2.86907   3.05972   6.11340  -0.00001   0.00000   0.00000
   I      2.63621   3.06001   2.96554   0.00000  -0.00000   0.00003
   I      2.45833  -0.00039   0.18909   0.00002  -0.00000  -0.00001
   I      5.88723   3.05932   5.69617   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55765  -0.00099   2.86628   0.00000   0.00520  -0.00000
   N      0.74668  -0.00027   3.44678   0.00000   0.00415  -0.00000
   H      5.63713  -0.00127   1.76905  -0.00001  -0.02218   0.00000
   H      5.02332   0.90147   3.20055  -0.04066  -0.01545  -0.01182
   H      5.02413   5.21776   3.20097   0.04066  -0.01545   0.01184
   H      1.29274   0.84554   3.15557   0.04290  -0.01925   0.01278
   H      1.29354   5.27474   3.15591  -0.04290  -0.01925  -0.01276
   H      0.74803  -0.00004   4.48952  -0.00001  -0.02553   0.00001
   Pb     2.86907   3.05972   6.11340  -0.00000  -0.00000  -0.00000
   I      2.63621   3.06001   2.96554   0.00000   0.00000   0.00000
   I      2.45833  -0.00039   0.18909  -0.00000   0.00001   0.00000
   I      5.88723   3.05932   5.69617   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55765  -0.00099   2.86628  -0.03685  -0.00000  -0.01655
   N      0.74668  -0.00027   3.44678   0.03244   0.00000   0.01403
   H      5.63713  -0.00127   1.76905  -0.03485   0.00000  -0.01678
   H      5.02332   0.90147   3.20055  -0.03010   0.00217  -0.00983
   H      5.02413   5.21776   3.20097  -0.03012  -0.00217  -0.00983
   H      1.29274   0.84554   3.15557   0.03113   0.00111   0.01470
   H      1.29354   5.27474   3.15591   0.03114  -0.00111   0.01471
   H      0.74803  -0.00004   4.48952   0.03190   0.00001   0.01469
   Pb     2.86907   3.05972   6.11340  -0.00000  -0.00000  -0.00000
   I      2.63621   3.06001   2.96554  -0.00005   0.00000   0.00000
   I      2.45833  -0.00039   0.18909  -0.00004  -0.00000  -0.00002
   I      5.88723   3.05932   5.69617   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55765  -0.00099   2.86628   0.00631  -0.00001  -0.01377
   N      0.74668  -0.00027   3.44678  -0.00586   0.00001   0.01035
   H      5.63713  -0.00127   1.76905  -0.04669   0.00000  -0.01721
   H      5.02332   0.90147   3.20055   0.01274  -0.01428   0.03541
   H      5.02413   5.21776   3.20097   0.01272   0.01430   0.03540
   H      1.29274   0.84554   3.15557  -0.01058  -0.00958  -0.02409
   H      1.29354   5.27474   3.15591  -0.01060   0.00957  -0.02409
   H      0.74803  -0.00004   4.48952   0.04683  -0.00001   0.01235
   Pb     2.86907   3.05972   6.11340  -0.00000   0.00000  -0.00000
   I      2.63621   3.06001   2.96554   0.00000  -0.00000   0.00001
   I      2.45833  -0.00039   0.18909   0.00001  -0.00000   0.00001
   I      5.88723   3.05932   5.69617   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55765  -0.00099   2.86628   0.00000   0.01448  -0.00001
   N      0.74668  -0.00027   3.44678  -0.00000  -0.01202   0.00001
   H      5.63713  -0.00127   1.76905  -0.00001  -0.03531   0.00000
   H      5.02332   0.90147   3.20055  -0.04286  -0.01044  -0.00187
   H      5.02413   5.21776   3.20097   0.04286  -0.01044   0.00190
   H      1.29274   0.84554   3.15557  -0.04118   0.01158  -0.00606
   H      1.29354   5.27474   3.15591   0.04117   0.01158   0.00604
   H      0.74803  -0.00004   4.48952   0.00001   0.02769  -0.00000
   Pb     2.86907   3.05972   6.11340  -0.00000  -0.00000   0.00000
   I      2.63621   3.06001   2.96554  -0.00000  -0.00000   0.00000
   I      2.45833  -0.00039   0.18909  -0.00000  -0.00000  -0.00000
   I      5.88723   3.05932   5.69617  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55765  -0.00099   2.86628  -0.01076  -0.00000  -0.00510
   N      0.74668  -0.00027   3.44678  -0.00046  -0.00000  -0.00056
   H      5.63713  -0.00127   1.76905   0.06363   0.00000   0.00076
   H      5.02332   0.90147   3.20055   0.03792   0.01357   0.03564
   H      5.02413   5.21776   3.20097   0.03792  -0.01355   0.03565
   H      1.29274   0.84554   3.15557  -0.00123  -0.00076  -0.00116
   H      1.29354   5.27474   3.15591  -0.00123   0.00076  -0.00116
   H      0.74803  -0.00004   4.48952  -0.00382   0.00000  -0.00161
   Pb     2.86907   3.05972   6.11340   0.00000   0.00000  -0.00000
   I      2.63621   3.06001   2.96554  -0.00000  -0.00000   0.00000
   I      2.45833  -0.00039   0.18909   0.00001   0.00000  -0.00000
   I      5.88723   3.05932   5.69617   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55765  -0.00099   2.86628   0.00000  -0.00352   0.00000
   N      0.74668  -0.00027   3.44678  -0.00000  -0.00311   0.00000
   H      5.63713  -0.00127   1.76905  -0.00001   0.06696  -0.00002
   H      5.02332   0.90147   3.20055  -0.01946   0.00444  -0.04779
   H      5.02413   5.21776   3.20097   0.01948   0.00444   0.04777
   H      1.29274   0.84554   3.15557  -0.00601   0.00088   0.00156
   H      1.29354   5.27474   3.15591   0.00602   0.00088  -0.00156
   H      0.74803  -0.00004   4.48952   0.00000   0.00718  -0.00000
   Pb     2.86907   3.05972   6.11340   0.00000  -0.00000   0.00000
   I      2.63621   3.06001   2.96554   0.00000   0.00000  -0.00000
   I      2.45833  -0.00039   0.18909  -0.00000  -0.00000  -0.00000
   I      5.88723   3.05932   5.69617  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55765  -0.00099   2.86628  -0.00282   0.00000   0.00277
   N      0.74668  -0.00027   3.44678  -0.00226   0.00000   0.00216
   H      5.63713  -0.00127   1.76905  -0.03665  -0.00002  -0.00125
   H      5.02332   0.90147   3.20055   0.04304   0.03836  -0.02992
   H      5.02413   5.21776   3.20097   0.04303  -0.03838  -0.02993
   H      1.29274   0.84554   3.15557   0.00405  -0.00613  -0.00275
   H      1.29354   5.27474   3.15591   0.00405   0.00612  -0.00275
   H      0.74803  -0.00004   4.48952   0.00770  -0.00000   0.00281
   Pb     2.86907   3.05972   6.11340   0.00000   0.00000   0.00000
   I      2.63621   3.06001   2.96554  -0.00000  -0.00000   0.00000
   I      2.45833  -0.00039   0.18909   0.00000  -0.00000  -0.00000
   I      5.88723   3.05932   5.69617  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55765  -0.00099   2.86628   0.00021  -0.00000   0.00018
   N      0.74668  -0.00027   3.44678   0.00920   0.00000   0.00617
   H      5.63713  -0.00127   1.76905  -0.00522   0.00000  -0.00020
   H      5.02332   0.90147   3.20055   0.00266   0.00231  -0.00254
   H      5.02413   5.21776   3.20097   0.00265  -0.00231  -0.00254
   H      1.29274   0.84554   3.15557  -0.03599   0.01052  -0.04161
   H      1.29354   5.27474   3.15591  -0.03600  -0.01054  -0.04164
   H      0.74803  -0.00004   4.48952  -0.05942   0.00001   0.00183
   Pb     2.86907   3.05972   6.11340   0.00000  -0.00000   0.00000
   I      2.63621   3.06001   2.96554   0.00001  -0.00000   0.00002
   I      2.45833  -0.00039   0.18909  -0.00001  -0.00000  -0.00003
   I      5.88723   3.05932   5.69617  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55765  -0.00099   2.86628  -0.00044  -0.00000   0.00137
   N      0.74668  -0.00027   3.44678  -0.00316  -0.00000   0.00299
   H      5.63713  -0.00127   1.76905   0.00624  -0.00000   0.00239
   H      5.02332   0.90147   3.20055  -0.00634  -0.00287   0.00076
   H      5.02413   5.21776   3.20097  -0.00635   0.00287   0.00076
   H      1.29274   0.84554   3.15557   0.04384  -0.04079  -0.03003
   H      1.29354   5.27474   3.15591   0.04383   0.04078  -0.03008
   H      0.74803  -0.00004   4.48952  -0.02931   0.00002   0.00008
   Pb     2.86907   3.05972   6.11340  -0.00000   0.00000  -0.00000
   I      2.63621   3.06001   2.96554  -0.00002  -0.00000   0.00001
   I      2.45833  -0.00039   0.18909  -0.00000   0.00000  -0.00002
   I      5.88723   3.05932   5.69617   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55765  -0.00099   2.86628  -0.00000   0.00173   0.00000
   N      0.74668  -0.00027   3.44678   0.00000   0.00409   0.00000
   H      5.63713  -0.00127   1.76905   0.00001   0.00232   0.00000
   H      5.02332   0.90147   3.20055  -0.00529   0.00044  -0.00339
   H      5.02413   5.21776   3.20097   0.00528   0.00044   0.00339
   H      1.29274   0.84554   3.15557  -0.01731  -0.00473  -0.04798
   H      1.29354   5.27474   3.15591   0.01732  -0.00469   0.04796
   H      0.74803  -0.00004   4.48952  -0.00003  -0.06819   0.00001
   Pb     2.86907   3.05972   6.11340  -0.00000   0.00000  -0.00000
   I      2.63621   3.06001   2.96554  -0.00000  -0.00001   0.00000
   I      2.45833  -0.00039   0.18909   0.00000   0.00000  -0.00000
   I      5.88723   3.05932   5.69617   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55765  -0.00099   2.86628   0.00457  -0.00000   0.00139
   N      0.74668  -0.00027   3.44678  -0.00040   0.00000  -0.00002
   H      5.63713  -0.00127   1.76905   0.00409  -0.00001  -0.05279
   H      5.02332   0.90147   3.20055  -0.02869   0.04901   0.01830
   H      5.02413   5.21776   3.20097  -0.02869  -0.04900   0.01832
   H      1.29274   0.84554   3.15557   0.00226   0.00395  -0.00151
   H      1.29354   5.27474   3.15591   0.00226  -0.00396  -0.00151
   H      0.74803  -0.00004   4.48952  -0.00027   0.00000   0.00284
   Pb     2.86907   3.05972   6.11340  -0.00000  -0.00000  -0.00000
   I      2.63621   3.06001   2.96554   0.00000   0.00000  -0.00000
   I      2.45833  -0.00039   0.18909   0.00000  -0.00000   0.00000
   I      5.88723   3.05932   5.69617   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55765  -0.00099   2.86628  -0.00000   0.00887   0.00000
   N      0.74668  -0.00027   3.44678   0.00001  -0.00321  -0.00000
   H      5.63713  -0.00127   1.76905   0.00000   0.00158  -0.00005
   H      5.02332   0.90147   3.20055   0.03145  -0.05312  -0.02068
   H      5.02413   5.21776   3.20097  -0.03145  -0.05309   0.02070
   H      1.29274   0.84554   3.15557   0.01310   0.02154  -0.00865
   H      1.29354   5.27474   3.15591  -0.01321   0.02173   0.00870
   H      0.74803  -0.00004   4.48952   0.00000  -0.00090  -0.00002
   Pb     2.86907   3.05972   6.11340  -0.00000   0.00000  -0.00000
   I      2.63621   3.06001   2.96554  -0.00000   0.00001  -0.00000
   I      2.45833  -0.00039   0.18909   0.00000   0.00000   0.00000
   I      5.88723   3.05932   5.69617   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55765  -0.00099   2.86628  -0.00326  -0.00001   0.00857
   N      0.74668  -0.00027   3.44678   0.00135  -0.00001  -0.00097
   H      5.63713  -0.00127   1.76905   0.00614  -0.00002  -0.08231
   H      5.02332   0.90147   3.20055   0.01616  -0.02929  -0.00961
   H      5.02413   5.21776   3.20097   0.01625   0.02943  -0.00967
   H      1.29274   0.84554   3.15557  -0.00873  -0.01493   0.00538
   H      1.29354   5.27474   3.15591  -0.00878   0.01502   0.00541
   H      0.74803  -0.00004   4.48952  -0.00080  -0.00000   0.00219
   Pb     2.86907   3.05972   6.11340   0.00000   0.00000  -0.00000
   I      2.63621   3.06001   2.96554  -0.00000   0.00000  -0.00000
   I      2.45833  -0.00039   0.18909   0.00000   0.00000   0.00000
   I      5.88723   3.05932   5.69617  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55765  -0.00099   2.86628  -0.00128   0.00005   0.00194
   N      0.74668  -0.00027   3.44678  -0.00487   0.00009   0.00188
   H      5.63713  -0.00127   1.76905   0.00157   0.00000  -0.01665
   H      5.02332   0.90147   3.20055   0.00707  -0.01096  -0.00353
   H      5.02413   5.21776   3.20097   0.00668   0.01032  -0.00329
   H      1.29274   0.84554   3.15557   0.03366   0.05439  -0.01966
   H      1.29354   5.27474   3.15591   0.03440  -0.05555  -0.02007
   H      0.74803  -0.00004   4.48952  -0.00124   0.00002   0.01385
   Pb     2.86907   3.05972   6.11340  -0.00000  -0.00000   0.00000
   I      2.63621   3.06001   2.96554   0.00001  -0.00000   0.00000
   I      2.45833  -0.00039   0.18909  -0.00000  -0.00000  -0.00000
   I      5.88723   3.05932   5.69617   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55765  -0.00099   2.86628  -0.00001  -0.00349   0.00001
   N      0.74668  -0.00027   3.44678  -0.00006  -0.00765   0.00002
   H      5.63713  -0.00127   1.76905   0.00001  -0.00053  -0.00010
   H      5.02332   0.90147   3.20055  -0.01337   0.02143   0.00800
   H      5.02413   5.21776   3.20097   0.01350   0.02161  -0.00807
   H      1.29274   0.84554   3.15557   0.03398   0.05290  -0.02028
   H      1.29354   5.27474   3.15591  -0.03313   0.05154   0.01976
   H      0.74803  -0.00004   4.48952  -0.00002  -0.00197   0.00018
   Pb     2.86907   3.05972   6.11340   0.00000   0.00000   0.00000
   I      2.63621   3.06001   2.96554   0.00000   0.00002   0.00000
   I      2.45833  -0.00039   0.18909  -0.00000   0.00000  -0.00000
   I      5.88723   3.05932   5.69617   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55765  -0.00099   2.86628  -0.00003  -0.00000   0.00044
   N      0.74668  -0.00027   3.44678  -0.00081   0.00000   0.00733
   H      5.63713  -0.00127   1.76905  -0.00055  -0.00000  -0.00600
   H      5.02332   0.90147   3.20055   0.00047  -0.00074  -0.00033
   H      5.02413   5.21776   3.20097   0.00047   0.00074  -0.00034
   H      1.29274   0.84554   3.15557   0.00365   0.00660  -0.00055
   H      1.29354   5.27474   3.15591   0.00364  -0.00659  -0.00054
   H      0.74803  -0.00004   4.48952   0.00456  -0.00002  -0.09886
   Pb     2.86907   3.05972   6.11340  -0.00000   0.00000  -0.00000
   I      2.63621   3.06001   2.96554   0.00000   0.00000  -0.00000
   I      2.45833  -0.00039   0.18909  -0.00001   0.00000  -0.00000
   I      5.88723   3.05932   5.69617   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_1.002_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000639697   -0.002988394
    0.000877866    6.127121421   -0.000019741
    0.133948648   -0.000392151    6.265231801
PRIMCOORD  1
     12   1
   C      5.55817  -0.00098   2.86667  -0.00960  -0.00631  -0.02648
   N      0.74779  -0.00028   3.44587  -0.00960  -0.00631  -0.02648
   H      5.63673  -0.00123   1.76938  -0.00960  -0.00631  -0.02648
   H      5.02419   0.90149   3.20149  -0.00960  -0.00631  -0.02648
   H      5.02498   5.22388   3.20187  -0.00960  -0.00631  -0.02648
   H      1.29351   0.84553   3.15412  -0.00960  -0.00631  -0.02648
   H      1.29429   5.28084   3.15444  -0.00960  -0.00631  -0.02648
   H      0.75042  -0.00007   4.48865  -0.00960  -0.00631  -0.02648
   Pb     2.86568   3.06276   6.11494  -0.00960  -0.00631  -0.02648
   I      2.63426   3.06306   2.96636  -0.00960  -0.00631  -0.02648
   I      2.45951  -0.00039   0.18692  -0.00960  -0.00631  -0.02648
   I      5.88453   3.06237   5.69813  -0.00960  -0.00631  -0.02648
PRIMCOORD  2
     12   1
   C      5.55817  -0.00098   2.86667   0.02722  -0.00249  -0.00928
   N      0.74779  -0.00028   3.44587   0.02722  -0.00249  -0.00928
   H      5.63673  -0.00123   1.76938   0.02722  -0.00249  -0.00928
   H      5.02419   0.90149   3.20149   0.02722  -0.00249  -0.00928
   H      5.02498   5.22388   3.20187   0.02722  -0.00249  -0.00928
   H      1.29351   0.84553   3.15412   0.02722  -0.00249  -0.00928
   H      1.29429   5.28084   3.15444   0.02722  -0.00249  -0.00928
   H      0.75042  -0.00007   4.48865   0.02722  -0.00249  -0.00928
   Pb     2.86568   3.06276   6.11494   0.02722  -0.00249  -0.00928
   I      2.63426   3.06306   2.96636   0.02722  -0.00249  -0.00928
   I      2.45951  -0.00039   0.18692   0.02722  -0.00249  -0.00928
   I      5.88453   3.06237   5.69813   0.02722  -0.00249  -0.00928
PRIMCOORD  3
     12   1
   C      5.55817  -0.00098   2.86667  -0.00025  -0.02806   0.00677
   N      0.74779  -0.00028   3.44587  -0.00025  -0.02806   0.00677
   H      5.63673  -0.00123   1.76938  -0.00025  -0.02806   0.00677
   H      5.02419   0.90149   3.20149  -0.00025  -0.02806   0.00677
   H      5.02498   5.22388   3.20187  -0.00025  -0.02806   0.00677
   H      1.29351   0.84553   3.15412  -0.00025  -0.02806   0.00677
   H      1.29429   5.28084   3.15444  -0.00025  -0.02806   0.00677
   H      0.75042  -0.00007   4.48865  -0.00025  -0.02806   0.00677
   Pb     2.86568   3.06276   6.11494  -0.00025  -0.02806   0.00677
   I      2.63426   3.06306   2.96636  -0.00025  -0.02806   0.00677
   I      2.45951  -0.00039   0.18692  -0.00025  -0.02806   0.00677
   I      5.88453   3.06237   5.69813  -0.00025  -0.02806   0.00677
PRIMCOORD  4
     12   1
   C      5.55817  -0.00098   2.86667   0.00006   0.02358  -0.00012
   N      0.74779  -0.00028   3.44587   0.00004   0.02973  -0.00006
   H      5.63673  -0.00123   1.76938   0.00012   0.02835  -0.00012
   H      5.02419   0.90149   3.20149  -0.00441   0.01982   0.00301
   H      5.02498   5.22388   3.20187   0.00451   0.01982  -0.00330
   H      1.29351   0.84553   3.15412  -0.00201   0.02933  -0.00498
   H      1.29429   5.28084   3.15444   0.00211   0.02933   0.00492
   H      0.75042  -0.00007   4.48865  -0.00002   0.03870  -0.00006
   Pb     2.86568   3.06276   6.11494  -0.00004   0.00655   0.00002
   I      2.63426   3.06306   2.96636   0.00003   0.02947   0.00001
   I      2.45951  -0.00039   0.18692   0.00004   0.00496  -0.00004
   I      5.88453   3.06237   5.69813  -0.00002  -0.05195   0.00003
PRIMCOORD  5
     12   1
   C      5.55817  -0.00098   2.86667  -0.01888  -0.00040  -0.00517
   N      0.74779  -0.00028   3.44587  -0.01663  -0.00031  -0.01029
   H      5.63673  -0.00123   1.76938  -0.02373  -0.00051  -0.00552
   H      5.02419   0.90149   3.20149  -0.01824  -0.00066  -0.00367
   H      5.02498   5.22388   3.20187  -0.01817  -0.00012  -0.00350
   H      1.29351   0.84553   3.15412  -0.01780   0.00014  -0.01191
   H      1.29429   5.28084   3.15444  -0.01776  -0.00079  -0.01175
   H      0.75042  -0.00007   4.48865  -0.01198  -0.00021  -0.01047
   Pb     2.86568   3.06276   6.11494   0.00690   0.00023  -0.01136
   I      2.63426   3.06306   2.96636  -0.03553  -0.00030  -0.00810
   I      2.45951  -0.00039   0.18692   0.02281   0.00013  -0.03213
   I      5.88453   3.06237   5.69813   0.00593  -0.00012   0.06077
PRIMCOORD  6
     12   1
   C      5.55817  -0.00098   2.86667  -0.02536  -0.00102  -0.00450
   N      0.74779  -0.00028   3.44587  -0.02228  -0.00077  -0.01227
   H      5.63673  -0.00123   1.76938  -0.03130  -0.00125  -0.00497
   H      5.02419   0.90149   3.20149  -0.02378  -0.00105  -0.00194
   H      5.02498   5.22388   3.20187  -0.02357  -0.00098  -0.00155
   H      1.29351   0.84553   3.15412  -0.02369  -0.00116  -0.01542
   H      1.29429   5.28084   3.15444  -0.02359  -0.00047  -0.01500
   H      0.75042  -0.00007   4.48865  -0.01534  -0.00050  -0.01178
   Pb     2.86568   3.06276   6.11494   0.03362   0.00062   0.00344
   I      2.63426   3.06306   2.96636  -0.01253  -0.00072   0.00094
   I      2.45951  -0.00039   0.18692  -0.05425   0.00038  -0.00556
   I      5.88453   3.06237   5.69813   0.01786  -0.00045   0.00119
PRIMCOORD  7
     12   1
   C      5.55817  -0.00098   2.86667  -0.00087  -0.03338   0.00136
   N      0.74779  -0.00028   3.44587  -0.00110  -0.02881   0.00190
   H      5.63673  -0.00123   1.76938  -0.00045  -0.03931   0.00139
   H      5.02419   0.90149   3.20149  -0.00229  -0.03228  -0.00388
   H      5.02498   5.22388   3.20187   0.00029  -0.03229   0.00619
   H      1.29351   0.84553   3.15412  -0.00088  -0.03111  -0.00419
   H      1.29429   5.28084   3.15444  -0.00118  -0.03120   0.00838
   H      0.75042  -0.00007   4.48865  -0.00157  -0.02069   0.00185
   Pb     2.86568   3.06276   6.11494   0.00044   0.02363   0.00015
   I      2.63426   3.06306   2.96636  -0.00248  -0.03000   0.00002
   I      2.45951  -0.00039   0.18692   0.00207   0.01407   0.00129
   I      5.88453   3.06237   5.69813  -0.00007  -0.01483  -0.00198
PRIMCOORD  8
     12   1
   C      5.55817  -0.00098   2.86667   0.01283  -0.00270  -0.02755
   N      0.74779  -0.00028   3.44587   0.01306  -0.00237  -0.02800
   H      5.63673  -0.00123   1.76938   0.01262  -0.00316  -0.02762
   H      5.02419   0.90149   3.20149   0.01271  -0.00269  -0.02774
   H      5.02498   5.22388   3.20187   0.01287  -0.00251  -0.02695
   H      1.29351   0.84553   3.15412   0.01366  -0.00307  -0.02809
   H      1.29429   5.28084   3.15444   0.01360  -0.00207  -0.02709
   H      0.75042  -0.00007   4.48865   0.01384  -0.00173  -0.02765
   Pb     2.86568   3.06276   6.11494  -0.01049   0.00193   0.00571
   I      2.63426   3.06306   2.96636   0.03357  -0.00250   0.00444
   I      2.45951  -0.00039   0.18692  -0.01621   0.00116  -0.02427
   I      5.88453   3.06237   5.69813  -0.00352  -0.00117   0.01752
PRIMCOORD  9
     12   1
   C      5.55817  -0.00098   2.86667  -0.00598   0.00089  -0.03281
   N      0.74779  -0.00028   3.44587  -0.01390   0.00082  -0.01398
   H      5.63673  -0.00123   1.76938   0.00924   0.00101  -0.03171
   H      5.02419   0.90149   3.20149  -0.01089   0.00069  -0.03998
   H      5.02498   5.22388   3.20187  -0.01092   0.00104  -0.04019
   H      1.29351   0.84553   3.15412  -0.00983   0.00132  -0.00527
   H      1.29429   5.28084   3.15444  -0.00979   0.00045  -0.00557
   H      0.75042  -0.00007   4.48865  -0.02880   0.00062  -0.01451
   Pb     2.86568   3.06276   6.11494   0.00380  -0.00070   0.02582
   I      2.63426   3.06306   2.96636  -0.01475   0.00088   0.01481
   I      2.45951  -0.00039   0.18692   0.01366  -0.00041  -0.02979
   I      5.88453   3.06237   5.69813  -0.00253   0.00046  -0.02143
PRIMCOORD 10
     12   1
   C      5.55817  -0.00098   2.86667  -0.01323  -0.00007   0.03608
   N      0.74779  -0.00028   3.44587   0.00015  -0.00001   0.00419
   H      5.63673  -0.00123   1.76938  -0.04026  -0.00008   0.03416
   H      5.02419   0.90149   3.20149  -0.00502  -0.00008   0.04925
   H      5.02498   5.22388   3.20187  -0.00495  -0.00009   0.04928
   H      1.29351   0.84553   3.15412  -0.00623  -0.00009  -0.00737
   H      1.29429   5.28084   3.15444  -0.00616   0.00010  -0.00736
   H      0.75042  -0.00007   4.48865   0.02408  -0.00001   0.00474
   Pb     2.86568   3.06276   6.11494  -0.00017  -0.00000   0.00094
   I      2.63426   3.06306   2.96636   0.00185   0.00002  -0.00083
   I      2.45951  -0.00039   0.18692   0.00020  -0.00000  -0.00438
   I      5.88453   3.06237   5.69813  -0.00024  -0.00000  -0.00118
PRIMCOORD 11
     12   1
   C      5.55817  -0.00098   2.86667   0.00003   0.03880   0.00009
   N      0.74779  -0.00028   3.44587   0.00006   0.00643   0.00001
   H      5.63673  -0.00123   1.76938  -0.00004   0.05716   0.00008
   H      5.02419   0.90149   3.20149   0.01578   0.04228   0.01602
   H      5.02498   5.22388   3.20187  -0.01568   0.04227  -0.01577
   H      1.29351   0.84553   3.15412   0.01331   0.00177   0.00985
   H      1.29429   5.28084   3.15444  -0.01322   0.00176  -0.00990
   H      0.75042  -0.00007   4.48865   0.00013  -0.00519   0.00001
   Pb     2.86568   3.06276   6.11494   0.00000   0.00094   0.00001
   I      2.63426   3.06306   2.96636  -0.00002  -0.00534  -0.00001
   I      2.45951  -0.00039   0.18692  -0.00001  -0.00127  -0.00002
   I      5.88453   3.06237   5.69813   0.00002  -0.00042  -0.00001
PRIMCOORD 12
     12   1
   C      5.55817  -0.00098   2.86667   0.02180  -0.00034  -0.00077
   N      0.74779  -0.00028   3.44587   0.02605  -0.00005  -0.01162
   H      5.63673  -0.00123   1.76938   0.01327  -0.00049  -0.00142
   H      5.02419   0.90149   3.20149   0.02444  -0.00038   0.00335
   H      5.02498   5.22388   3.20187   0.02473  -0.00036   0.00363
   H      1.29351   0.84553   3.15412   0.02289   0.00017  -0.01728
   H      1.29429   5.28084   3.15444   0.02314  -0.00018  -0.01711
   H      0.75042  -0.00007   4.48865   0.03461   0.00006  -0.01132
   Pb     2.86568   3.06276   6.11494  -0.01531   0.00000   0.02571
   I      2.63426   3.06306   2.96636  -0.00826  -0.00000  -0.04818
   I      2.45951  -0.00039   0.18692  -0.00417   0.00006   0.00554
   I      5.88453   3.06237   5.69813   0.03136  -0.00001   0.00233
PRIMCOORD 13
     12   1
   C      5.55817  -0.00098   2.86667   0.02825  -0.00005   0.00586
   N      0.74779  -0.00028   3.44587   0.03419  -0.00000  -0.00933
   H      5.63673  -0.00123   1.76938   0.01598  -0.00004   0.00494
   H      5.02419   0.90149   3.20149   0.03212  -0.00013   0.01222
   H      5.02498   5.22388   3.20187   0.03219  -0.00002   0.01220
   H      1.29351   0.84553   3.15412   0.03059   0.00033  -0.01553
   H      1.29429   5.28084   3.15444   0.03065  -0.00029  -0.01555
   H      0.75042  -0.00007   4.48865   0.04610  -0.00002  -0.00888
   Pb     2.86568   3.06276   6.11494   0.00951  -0.00001   0.00463
   I      2.63426   3.06306   2.96636  -0.00145  -0.00000  -0.01025
   I      2.45951  -0.00039   0.18692  -0.00015   0.00002   0.00100
   I      5.88453   3.06237   5.69813  -0.02187   0.00000   0.00226
PRIMCOORD 14
     12   1
   C      5.55817  -0.00098   2.86667  -0.00016  -0.01522  -0.00013
   N      0.74779  -0.00028   3.44587  -0.00021   0.00278   0.00001
   H      5.63673  -0.00123   1.76938  -0.00003   0.00153  -0.00012
   H      5.02419   0.90149   3.20149  -0.01800  -0.03055   0.01256
   H      5.02498   5.22388   3.20187   0.01761  -0.03055  -0.01293
   H      1.29351   0.84553   3.15412  -0.01592   0.01866   0.01653
   H      1.29429   5.28084   3.15444   0.01556   0.01866  -0.01642
   H      0.75042  -0.00007   4.48865  -0.00032  -0.01928   0.00001
   Pb     2.86568   3.06276   6.11494   0.00002   0.03020   0.00005
   I      2.63426   3.06306   2.96636   0.00005   0.00902  -0.00011
   I      2.45951  -0.00039   0.18692   0.00002  -0.06172   0.00002
   I      5.88453   3.06237   5.69813  -0.00006   0.00486   0.00002
PRIMCOORD 15
     12   1
   C      5.55817  -0.00098   2.86667   0.02983  -0.00016   0.01049
   N      0.74779  -0.00028   3.44587   0.03521  -0.00001  -0.00402
   H      5.63673  -0.00123   1.76938   0.01793  -0.00019   0.00960
   H      5.02419   0.90149   3.20149   0.03354  -0.00024   0.01656
   H      5.02498   5.22388   3.20187   0.03374  -0.00018   0.01662
   H      1.29351   0.84553   3.15412   0.03163   0.00067  -0.00915
   H      1.29429   5.28084   3.15444   0.03180  -0.00057  -0.00914
   H      0.75042  -0.00007   4.48865   0.04631  -0.00000  -0.00351
   Pb     2.86568   3.06276   6.11494  -0.00298   0.00004  -0.00294
   I      2.63426   3.06306   2.96636  -0.00639  -0.00000   0.00823
   I      2.45951  -0.00039   0.18692  -0.00299  -0.00003  -0.00267
   I      5.88453   3.06237   5.69813   0.00600  -0.00001  -0.00148
PRIMCOORD 16
     12   1
   C      5.55817  -0.00098   2.86667   0.01250  -0.00002   0.00294
   N      0.74779  -0.00028   3.44587  -0.00186   0.00000   0.03601
   H      5.63673  -0.00123   1.76938   0.04025  -0.00003   0.00493
   H      5.02419   0.90149   3.20149   0.00415   0.00002  -0.01051
   H      5.02498   5.22388   3.20187   0.00416  -0.00007  -0.01049
   H      1.29351   0.84553   3.15412   0.00463   0.00019   0.04821
   H      1.29429   5.28084   3.15444   0.00465  -0.00017   0.04822
   H      0.75042  -0.00007   4.48865  -0.02544   0.00001   0.03573
   Pb     2.86568   3.06276   6.11494   0.00017   0.00000   0.00008
   I      2.63426   3.06306   2.96636   0.00053  -0.00000  -0.00158
   I      2.45951  -0.00039   0.18692  -0.00158   0.00000  -0.00379
   I      5.88453   3.06237   5.69813  -0.00045  -0.00000   0.00006
PRIMCOORD 17
     12   1
   C      5.55817  -0.00098   2.86667   0.00000   0.00215   0.00001
   N      0.74779  -0.00028   3.44587   0.00001   0.00363  -0.00000
   H      5.63673  -0.00123   1.76938  -0.00001  -0.04756   0.00002
   H      5.02419   0.90149   3.20149   0.01515   0.02569  -0.03926
   H      5.02498   5.22388   3.20187  -0.01514   0.02571   0.03927
   H      1.29351   0.84553   3.15412   0.00933  -0.01107  -0.02451
   H      1.29429   5.28084   3.15444  -0.00933  -0.01106   0.02451
   H      0.75042  -0.00007   4.48865   0.00001   0.03516  -0.00001
   Pb     2.86568   3.06276   6.11494   0.00000   0.00019  -0.00000
   I      2.63426   3.06306   2.96636  -0.00000  -0.00047  -0.00000
   I      2.45951  -0.00039   0.18692  -0.00000  -0.00064  -0.00000
   I      5.88453   3.06237   5.69813  -0.00000   0.00006  -0.00000
PRIMCOORD 18
     12   1
   C      5.55817  -0.00098   2.86667   0.00002   0.00501  -0.00000
   N      0.74779  -0.00028   3.44587   0.00002  -0.03388   0.00001
   H      5.63673  -0.00123   1.76938   0.00002   0.00434  -0.00000
   H      5.02419   0.90149   3.20149   0.02577   0.01971   0.00149
   H      5.02498   5.22388   3.20187  -0.02572   0.01971  -0.00149
   H      1.29351   0.84553   3.15412   0.02076  -0.04859  -0.00082
   H      1.29429   5.28084   3.15444  -0.02072  -0.04859   0.00083
   H      0.75042  -0.00007   4.48865   0.00003  -0.03321   0.00001
   Pb     2.86568   3.06276   6.11494  -0.00000   0.00018   0.00000
   I      2.63426   3.06306   2.96636  -0.00000   0.00394   0.00000
   I      2.45951  -0.00039   0.18692  -0.00000  -0.00009  -0.00000
   I      5.88453   3.06237   5.69813   0.00000  -0.00020   0.00000
PRIMCOORD 19
     12   1
   C      5.55817  -0.00098   2.86667  -0.00000   0.00049  -0.00000
   N      0.74779  -0.00028   3.44587  -0.00000  -0.00051  -0.00000
   H      5.63673  -0.00123   1.76938  -0.00000  -0.03056   0.00001
   H      5.02419   0.90149   3.20149   0.01067   0.01588  -0.02451
   H      5.02498   5.22388   3.20187  -0.01067   0.01589   0.02449
   H      1.29351   0.84553   3.15412  -0.01508   0.02320   0.03898
   H      1.29429   5.28084   3.15444   0.01508   0.02319  -0.03898
   H      0.75042  -0.00007   4.48865  -0.00000  -0.05063   0.00001
   Pb     2.86568   3.06276   6.11494  -0.00000  -0.00000   0.00000
   I      2.63426   3.06306   2.96636   0.00000   0.00004   0.00000
   I      2.45951  -0.00039   0.18692   0.00000   0.00018   0.00000
   I      5.88453   3.06237   5.69813   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55817  -0.00098   2.86667  -0.00210   0.00000   0.00367
   N      0.74779  -0.00028   3.44587  -0.00185   0.00000   0.00433
   H      5.63673  -0.00123   1.76938   0.04680  -0.00000   0.00616
   H      5.02419   0.90149   3.20149  -0.01381   0.00407  -0.02739
   H      5.02498   5.22388   3.20187  -0.01380  -0.00409  -0.02739
   H      1.29351   0.84553   3.15412  -0.01430  -0.00451  -0.03081
   H      1.29429   5.28084   3.15444  -0.01431   0.00449  -0.03081
   H      0.75042  -0.00007   4.48865   0.05863  -0.00001   0.00556
   Pb     2.86568   3.06276   6.11494  -0.00001   0.00000   0.00000
   I      2.63426   3.06306   2.96636   0.00000  -0.00000   0.00003
   I      2.45951  -0.00039   0.18692   0.00002  -0.00000  -0.00001
   I      5.88453   3.06237   5.69813   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55817  -0.00098   2.86667   0.00000   0.00520  -0.00000
   N      0.74779  -0.00028   3.44587   0.00000   0.00415  -0.00000
   H      5.63673  -0.00123   1.76938  -0.00001  -0.02219   0.00000
   H      5.02419   0.90149   3.20149  -0.04067  -0.01545  -0.01178
   H      5.02498   5.22388   3.20187   0.04067  -0.01545   0.01180
   H      1.29351   0.84553   3.15412   0.04291  -0.01924   0.01276
   H      1.29429   5.28084   3.15444  -0.04290  -0.01924  -0.01274
   H      0.75042  -0.00007   4.48865  -0.00001  -0.02554   0.00000
   Pb     2.86568   3.06276   6.11494  -0.00000  -0.00000  -0.00000
   I      2.63426   3.06306   2.96636   0.00000   0.00000   0.00000
   I      2.45951  -0.00039   0.18692  -0.00000   0.00001   0.00000
   I      5.88453   3.06237   5.69813   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55817  -0.00098   2.86667  -0.03687  -0.00000  -0.01652
   N      0.74779  -0.00028   3.44587   0.03245   0.00000   0.01400
   H      5.63673  -0.00123   1.76938  -0.03488   0.00000  -0.01675
   H      5.02419   0.90149   3.20149  -0.03010   0.00217  -0.00977
   H      5.02498   5.22388   3.20187  -0.03011  -0.00217  -0.00977
   H      1.29351   0.84553   3.15412   0.03115   0.00112   0.01469
   H      1.29429   5.28084   3.15444   0.03116  -0.00111   0.01470
   H      0.75042  -0.00007   4.48865   0.03190   0.00000   0.01467
   Pb     2.86568   3.06276   6.11494  -0.00000  -0.00000  -0.00000
   I      2.63426   3.06306   2.96636  -0.00005   0.00000   0.00000
   I      2.45951  -0.00039   0.18692  -0.00004  -0.00000  -0.00003
   I      5.88453   3.06237   5.69813   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55817  -0.00098   2.86667   0.00630  -0.00001  -0.01377
   N      0.74779  -0.00028   3.44587  -0.00585   0.00001   0.01035
   H      5.63673  -0.00123   1.76938  -0.04671   0.00001  -0.01717
   H      5.02419   0.90149   3.20149   0.01277  -0.01429   0.03541
   H      5.02498   5.22388   3.20187   0.01275   0.01431   0.03540
   H      1.29351   0.84553   3.15412  -0.01060  -0.00958  -0.02407
   H      1.29429   5.28084   3.15444  -0.01062   0.00957  -0.02407
   H      0.75042  -0.00007   4.48865   0.04682  -0.00001   0.01230
   Pb     2.86568   3.06276   6.11494  -0.00000   0.00000  -0.00000
   I      2.63426   3.06306   2.96636   0.00000  -0.00000   0.00001
   I      2.45951  -0.00039   0.18692   0.00001  -0.00000   0.00001
   I      5.88453   3.06237   5.69813   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55817  -0.00098   2.86667   0.00000   0.01448  -0.00001
   N      0.74779  -0.00028   3.44587  -0.00000  -0.01201   0.00001
   H      5.63673  -0.00123   1.76938  -0.00001  -0.03533   0.00000
   H      5.02419   0.90149   3.20149  -0.04285  -0.01044  -0.00182
   H      5.02498   5.22388   3.20187   0.04286  -0.01044   0.00185
   H      1.29351   0.84553   3.15412  -0.04119   0.01158  -0.00605
   H      1.29429   5.28084   3.15444   0.04118   0.01158   0.00602
   H      0.75042  -0.00007   4.48865   0.00001   0.02768  -0.00000
   Pb     2.86568   3.06276   6.11494  -0.00000  -0.00000  -0.00000
   I      2.63426   3.06306   2.96636  -0.00000  -0.00000   0.00000
   I      2.45951  -0.00039   0.18692  -0.00000  -0.00000  -0.00000
   I      5.88453   3.06237   5.69813  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55817  -0.00098   2.86667  -0.01076  -0.00000  -0.00509
   N      0.74779  -0.00028   3.44587  -0.00046  -0.00000  -0.00056
   H      5.63673  -0.00123   1.76938   0.06365   0.00000   0.00071
   H      5.02419   0.90149   3.20149   0.03793   0.01355   0.03561
   H      5.02498   5.22388   3.20187   0.03793  -0.01354   0.03563
   H      1.29351   0.84553   3.15412  -0.00123  -0.00076  -0.00116
   H      1.29429   5.28084   3.15444  -0.00123   0.00076  -0.00117
   H      0.75042  -0.00007   4.48865  -0.00383   0.00000  -0.00160
   Pb     2.86568   3.06276   6.11494   0.00000   0.00000  -0.00000
   I      2.63426   3.06306   2.96636  -0.00000  -0.00000   0.00000
   I      2.45951  -0.00039   0.18692   0.00001   0.00000  -0.00000
   I      5.88453   3.06237   5.69813   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55817  -0.00098   2.86667  -0.00000  -0.00352   0.00000
   N      0.74779  -0.00028   3.44587  -0.00000  -0.00311   0.00000
   H      5.63673  -0.00123   1.76938  -0.00001   0.06696  -0.00002
   H      5.02419   0.90149   3.20149  -0.01952   0.00443  -0.04777
   H      5.02498   5.22388   3.20187   0.01953   0.00444   0.04775
   H      1.29351   0.84553   3.15412  -0.00602   0.00088   0.00155
   H      1.29429   5.28084   3.15444   0.00603   0.00088  -0.00155
   H      0.75042  -0.00007   4.48865   0.00000   0.00718  -0.00000
   Pb     2.86568   3.06276   6.11494   0.00000  -0.00000   0.00000
   I      2.63426   3.06306   2.96636   0.00000   0.00000  -0.00000
   I      2.45951  -0.00039   0.18692  -0.00000  -0.00000  -0.00000
   I      5.88453   3.06237   5.69813  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55817  -0.00098   2.86667  -0.00282   0.00000   0.00277
   N      0.74779  -0.00028   3.44587  -0.00226   0.00000   0.00216
   H      5.63673  -0.00123   1.76938  -0.03663  -0.00002  -0.00122
   H      5.02419   0.90149   3.20149   0.04303   0.03836  -0.02994
   H      5.02498   5.22388   3.20187   0.04302  -0.03838  -0.02995
   H      1.29351   0.84553   3.15412   0.00405  -0.00613  -0.00276
   H      1.29429   5.28084   3.15444   0.00405   0.00613  -0.00276
   H      0.75042  -0.00007   4.48865   0.00770  -0.00000   0.00281
   Pb     2.86568   3.06276   6.11494   0.00000   0.00000   0.00000
   I      2.63426   3.06306   2.96636  -0.00000  -0.00000   0.00000
   I      2.45951  -0.00039   0.18692   0.00000  -0.00000  -0.00000
   I      5.88453   3.06237   5.69813  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55817  -0.00098   2.86667   0.00021  -0.00000   0.00017
   N      0.74779  -0.00028   3.44587   0.00921   0.00000   0.00616
   H      5.63673  -0.00123   1.76938  -0.00522   0.00000  -0.00019
   H      5.02419   0.90149   3.20149   0.00265   0.00230  -0.00254
   H      5.02498   5.22388   3.20187   0.00265  -0.00231  -0.00254
   H      1.29351   0.84553   3.15412  -0.03602   0.01051  -0.04158
   H      1.29429   5.28084   3.15444  -0.03603  -0.01052  -0.04161
   H      0.75042  -0.00007   4.48865  -0.05943   0.00002   0.00189
   Pb     2.86568   3.06276   6.11494   0.00000  -0.00000   0.00000
   I      2.63426   3.06306   2.96636   0.00001  -0.00000   0.00002
   I      2.45951  -0.00039   0.18692  -0.00001  -0.00000  -0.00003
   I      5.88453   3.06237   5.69813  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55817  -0.00098   2.86667  -0.00044  -0.00000   0.00137
   N      0.74779  -0.00028   3.44587  -0.00316  -0.00000   0.00299
   H      5.63673  -0.00123   1.76938   0.00624  -0.00000   0.00239
   H      5.02419   0.90149   3.20149  -0.00635  -0.00287   0.00076
   H      5.02498   5.22388   3.20187  -0.00635   0.00287   0.00076
   H      1.29351   0.84553   3.15412   0.04382  -0.04080  -0.03006
   H      1.29429   5.28084   3.15444   0.04381   0.04079  -0.03011
   H      0.75042  -0.00007   4.48865  -0.02930   0.00002   0.00011
   Pb     2.86568   3.06276   6.11494  -0.00000   0.00000  -0.00000
   I      2.63426   3.06306   2.96636  -0.00002  -0.00000   0.00001
   I      2.45951  -0.00039   0.18692  -0.00000   0.00000  -0.00002
   I      5.88453   3.06237   5.69813   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55817  -0.00098   2.86667  -0.00000   0.00173   0.00000
   N      0.74779  -0.00028   3.44587   0.00000   0.00409   0.00000
   H      5.63673  -0.00123   1.76938   0.00000   0.00231   0.00000
   H      5.02419   0.90149   3.20149  -0.00528   0.00044  -0.00337
   H      5.02498   5.22388   3.20187   0.00528   0.00044   0.00337
   H      1.29351   0.84553   3.15412  -0.01734  -0.00473  -0.04794
   H      1.29429   5.28084   3.15444   0.01736  -0.00469   0.04792
   H      0.75042  -0.00007   4.48865  -0.00003  -0.06823   0.00001
   Pb     2.86568   3.06276   6.11494  -0.00000   0.00000  -0.00000
   I      2.63426   3.06306   2.96636  -0.00000  -0.00001   0.00000
   I      2.45951  -0.00039   0.18692   0.00000   0.00000  -0.00000
   I      5.88453   3.06237   5.69813   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55817  -0.00098   2.86667   0.00457   0.00000   0.00139
   N      0.74779  -0.00028   3.44587  -0.00039   0.00000  -0.00002
   H      5.63673  -0.00123   1.76938   0.00405  -0.00001  -0.05282
   H      5.02419   0.90149   3.20149  -0.02866   0.04900   0.01832
   H      5.02498   5.22388   3.20187  -0.02867  -0.04899   0.01834
   H      1.29351   0.84553   3.15412   0.00225   0.00393  -0.00151
   H      1.29429   5.28084   3.15444   0.00225  -0.00394  -0.00151
   H      0.75042  -0.00007   4.48865  -0.00027   0.00000   0.00285
   Pb     2.86568   3.06276   6.11494  -0.00000  -0.00000  -0.00000
   I      2.63426   3.06306   2.96636   0.00000   0.00000  -0.00000
   I      2.45951  -0.00039   0.18692   0.00000  -0.00000   0.00000
   I      5.88453   3.06237   5.69813   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55817  -0.00098   2.86667   0.00000   0.00891  -0.00000
   N      0.74779  -0.00028   3.44587   0.00001  -0.00314  -0.00000
   H      5.63673  -0.00123   1.76938   0.00000   0.00159  -0.00002
   H      5.02419   0.90149   3.20149   0.03154  -0.05330  -0.02078
   H      5.02498   5.22388   3.20187  -0.03155  -0.05329   0.02080
   H      1.29351   0.84553   3.15412   0.01281   0.02111  -0.00849
   H      1.29429   5.28084   3.15444  -0.01289   0.02126   0.00854
   H      0.75042  -0.00007   4.48865   0.00000  -0.00088  -0.00001
   Pb     2.86568   3.06276   6.11494  -0.00000   0.00000  -0.00000
   I      2.63426   3.06306   2.96636  -0.00000   0.00001  -0.00000
   I      2.45951  -0.00039   0.18692   0.00000   0.00000   0.00000
   I      5.88453   3.06237   5.69813   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55817  -0.00098   2.86667  -0.00327  -0.00001   0.00860
   N      0.74779  -0.00028   3.44587   0.00128  -0.00001  -0.00095
   H      5.63673  -0.00123   1.76938   0.00609  -0.00002  -0.08252
   H      5.02419   0.90149   3.20149   0.01626  -0.02948  -0.00968
   H      5.02498   5.22388   3.20187   0.01632   0.02956  -0.00973
   H      1.29351   0.84553   3.15412  -0.00828  -0.01421   0.00513
   H      1.29429   5.28084   3.15444  -0.00833   0.01430   0.00515
   H      0.75042  -0.00007   4.48865  -0.00081  -0.00000   0.00239
   Pb     2.86568   3.06276   6.11494   0.00000   0.00000  -0.00000
   I      2.63426   3.06306   2.96636  -0.00000   0.00000  -0.00000
   I      2.45951  -0.00039   0.18692   0.00000  -0.00000   0.00000
   I      5.88453   3.06237   5.69813  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55817  -0.00098   2.86667  -0.00123   0.00004   0.00184
   N      0.74779  -0.00028   3.44587  -0.00489   0.00007   0.00189
   H      5.63673  -0.00123   1.76938   0.00148   0.00000  -0.01562
   H      5.02419   0.90149   3.20149   0.00682  -0.01052  -0.00339
   H      5.02498   5.22388   3.20187   0.00650   0.01000  -0.00320
   H      1.29351   0.84553   3.15412   0.03381   0.05466  -0.01980
   H      1.29429   5.28084   3.15444   0.03441  -0.05561  -0.02013
   H      0.75042  -0.00007   4.48865  -0.00122   0.00002   0.01393
   Pb     2.86568   3.06276   6.11494  -0.00000   0.00000   0.00000
   I      2.63426   3.06306   2.96636   0.00001  -0.00000   0.00000
   I      2.45951  -0.00039   0.18692  -0.00000  -0.00000  -0.00000
   I      5.88453   3.06237   5.69813   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55817  -0.00098   2.86667  -0.00001  -0.00341   0.00001
   N      0.74779  -0.00028   3.44587  -0.00005  -0.00768   0.00002
   H      5.63673  -0.00123   1.76938   0.00001  -0.00051  -0.00008
   H      5.02419   0.90149   3.20149  -0.01311   0.02099   0.00784
   H      5.02498   5.22388   3.20187   0.01321   0.02113  -0.00789
   H      1.29351   0.84553   3.15412   0.03400   0.05295  -0.02034
   H      1.29429   5.28084   3.15444  -0.03331   0.05185   0.01992
   H      0.75042  -0.00007   4.48865  -0.00001  -0.00198   0.00014
   Pb     2.86568   3.06276   6.11494   0.00000   0.00000   0.00000
   I      2.63426   3.06306   2.96636   0.00000   0.00002   0.00000
   I      2.45951  -0.00039   0.18692  -0.00000   0.00000  -0.00000
   I      5.88453   3.06237   5.69813   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55817  -0.00098   2.86667  -0.00003  -0.00000   0.00044
   N      0.74779  -0.00028   3.44587  -0.00081   0.00000   0.00733
   H      5.63673  -0.00123   1.76938  -0.00055  -0.00000  -0.00604
   H      5.02419   0.90149   3.20149   0.00047  -0.00075  -0.00034
   H      5.02498   5.22388   3.20187   0.00047   0.00075  -0.00034
   H      1.29351   0.84553   3.15412   0.00368   0.00666  -0.00057
   H      1.29429   5.28084   3.15444   0.00368  -0.00665  -0.00057
   H      0.75042  -0.00007   4.48865   0.00446  -0.00002  -0.09885
   Pb     2.86568   3.06276   6.11494  -0.00000   0.00000  -0.00000
   I      2.63426   3.06306   2.96636   0.00000   0.00000  -0.00000
   I      2.45951  -0.00039   0.18692  -0.00001   0.00000  -0.00000
   I      5.88453   3.06237   5.69813   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_1.003_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000640332   -0.002988394
    0.000877866    6.133236317   -0.000019741
    0.133948648   -0.000392541    6.265231801
PRIMCOORD  1
     12   1
   C      5.55849  -0.00095   2.86776   0.02480   0.01471  -0.00133
   N      0.74926  -0.00030   3.44425   0.02480   0.01471  -0.00133
   H      5.63479  -0.00115   1.77031   0.02480   0.01471  -0.00133
   H      5.02524   0.90152   3.20372   0.02480   0.01471  -0.00133
   H      5.02599   5.23002   3.20403   0.02480   0.01471  -0.00133
   H      1.29438   0.84551   3.15148   0.02480   0.01471  -0.00133
   H      1.29513   5.28694   3.15174   0.02480   0.01471  -0.00133
   H      0.75407  -0.00012   4.48711   0.02480   0.01471  -0.00133
   Pb     2.86288   3.06581   6.11675   0.02480   0.01471  -0.00133
   I      2.63199   3.06610   2.96718   0.02480   0.01471  -0.00133
   I      2.45970  -0.00041   0.18535   0.02480   0.01471  -0.00133
   I      5.88215   3.06542   5.69914   0.02480   0.01471  -0.00133
PRIMCOORD  2
     12   1
   C      5.55849  -0.00095   2.86776  -0.01475   0.02450  -0.00394
   N      0.74926  -0.00030   3.44425  -0.01475   0.02450  -0.00394
   H      5.63479  -0.00115   1.77031  -0.01475   0.02450  -0.00394
   H      5.02524   0.90152   3.20372  -0.01475   0.02450  -0.00394
   H      5.02599   5.23002   3.20403  -0.01475   0.02450  -0.00394
   H      1.29438   0.84551   3.15148  -0.01475   0.02450  -0.00394
   H      1.29513   5.28694   3.15174  -0.01475   0.02450  -0.00394
   H      0.75407  -0.00012   4.48711  -0.01475   0.02450  -0.00394
   Pb     2.86288   3.06581   6.11675  -0.01475   0.02450  -0.00394
   I      2.63199   3.06610   2.96718  -0.01475   0.02450  -0.00394
   I      2.45970  -0.00041   0.18535  -0.01475   0.02450  -0.00394
   I      5.88215   3.06542   5.69914  -0.01475   0.02450  -0.00394
PRIMCOORD  3
     12   1
   C      5.55849  -0.00095   2.86776  -0.00088   0.00406   0.02857
   N      0.74926  -0.00030   3.44425  -0.00088   0.00406   0.02857
   H      5.63479  -0.00115   1.77031  -0.00088   0.00406   0.02857
   H      5.02524   0.90152   3.20372  -0.00088   0.00406   0.02857
   H      5.02599   5.23002   3.20403  -0.00088   0.00406   0.02857
   H      1.29438   0.84551   3.15148  -0.00088   0.00406   0.02857
   H      1.29513   5.28694   3.15174  -0.00088   0.00406   0.02857
   H      0.75407  -0.00012   4.48711  -0.00088   0.00406   0.02857
   Pb     2.86288   3.06581   6.11675  -0.00088   0.00406   0.02857
   I      2.63199   3.06610   2.96718  -0.00088   0.00406   0.02857
   I      2.45970  -0.00041   0.18535  -0.00088   0.00406   0.02857
   I      5.88215   3.06542   5.69914  -0.00088   0.00406   0.02857
PRIMCOORD  4
     12   1
   C      5.55849  -0.00095   2.86776   0.00007   0.02371  -0.00012
   N      0.74926  -0.00030   3.44425   0.00004   0.02982  -0.00005
   H      5.63479  -0.00115   1.77031   0.00012   0.02878  -0.00012
   H      5.02524   0.90152   3.20372  -0.00447   0.01982   0.00326
   H      5.02599   5.23002   3.20403   0.00457   0.01982  -0.00355
   H      1.29438   0.84551   3.15148  -0.00211   0.02960  -0.00467
   H      1.29513   5.28694   3.15174   0.00221   0.02960   0.00461
   H      0.75407  -0.00012   4.48711  -0.00001   0.03835  -0.00006
   Pb     2.86288   3.06581   6.11675  -0.00004   0.00643   0.00002
   I      2.63199   3.06610   2.96718   0.00003   0.02943   0.00001
   I      2.45970  -0.00041   0.18535   0.00004   0.00485  -0.00004
   I      5.88215   3.06542   5.69914  -0.00002  -0.05162   0.00003
PRIMCOORD  5
     12   1
   C      5.55849  -0.00095   2.86776  -0.01952  -0.00041  -0.00532
   N      0.74926  -0.00030   3.44425  -0.01703  -0.00031  -0.01109
   H      5.63479  -0.00115   1.77031  -0.02488  -0.00051  -0.00570
   H      5.02524   0.90152   3.20372  -0.01871  -0.00066  -0.00357
   H      5.02599   5.23002   3.20403  -0.01865  -0.00013  -0.00339
   H      1.29438   0.84551   3.15148  -0.01832   0.00011  -0.01294
   H      1.29513   5.28694   3.15174  -0.01828  -0.00077  -0.01279
   H      0.75407  -0.00012   4.48711  -0.01186  -0.00021  -0.01125
   Pb     2.86288   3.06581   6.11675   0.00813   0.00023  -0.01091
   I      2.63199   3.06610   2.96718  -0.03517  -0.00030  -0.00786
   I      2.45970  -0.00041   0.18535   0.01996   0.00014  -0.03206
   I      5.88215   3.06542   5.69914   0.00654  -0.00013   0.05985
PRIMCOORD  6
     12   1
   C      5.55849  -0.00095   2.86776   0.02520   0.00100   0.00416
   N      0.74926  -0.00030   3.44425   0.02229   0.00075   0.01157
   H      5.63479  -0.00115   1.77031   0.03082   0.00123   0.00460
   H      5.02524   0.90152   3.20372   0.02369   0.00102   0.00174
   H      5.02599   5.23002   3.20403   0.02349   0.00097   0.00136
   H      1.29438   0.84551   3.15148   0.02364   0.00116   0.01461
   H      1.29513   5.28694   3.15174   0.02355   0.00044   0.01419
   H      0.75407  -0.00012   4.48711   0.01567   0.00049   0.01110
   Pb     2.86288   3.06581   6.11675  -0.03395  -0.00062  -0.00369
   I      2.63199   3.06610   2.96718   0.01193   0.00071  -0.00113
   I      2.45970  -0.00041   0.18535   0.05545  -0.00037   0.00400
   I      5.88215   3.06542   5.69914  -0.01792   0.00046   0.00110
PRIMCOORD  7
     12   1
   C      5.55849  -0.00095   2.86776  -0.00070  -0.03338   0.00108
   N      0.74926  -0.00030   3.44425  -0.00091  -0.02880   0.00158
   H      5.63479  -0.00115   1.77031  -0.00031  -0.03947   0.00111
   H      5.02524   0.90152   3.20372  -0.00208  -0.03222  -0.00427
   H      5.02599   5.23002   3.20403   0.00044  -0.03222   0.00605
   H      1.29438   0.84551   3.15148  -0.00065  -0.03120  -0.00468
   H      1.29513   5.28694   3.15174  -0.00103  -0.03127   0.00821
   H      0.75407  -0.00012   4.48711  -0.00134  -0.02045   0.00154
   Pb     2.86288   3.06581   6.11675   0.00030   0.02371   0.00019
   I      2.63199   3.06610   2.96718  -0.00207  -0.02994   0.00005
   I      2.45970  -0.00041   0.18535   0.00188   0.01403   0.00102
   I      5.88215   3.06542   5.69914  -0.00011  -0.01499  -0.00171
PRIMCOORD  8
     12   1
   C      5.55849  -0.00095   2.86776   0.01286  -0.00226  -0.02749
   N      0.74926  -0.00030   3.44425   0.01311  -0.00199  -0.02800
   H      5.63479  -0.00115   1.77031   0.01262  -0.00266  -0.02756
   H      5.02524   0.90152   3.20372   0.01277  -0.00226  -0.02762
   H      5.02599   5.23002   3.20403   0.01289  -0.00209  -0.02694
   H      1.29438   0.84551   3.15148   0.01369  -0.00268  -0.02806
   H      1.29513   5.28694   3.15174   0.01363  -0.00166  -0.02721
   H      0.75407  -0.00012   4.48711   0.01394  -0.00144  -0.02764
   Pb     2.86288   3.06581   6.11675  -0.01034   0.00163   0.00540
   I      2.63199   3.06610   2.96718   0.03389  -0.00211   0.00432
   I      2.45970  -0.00041   0.18535  -0.01696   0.00097  -0.02379
   I      5.88215   3.06542   5.69914  -0.00334  -0.00099   0.01766
PRIMCOORD  9
     12   1
   C      5.55849  -0.00095   2.86776  -0.00575   0.00080  -0.03309
   N      0.74926  -0.00030   3.44425  -0.01357   0.00073  -0.01437
   H      5.63479  -0.00115   1.77031   0.00938   0.00090  -0.03203
   H      5.02524   0.90152   3.20372  -0.01064   0.00059  -0.04021
   H      5.02599   5.23002   3.20403  -0.01066   0.00094  -0.04040
   H      1.29438   0.84551   3.15148  -0.00951   0.00122  -0.00574
   H      1.29513   5.28694   3.15174  -0.00946   0.00037  -0.00602
   H      0.75407  -0.00012   4.48711  -0.02834   0.00055  -0.01486
   Pb     2.86288   3.06581   6.11675   0.00366  -0.00063   0.02572
   I      2.63199   3.06610   2.96718  -0.01410   0.00079   0.01480
   I      2.45970  -0.00041   0.18535   0.01318  -0.00037  -0.02993
   I      5.88215   3.06542   5.69914  -0.00254   0.00042  -0.02104
PRIMCOORD 10
     12   1
   C      5.55849  -0.00095   2.86776  -0.01326  -0.00007   0.03604
   N      0.74926  -0.00030   3.44425   0.00008  -0.00001   0.00407
   H      5.63479  -0.00115   1.77031  -0.04033  -0.00009   0.03417
   H      5.02524   0.90152   3.20372  -0.00501  -0.00009   0.04922
   H      5.02599   5.23002   3.20403  -0.00494  -0.00009   0.04925
   H      1.29438   0.84551   3.15148  -0.00633  -0.00009  -0.00749
   H      1.29513   5.28694   3.15174  -0.00626   0.00010  -0.00748
   H      0.75407  -0.00012   4.48711   0.02404  -0.00001   0.00458
   Pb     2.86288   3.06581   6.11675  -0.00016  -0.00000   0.00094
   I      2.63199   3.06610   2.96718   0.00189   0.00002  -0.00081
   I      2.45970  -0.00041   0.18535   0.00018  -0.00000  -0.00438
   I      5.88215   3.06542   5.69914  -0.00025  -0.00000  -0.00118
PRIMCOORD 11
     12   1
   C      5.55849  -0.00095   2.86776   0.00003   0.03883   0.00009
   N      0.74926  -0.00030   3.44425   0.00006   0.00648   0.00001
   H      5.63479  -0.00115   1.77031  -0.00005   0.05710   0.00008
   H      5.02524   0.90152   3.20372   0.01582   0.04233   0.01593
   H      5.02599   5.23002   3.20403  -0.01572   0.04232  -0.01567
   H      1.29438   0.84551   3.15148   0.01332   0.00181   0.00981
   H      1.29513   5.28694   3.15174  -0.01324   0.00181  -0.00985
   H      0.75407  -0.00012   4.48711   0.00013  -0.00511   0.00001
   Pb     2.86288   3.06581   6.11675   0.00000   0.00096   0.00001
   I      2.63199   3.06610   2.96718  -0.00002  -0.00536  -0.00001
   I      2.45970  -0.00041   0.18535  -0.00001  -0.00130  -0.00002
   I      5.88215   3.06542   5.69914   0.00002  -0.00041  -0.00001
PRIMCOORD 12
     12   1
   C      5.55849  -0.00095   2.86776  -0.02154   0.00032   0.00058
   N      0.74926  -0.00030   3.44425  -0.02580   0.00005   0.01151
   H      5.63479  -0.00115   1.77031  -0.01294   0.00046   0.00122
   H      5.02524   0.90152   3.20372  -0.02423   0.00035  -0.00358
   H      5.02599   5.23002   3.20403  -0.02449   0.00034  -0.00384
   H      1.29438   0.84551   3.15148  -0.02263  -0.00017   0.01719
   H      1.29513   5.28694   3.15174  -0.02285   0.00018   0.01702
   H      0.75407  -0.00012   4.48711  -0.03440  -0.00005   0.01123
   Pb     2.86288   3.06581   6.11675   0.01575   0.00000  -0.02587
   I      2.63199   3.06610   2.96718   0.00836   0.00001   0.04836
   I      2.45970  -0.00041   0.18535   0.00428  -0.00007  -0.00549
   I      5.88215   3.06542   5.69914  -0.03235   0.00001  -0.00226
PRIMCOORD 13
     12   1
   C      5.55849  -0.00095   2.86776   0.02823  -0.00005   0.00591
   N      0.74926  -0.00030   3.44425   0.03420  -0.00000  -0.00943
   H      5.63479  -0.00115   1.77031   0.01583  -0.00004   0.00501
   H      5.02524   0.90152   3.20372   0.03215  -0.00012   0.01233
   H      5.02599   5.23002   3.20403   0.03222  -0.00001   0.01232
   H      1.29438   0.84551   3.15148   0.03056   0.00033  -0.01568
   H      1.29513   5.28694   3.15174   0.03061  -0.00030  -0.01569
   H      0.75407  -0.00012   4.48711   0.04621  -0.00002  -0.00901
   Pb     2.86288   3.06581   6.11675   0.00928  -0.00001   0.00468
   I      2.63199   3.06610   2.96718  -0.00150  -0.00000  -0.01029
   I      2.45970  -0.00041   0.18535  -0.00021   0.00002   0.00099
   I      5.88215   3.06542   5.69914  -0.02136   0.00000   0.00222
PRIMCOORD 14
     12   1
   C      5.55849  -0.00095   2.86776  -0.00013  -0.01554  -0.00012
   N      0.74926  -0.00030   3.44425  -0.00018   0.00285   0.00001
   H      5.63479  -0.00115   1.77031  -0.00002   0.00078  -0.00012
   H      5.02524   0.90152   3.20372  -0.01806  -0.03080   0.01224
   H      5.02599   5.23002   3.20403   0.01772  -0.03081  -0.01260
   H      1.29438   0.84551   3.15148  -0.01599   0.01875   0.01636
   H      1.29513   5.28694   3.15174   0.01569   0.01875  -0.01626
   H      0.75407  -0.00012   4.48711  -0.00029  -0.01896   0.00001
   Pb     2.86288   3.06581   6.11675   0.00002   0.03006   0.00005
   I      2.63199   3.06610   2.96718   0.00005   0.00910  -0.00011
   I      2.45970  -0.00041   0.18535   0.00002  -0.06161   0.00002
   I      5.88215   3.06542   5.69914  -0.00006   0.00492   0.00002
PRIMCOORD 15
     12   1
   C      5.55849  -0.00095   2.86776   0.02972  -0.00016   0.01055
   N      0.74926  -0.00030   3.44425   0.03517  -0.00001  -0.00418
   H      5.63479  -0.00115   1.77031   0.01764  -0.00018   0.00968
   H      5.02524   0.90152   3.20372   0.03351  -0.00023   0.01670
   H      5.02599   5.23002   3.20403   0.03369  -0.00017   0.01676
   H      1.29438   0.84551   3.15148   0.03155   0.00066  -0.00938
   H      1.29513   5.28694   3.15174   0.03170  -0.00058  -0.00936
   H      0.75407  -0.00012   4.48711   0.04641   0.00000  -0.00369
   Pb     2.86288   3.06581   6.11675  -0.00301   0.00003  -0.00299
   I      2.63199   3.06610   2.96718  -0.00640  -0.00000   0.00836
   I      2.45970  -0.00041   0.18535  -0.00301  -0.00003  -0.00267
   I      5.88215   3.06542   5.69914   0.00609  -0.00001  -0.00151
PRIMCOORD 16
     12   1
   C      5.55849  -0.00095   2.86776   0.01255  -0.00002   0.00305
   N      0.74926  -0.00030   3.44425  -0.00171   0.00000   0.03606
   H      5.63479  -0.00115   1.77031   0.04023  -0.00003   0.00497
   H      5.02524   0.90152   3.20372   0.00420   0.00003  -0.01035
   H      5.02599   5.23002   3.20403   0.00421  -0.00007  -0.01033
   H      1.29438   0.84551   3.15148   0.00478   0.00019   0.04822
   H      1.29513   5.28694   3.15174   0.00480  -0.00017   0.04823
   H      0.75407  -0.00012   4.48711  -0.02521   0.00001   0.03583
   Pb     2.86288   3.06581   6.11675   0.00017   0.00000   0.00008
   I      2.63199   3.06610   2.96718   0.00051  -0.00000  -0.00157
   I      2.45970  -0.00041   0.18535  -0.00159   0.00000  -0.00382
   I      5.88215   3.06542   5.69914  -0.00046  -0.00000   0.00006
PRIMCOORD 17
     12   1
   C      5.55849  -0.00095   2.86776   0.00000   0.00231   0.00001
   N      0.74926  -0.00030   3.44425   0.00001   0.00234  -0.00000
   H      5.63479  -0.00115   1.77031  -0.00001  -0.04711   0.00002
   H      5.02524   0.90152   3.20372   0.01593   0.02625  -0.03899
   H      5.02599   5.23002   3.20403  -0.01591   0.02627   0.03900
   H      1.29438   0.84551   3.15148   0.00998  -0.01279  -0.02436
   H      1.29513   5.28694   3.15174  -0.00997  -0.01278   0.02435
   H      0.75407  -0.00012   4.48711   0.00001   0.03359  -0.00001
   Pb     2.86288   3.06581   6.11675   0.00000   0.00019   0.00000
   I      2.63199   3.06610   2.96718  -0.00000  -0.00031  -0.00000
   I      2.45970  -0.00041   0.18535  -0.00000  -0.00063  -0.00000
   I      5.88215   3.06542   5.69914  -0.00000   0.00005  -0.00000
PRIMCOORD 18
     12   1
   C      5.55849  -0.00095   2.86776   0.00002   0.00490  -0.00000
   N      0.74926  -0.00030   3.44425   0.00002  -0.03463   0.00001
   H      5.63479  -0.00115   1.77031   0.00002   0.00936  -0.00000
   H      5.02524   0.90152   3.20372   0.02453   0.01735   0.00551
   H      5.02599   5.23002   3.20403  -0.02448   0.01735  -0.00552
   H      1.29438   0.84551   3.15148   0.02014  -0.04812   0.00146
   H      1.29513   5.28694   3.15174  -0.02010  -0.04812  -0.00144
   H      0.75407  -0.00012   4.48711   0.00002  -0.03693   0.00001
   Pb     2.86288   3.06581   6.11675  -0.00000   0.00017   0.00000
   I      2.63199   3.06610   2.96718  -0.00000   0.00404   0.00000
   I      2.45970  -0.00041   0.18535  -0.00000  -0.00003  -0.00000
   I      5.88215   3.06542   5.69914   0.00000  -0.00021   0.00000
PRIMCOORD 19
     12   1
   C      5.55849  -0.00095   2.86776  -0.00000   0.00049  -0.00000
   N      0.74926  -0.00030   3.44425  -0.00000  -0.00057  -0.00000
   H      5.63479  -0.00115   1.77031  -0.00000  -0.03049   0.00000
   H      5.02524   0.90152   3.20372   0.01065   0.01588  -0.02448
   H      5.02599   5.23002   3.20403  -0.01065   0.01589   0.02447
   H      1.29438   0.84551   3.15148  -0.01500   0.02316   0.03905
   H      1.29513   5.28694   3.15174   0.01500   0.02314  -0.03905
   H      0.75407  -0.00012   4.48711  -0.00000  -0.05068   0.00001
   Pb     2.86288   3.06581   6.11675  -0.00000  -0.00000   0.00000
   I      2.63199   3.06610   2.96718   0.00000   0.00005   0.00000
   I      2.45970  -0.00041   0.18535   0.00000   0.00018   0.00000
   I      5.88215   3.06542   5.69914   0.00000  -0.00018  -0.00000
PRIMCOORD 20
     12   1
   C      5.55849  -0.00095   2.86776  -0.00209   0.00000   0.00367
   N      0.74926  -0.00030   3.44425  -0.00184   0.00000   0.00433
   H      5.63479  -0.00115   1.77031   0.04681  -0.00001   0.00607
   H      5.02524   0.90152   3.20372  -0.01387   0.00408  -0.02736
   H      5.02599   5.23002   3.20403  -0.01385  -0.00409  -0.02736
   H      1.29438   0.84551   3.15148  -0.01436  -0.00452  -0.03080
   H      1.29513   5.28694   3.15174  -0.01438   0.00450  -0.03080
   H      0.75407  -0.00012   4.48711   0.05863  -0.00001   0.00544
   Pb     2.86288   3.06581   6.11675  -0.00001   0.00000   0.00000
   I      2.63199   3.06610   2.96718   0.00000  -0.00000   0.00003
   I      2.45970  -0.00041   0.18535   0.00002  -0.00000  -0.00001
   I      5.88215   3.06542   5.69914   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55849  -0.00095   2.86776   0.00000   0.00520  -0.00000
   N      0.74926  -0.00030   3.44425   0.00000   0.00415  -0.00000
   H      5.63479  -0.00115   1.77031  -0.00001  -0.02219   0.00000
   H      5.02524   0.90152   3.20372  -0.04070  -0.01545  -0.01171
   H      5.02599   5.23002   3.20403   0.04070  -0.01545   0.01172
   H      1.29438   0.84551   3.15148   0.04292  -0.01923   0.01271
   H      1.29513   5.28694   3.15174  -0.04292  -0.01923  -0.01269
   H      0.75407  -0.00012   4.48711  -0.00001  -0.02555   0.00000
   Pb     2.86288   3.06581   6.11675  -0.00000  -0.00000  -0.00000
   I      2.63199   3.06610   2.96718  -0.00000   0.00000   0.00000
   I      2.45970  -0.00041   0.18535  -0.00000   0.00001   0.00000
   I      5.88215   3.06542   5.69914   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55849  -0.00095   2.86776  -0.03690  -0.00000  -0.01645
   N      0.74926  -0.00030   3.44425   0.03248   0.00000   0.01394
   H      5.63479  -0.00115   1.77031  -0.03491   0.00000  -0.01669
   H      5.02524   0.90152   3.20372  -0.03011   0.00217  -0.00971
   H      5.02599   5.23002   3.20403  -0.03012  -0.00217  -0.00971
   H      1.29438   0.84551   3.15148   0.03117   0.00112   0.01462
   H      1.29513   5.28694   3.15174   0.03118  -0.00112   0.01463
   H      0.75407  -0.00012   4.48711   0.03195   0.00000   0.01461
   Pb     2.86288   3.06581   6.11675  -0.00000  -0.00000  -0.00000
   I      2.63199   3.06610   2.96718  -0.00005   0.00000   0.00000
   I      2.45970  -0.00041   0.18535  -0.00004  -0.00000  -0.00003
   I      5.88215   3.06542   5.69914   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55849  -0.00095   2.86776   0.00627  -0.00001  -0.01378
   N      0.74926  -0.00030   3.44425  -0.00583   0.00001   0.01036
   H      5.63479  -0.00115   1.77031  -0.04676   0.00001  -0.01708
   H      5.02524   0.90152   3.20372   0.01283  -0.01429   0.03538
   H      5.02599   5.23002   3.20403   0.01281   0.01431   0.03537
   H      1.29438   0.84551   3.15148  -0.01065  -0.00959  -0.02407
   H      1.29513   5.28694   3.15174  -0.01067   0.00958  -0.02406
   H      0.75407  -0.00012   4.48711   0.04682  -0.00001   0.01221
   Pb     2.86288   3.06581   6.11675  -0.00000   0.00000  -0.00000
   I      2.63199   3.06610   2.96718   0.00000  -0.00000   0.00001
   I      2.45970  -0.00041   0.18535   0.00001  -0.00000   0.00001
   I      5.88215   3.06542   5.69914   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55849  -0.00095   2.86776   0.00000   0.01448  -0.00001
   N      0.74926  -0.00030   3.44425  -0.00000  -0.01201   0.00001
   H      5.63479  -0.00115   1.77031  -0.00001  -0.03535   0.00000
   H      5.02524   0.90152   3.20372  -0.04285  -0.01044  -0.00172
   H      5.02599   5.23002   3.20403   0.04285  -0.01044   0.00175
   H      1.29438   0.84551   3.15148  -0.04121   0.01157  -0.00600
   H      1.29513   5.28694   3.15174   0.04120   0.01157   0.00598
   H      0.75407  -0.00012   4.48711   0.00001   0.02766  -0.00000
   Pb     2.86288   3.06581   6.11675  -0.00000  -0.00000   0.00000
   I      2.63199   3.06610   2.96718  -0.00000  -0.00000   0.00000
   I      2.45970  -0.00041   0.18535  -0.00000  -0.00000  -0.00000
   I      5.88215   3.06542   5.69914  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55849  -0.00095   2.86776  -0.01076  -0.00000  -0.00507
   N      0.74926  -0.00030   3.44425  -0.00046  -0.00000  -0.00056
   H      5.63479  -0.00115   1.77031   0.06365  -0.00000   0.00058
   H      5.02524   0.90152   3.20372   0.03799   0.01353   0.03555
   H      5.02599   5.23002   3.20403   0.03799  -0.01352   0.03556
   H      1.29438   0.84551   3.15148  -0.00122  -0.00077  -0.00116
   H      1.29513   5.28694   3.15174  -0.00123   0.00077  -0.00117
   H      0.75407  -0.00012   4.48711  -0.00383   0.00000  -0.00160
   Pb     2.86288   3.06581   6.11675   0.00000   0.00000  -0.00000
   I      2.63199   3.06610   2.96718  -0.00000  -0.00000   0.00000
   I      2.45970  -0.00041   0.18535   0.00001   0.00000  -0.00000
   I      5.88215   3.06542   5.69914   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55849  -0.00095   2.86776  -0.00000  -0.00351   0.00000
   N      0.74926  -0.00030   3.44425  -0.00000  -0.00312   0.00000
   H      5.63479  -0.00115   1.77031  -0.00001   0.06695  -0.00001
   H      5.02524   0.90152   3.20372  -0.01963   0.00443  -0.04773
   H      5.02599   5.23002   3.20403   0.01964   0.00443   0.04771
   H      1.29438   0.84551   3.15148  -0.00603   0.00088   0.00155
   H      1.29513   5.28694   3.15174   0.00603   0.00088  -0.00155
   H      0.75407  -0.00012   4.48711   0.00000   0.00717  -0.00000
   Pb     2.86288   3.06581   6.11675   0.00000  -0.00000   0.00000
   I      2.63199   3.06610   2.96718   0.00000   0.00000  -0.00000
   I      2.45970  -0.00041   0.18535  -0.00000  -0.00000  -0.00000
   I      5.88215   3.06542   5.69914  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55849  -0.00095   2.86776  -0.00281   0.00000   0.00277
   N      0.74926  -0.00030   3.44425  -0.00225   0.00000   0.00217
   H      5.63479  -0.00115   1.77031  -0.03662  -0.00001  -0.00114
   H      5.02524   0.90152   3.20372   0.04298   0.03837  -0.03002
   H      5.02599   5.23002   3.20403   0.04297  -0.03839  -0.03002
   H      1.29438   0.84551   3.15148   0.00404  -0.00613  -0.00280
   H      1.29513   5.28694   3.15174   0.00404   0.00613  -0.00279
   H      0.75407  -0.00012   4.48711   0.00767  -0.00000   0.00279
   Pb     2.86288   3.06581   6.11675   0.00000   0.00000   0.00000
   I      2.63199   3.06610   2.96718  -0.00000  -0.00000   0.00000
   I      2.45970  -0.00041   0.18535   0.00000  -0.00000  -0.00000
   I      5.88215   3.06542   5.69914  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55849  -0.00095   2.86776   0.00021  -0.00000   0.00017
   N      0.74926  -0.00030   3.44425   0.00922   0.00000   0.00615
   H      5.63479  -0.00115   1.77031  -0.00519   0.00000  -0.00018
   H      5.02524   0.90152   3.20372   0.00262   0.00228  -0.00253
   H      5.02599   5.23002   3.20403   0.00262  -0.00228  -0.00252
   H      1.29438   0.84551   3.15148  -0.03606   0.01049  -0.04152
   H      1.29513   5.28694   3.15174  -0.03607  -0.01049  -0.04154
   H      0.75407  -0.00012   4.48711  -0.05948   0.00002   0.00200
   Pb     2.86288   3.06581   6.11675   0.00000  -0.00000   0.00000
   I      2.63199   3.06610   2.96718   0.00001  -0.00000   0.00002
   I      2.45970  -0.00041   0.18535  -0.00001  -0.00000  -0.00003
   I      5.88215   3.06542   5.69914  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55849  -0.00095   2.86776  -0.00043  -0.00000   0.00137
   N      0.74926  -0.00030   3.44425  -0.00316  -0.00000   0.00299
   H      5.63479  -0.00115   1.77031   0.00625  -0.00000   0.00238
   H      5.02524   0.90152   3.20372  -0.00637  -0.00288   0.00077
   H      5.02599   5.23002   3.20403  -0.00637   0.00288   0.00077
   H      1.29438   0.84551   3.15148   0.04378  -0.04081  -0.03011
   H      1.29513   5.28694   3.15174   0.04378   0.04079  -0.03015
   H      0.75407  -0.00012   4.48711  -0.02927   0.00002   0.00016
   Pb     2.86288   3.06581   6.11675  -0.00000   0.00000  -0.00000
   I      2.63199   3.06610   2.96718  -0.00002  -0.00000   0.00001
   I      2.45970  -0.00041   0.18535  -0.00000   0.00000  -0.00002
   I      5.88215   3.06542   5.69914   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55849  -0.00095   2.86776  -0.00000   0.00173   0.00000
   N      0.74926  -0.00030   3.44425   0.00000   0.00410   0.00000
   H      5.63479  -0.00115   1.77031   0.00000   0.00230   0.00000
   H      5.02524   0.90152   3.20372  -0.00528   0.00044  -0.00335
   H      5.02599   5.23002   3.20403   0.00528   0.00044   0.00336
   H      1.29438   0.84551   3.15148  -0.01743  -0.00473  -0.04788
   H      1.29513   5.28694   3.15174   0.01744  -0.00470   0.04786
   H      0.75407  -0.00012   4.48711  -0.00003  -0.06827   0.00001
   Pb     2.86288   3.06581   6.11675  -0.00000   0.00000  -0.00000
   I      2.63199   3.06610   2.96718  -0.00000  -0.00001   0.00000
   I      2.45970  -0.00041   0.18535   0.00000   0.00000  -0.00000
   I      5.88215   3.06542   5.69914   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55849  -0.00095   2.86776   0.00457  -0.00000   0.00138
   N      0.74926  -0.00030   3.44425  -0.00039   0.00000  -0.00002
   H      5.63479  -0.00115   1.77031   0.00395  -0.00001  -0.05285
   H      5.02524   0.90152   3.20372  -0.02862   0.04899   0.01838
   H      5.02599   5.23002   3.20403  -0.02863  -0.04898   0.01840
   H      1.29438   0.84551   3.15148   0.00224   0.00392  -0.00151
   H      1.29513   5.28694   3.15174   0.00224  -0.00393  -0.00151
   H      0.75407  -0.00012   4.48711  -0.00027   0.00000   0.00286
   Pb     2.86288   3.06581   6.11675  -0.00000  -0.00000  -0.00000
   I      2.63199   3.06610   2.96718  -0.00000   0.00000  -0.00000
   I      2.45970  -0.00041   0.18535   0.00000  -0.00000   0.00000
   I      5.88215   3.06542   5.69914   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55849  -0.00095   2.86776   0.00000   0.00893   0.00000
   N      0.74926  -0.00030   3.44425   0.00001  -0.00308  -0.00000
   H      5.63479  -0.00115   1.77031   0.00000   0.00159  -0.00002
   H      5.02524   0.90152   3.20372   0.03159  -0.05345  -0.02090
   H      5.02599   5.23002   3.20403  -0.03160  -0.05344   0.02092
   H      1.29438   0.84551   3.15148   0.01256   0.02074  -0.00838
   H      1.29513   5.28694   3.15174  -0.01263   0.02087   0.00842
   H      0.75407  -0.00012   4.48711   0.00000  -0.00087  -0.00001
   Pb     2.86288   3.06581   6.11675  -0.00000   0.00000  -0.00000
   I      2.63199   3.06610   2.96718  -0.00000   0.00001  -0.00000
   I      2.45970  -0.00041   0.18535   0.00000   0.00000   0.00000
   I      5.88215   3.06542   5.69914   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55849  -0.00095   2.86776  -0.00327  -0.00000   0.00863
   N      0.74926  -0.00030   3.44425   0.00123  -0.00001  -0.00094
   H      5.63479  -0.00115   1.77031   0.00594  -0.00002  -0.08269
   H      5.02524   0.90152   3.20372   0.01633  -0.02961  -0.00976
   H      5.02599   5.23002   3.20403   0.01638   0.02968  -0.00980
   H      1.29438   0.84551   3.15148  -0.00791  -0.01363   0.00493
   H      1.29513   5.28694   3.15174  -0.00795   0.01369   0.00495
   H      0.75407  -0.00012   4.48711  -0.00082  -0.00000   0.00259
   Pb     2.86288   3.06581   6.11675   0.00000   0.00000  -0.00000
   I      2.63199   3.06610   2.96718  -0.00000   0.00000  -0.00000
   I      2.45970  -0.00041   0.18535   0.00000  -0.00000   0.00000
   I      5.88215   3.06542   5.69914  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55849  -0.00095   2.86776  -0.00120   0.00004   0.00175
   N      0.74926  -0.00030   3.44425  -0.00489   0.00006   0.00190
   H      5.63479  -0.00115   1.77031   0.00139   0.00000  -0.01477
   H      5.02524   0.90152   3.20372   0.00662  -0.01018  -0.00328
   H      5.02599   5.23002   3.20403   0.00635   0.00973  -0.00312
   H      1.29438   0.84551   3.15148   0.03388   0.05483  -0.01994
   H      1.29513   5.28694   3.15174   0.03441  -0.05568  -0.02024
   H      0.75407  -0.00012   4.48711  -0.00119   0.00002   0.01405
   Pb     2.86288   3.06581   6.11675  -0.00000   0.00000   0.00000
   I      2.63199   3.06610   2.96718   0.00001  -0.00000   0.00000
   I      2.45970  -0.00041   0.18535  -0.00000  -0.00000  -0.00000
   I      5.88215   3.06542   5.69914   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55849  -0.00095   2.86776  -0.00001  -0.00335   0.00001
   N      0.74926  -0.00030   3.44425  -0.00004  -0.00770   0.00002
   H      5.63479  -0.00115   1.77031   0.00001  -0.00050  -0.00006
   H      5.02524   0.90152   3.20372  -0.01287   0.02062   0.00772
   H      5.02599   5.23002   3.20403   0.01296   0.02074  -0.00777
   H      1.29438   0.84551   3.15148   0.03401   0.05304  -0.02045
   H      1.29513   5.28694   3.15174  -0.03340   0.05206   0.02008
   H      0.75407  -0.00012   4.48711  -0.00001  -0.00199   0.00013
   Pb     2.86288   3.06581   6.11675   0.00000   0.00000   0.00000
   I      2.63199   3.06610   2.96718   0.00000   0.00002   0.00000
   I      2.45970  -0.00041   0.18535  -0.00000   0.00000  -0.00000
   I      5.88215   3.06542   5.69914   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55849  -0.00095   2.86776  -0.00003  -0.00000   0.00045
   N      0.74926  -0.00030   3.44425  -0.00080   0.00000   0.00734
   H      5.63479  -0.00115   1.77031  -0.00056  -0.00000  -0.00611
   H      5.02524   0.90152   3.20372   0.00048  -0.00077  -0.00035
   H      5.02599   5.23002   3.20403   0.00048   0.00077  -0.00035
   H      1.29438   0.84551   3.15148   0.00373   0.00673  -0.00061
   H      1.29513   5.28694   3.15174   0.00372  -0.00672  -0.00060
   H      0.75407  -0.00012   4.48711   0.00427  -0.00002  -0.09884
   Pb     2.86288   3.06581   6.11675  -0.00000   0.00000  -0.00000
   I      2.63199   3.06610   2.96718   0.00000   0.00000  -0.00000
   I      2.45970  -0.00041   0.18535  -0.00001   0.00000  -0.00000
   I      5.88215   3.06542   5.69914   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_1.004_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000640973   -0.002988394
    0.000877866    6.139351206   -0.000019741
    0.133948648   -0.000392931    6.265231801
PRIMCOORD  1
     12   1
   C      5.55881  -0.00094   2.86865  -0.02693   0.00330   0.00985
   N      0.75055  -0.00030   3.44292  -0.02693   0.00330   0.00985
   H      5.63329  -0.00114   1.77108  -0.02693   0.00330   0.00985
   H      5.02616   0.90153   3.20552  -0.02693   0.00330   0.00985
   H      5.02691   5.23613   3.20582  -0.02693   0.00330   0.00985
   H      1.29513   0.84552   3.14929  -0.02693   0.00330   0.00985
   H      1.29587   5.29304   3.14955  -0.02693   0.00330   0.00985
   H      0.75724  -0.00012   4.48582  -0.02693   0.00330   0.00985
   Pb     2.85990   3.06886   6.11826  -0.02693   0.00330   0.00985
   I      2.62985   3.06915   2.96786  -0.02693   0.00330   0.00985
   I      2.46059  -0.00041   0.18352  -0.02693   0.00330   0.00985
   I      5.87976   3.06847   5.70054  -0.02693   0.00330   0.00985
PRIMCOORD  2
     12   1
   C      5.55881  -0.00094   2.86865  -0.00822   0.00997  -0.02582
   N      0.75055  -0.00030   3.44292  -0.00822   0.00997  -0.02582
   H      5.63329  -0.00114   1.77108  -0.00822   0.00997  -0.02582
   H      5.02616   0.90153   3.20552  -0.00822   0.00997  -0.02582
   H      5.02691   5.23613   3.20582  -0.00822   0.00997  -0.02582
   H      1.29513   0.84552   3.14929  -0.00822   0.00997  -0.02582
   H      1.29587   5.29304   3.14955  -0.00822   0.00997  -0.02582
   H      0.75724  -0.00012   4.48582  -0.00822   0.00997  -0.02582
   Pb     2.85990   3.06886   6.11826  -0.00822   0.00997  -0.02582
   I      2.62985   3.06915   2.96786  -0.00822   0.00997  -0.02582
   I      2.46059  -0.00041   0.18352  -0.00822   0.00997  -0.02582
   I      5.87976   3.06847   5.70054  -0.00822   0.00997  -0.02582
PRIMCOORD  3
     12   1
   C      5.55881  -0.00094   2.86865   0.00635   0.02689   0.00836
   N      0.75055  -0.00030   3.44292   0.00635   0.02689   0.00836
   H      5.63329  -0.00114   1.77108   0.00635   0.02689   0.00836
   H      5.02616   0.90153   3.20552   0.00635   0.02689   0.00836
   H      5.02691   5.23613   3.20582   0.00635   0.02689   0.00836
   H      1.29513   0.84552   3.14929   0.00635   0.02689   0.00836
   H      1.29587   5.29304   3.14955   0.00635   0.02689   0.00836
   H      0.75724  -0.00012   4.48582   0.00635   0.02689   0.00836
   Pb     2.85990   3.06886   6.11826   0.00635   0.02689   0.00836
   I      2.62985   3.06915   2.96786   0.00635   0.02689   0.00836
   I      2.46059  -0.00041   0.18352   0.00635   0.02689   0.00836
   I      5.87976   3.06847   5.70054   0.00635   0.02689   0.00836
PRIMCOORD  4
     12   1
   C      5.55881  -0.00094   2.86865   0.00008   0.02389  -0.00012
   N      0.75055  -0.00030   3.44292   0.00005   0.02990  -0.00005
   H      5.63329  -0.00114   1.77108   0.00013   0.02924  -0.00011
   H      5.02616   0.90153   3.20552  -0.00449   0.01989   0.00350
   H      5.02691   5.23613   3.20582   0.00461   0.01989  -0.00379
   H      1.29513   0.84552   3.14929  -0.00216   0.02982  -0.00436
   H      1.29587   5.29304   3.14955   0.00229   0.02982   0.00431
   H      0.75724  -0.00012   4.48582  -0.00001   0.03799  -0.00005
   Pb     2.85990   3.06886   6.11826  -0.00004   0.00630   0.00001
   I      2.62985   3.06915   2.96786   0.00004   0.02936   0.00001
   I      2.46059  -0.00041   0.18352   0.00005   0.00474  -0.00003
   I      5.87976   3.06847   5.70054  -0.00003  -0.05127   0.00003
PRIMCOORD  5
     12   1
   C      5.55881  -0.00094   2.86865  -0.01988  -0.00043  -0.00544
   N      0.75055  -0.00030   3.44292  -0.01720  -0.00033  -0.01167
   H      5.63329  -0.00114   1.77108  -0.02559  -0.00054  -0.00584
   H      5.02616   0.90153   3.20552  -0.01895  -0.00069  -0.00351
   H      5.02691   5.23613   3.20582  -0.01888  -0.00015  -0.00333
   H      1.29513   0.84552   3.14929  -0.01859   0.00008  -0.01370
   H      1.29587   5.29304   3.14955  -0.01855  -0.00078  -0.01353
   H      0.75724  -0.00012   4.48582  -0.01167  -0.00022  -0.01183
   Pb     2.85990   3.06886   6.11826   0.00887   0.00025  -0.01060
   I      2.62985   3.06915   2.96786  -0.03483  -0.00032  -0.00767
   I      2.46059  -0.00041   0.18352   0.01812   0.00015  -0.03206
   I      5.87976   3.06847   5.70054   0.00690  -0.00015   0.05925
PRIMCOORD  6
     12   1
   C      5.55881  -0.00094   2.86865   0.02514   0.00106   0.00379
   N      0.75055  -0.00030   3.44292   0.02238   0.00080   0.01087
   H      5.63329  -0.00114   1.77108   0.03046   0.00130   0.00419
   H      5.02616   0.90153   3.20552   0.02369   0.00106   0.00151
   H      5.02691   5.23613   3.20582   0.02348   0.00104   0.00110
   H      1.29513   0.84552   3.14929   0.02368   0.00122   0.01384
   H      1.29587   5.29304   3.14955   0.02358   0.00048   0.01339
   H      0.75724  -0.00012   4.48582   0.01603   0.00051   0.01041
   Pb     2.85990   3.06886   6.11826  -0.03420  -0.00066  -0.00370
   I      2.62985   3.06915   2.96786   0.01172   0.00075  -0.00118
   I      2.46059  -0.00041   0.18352   0.05614  -0.00040   0.00268
   I      5.87976   3.06847   5.70054  -0.01798   0.00050   0.00262
PRIMCOORD  7
     12   1
   C      5.55881  -0.00094   2.86865  -0.00061  -0.03337   0.00089
   N      0.75055  -0.00030   3.44292  -0.00082  -0.02877   0.00141
   H      5.63329  -0.00114   1.77108  -0.00021  -0.03961   0.00092
   H      5.02616   0.90153   3.20552  -0.00196  -0.03213  -0.00459
   H      5.02691   5.23613   3.20582   0.00049  -0.03213   0.00597
   H      1.29513   0.84552   3.14929  -0.00052  -0.03126  -0.00499
   H      1.29587   5.29304   3.14955  -0.00098  -0.03134   0.00821
   H      0.75724  -0.00012   4.48582  -0.00127  -0.02022   0.00137
   Pb     2.85990   3.06886   6.11826   0.00021   0.02379   0.00025
   I      2.62985   3.06915   2.96786  -0.00188  -0.02988   0.00009
   I      2.46059  -0.00041   0.18352   0.00187   0.01399   0.00084
   I      5.87976   3.06847   5.70054  -0.00015  -0.01514  -0.00163
PRIMCOORD  8
     12   1
   C      5.55881  -0.00094   2.86865   0.01291  -0.00207  -0.02738
   N      0.75055  -0.00030   3.44292   0.01319  -0.00182  -0.02796
   H      5.63329  -0.00114   1.77108   0.01263  -0.00244  -0.02746
   H      5.02616   0.90153   3.20552   0.01284  -0.00207  -0.02747
   H      5.02691   5.23613   3.20582   0.01295  -0.00191  -0.02684
   H      1.29513   0.84552   3.14929   0.01376  -0.00251  -0.02806
   H      1.29587   5.29304   3.14955   0.01369  -0.00147  -0.02725
   H      0.75724  -0.00012   4.48582   0.01409  -0.00131  -0.02759
   Pb     2.85990   3.06886   6.11826  -0.01019   0.00150   0.00502
   I      2.62985   3.06915   2.96786   0.03425  -0.00193   0.00414
   I      2.46059  -0.00041   0.18352  -0.01776   0.00089  -0.02320
   I      5.87976   3.06847   5.70054  -0.00316  -0.00091   0.01785
PRIMCOORD  9
     12   1
   C      5.55881  -0.00094   2.86865  -0.00549   0.00079  -0.03340
   N      0.75055  -0.00030   3.44292  -0.01323   0.00073  -0.01479
   H      5.63329  -0.00114   1.77108   0.00955   0.00090  -0.03237
   H      5.02616   0.90153   3.20552  -0.01037   0.00058  -0.04047
   H      5.02691   5.23613   3.20582  -0.01038   0.00093  -0.04066
   H      1.29513   0.84552   3.14929  -0.00917   0.00121  -0.00621
   H      1.29587   5.29304   3.14955  -0.00912   0.00039  -0.00649
   H      0.75724  -0.00012   4.48582  -0.02788   0.00055  -0.01524
   Pb     2.85990   3.06886   6.11826   0.00354  -0.00064   0.02557
   I      2.62985   3.06915   2.96786  -0.01331   0.00079   0.01477
   I      2.46059  -0.00041   0.18352   0.01249  -0.00037  -0.03007
   I      5.87976   3.06847   5.70054  -0.00252   0.00042  -0.02053
PRIMCOORD 10
     12   1
   C      5.55881  -0.00094   2.86865  -0.01329  -0.00006   0.03599
   N      0.75055  -0.00030   3.44292   0.00002  -0.00001   0.00395
   H      5.63329  -0.00114   1.77108  -0.04042  -0.00008   0.03417
   H      5.02616   0.90153   3.20552  -0.00501  -0.00008   0.04919
   H      5.02691   5.23613   3.20582  -0.00494  -0.00007   0.04922
   H      1.29513   0.84552   3.14929  -0.00641  -0.00009  -0.00763
   H      1.29587   5.29304   3.14955  -0.00636   0.00010  -0.00762
   H      0.75724  -0.00012   4.48582   0.02401  -0.00001   0.00441
   Pb     2.85990   3.06886   6.11826  -0.00015  -0.00000   0.00094
   I      2.62985   3.06915   2.96786   0.00192   0.00002  -0.00078
   I      2.46059  -0.00041   0.18352   0.00015  -0.00000  -0.00439
   I      5.87976   3.06847   5.70054  -0.00025  -0.00000  -0.00118
PRIMCOORD 11
     12   1
   C      5.55881  -0.00094   2.86865   0.00003   0.03885   0.00008
   N      0.75055  -0.00030   3.44292   0.00006   0.00654   0.00001
   H      5.63329  -0.00114   1.77108  -0.00003   0.05706   0.00007
   H      5.02616   0.90153   3.20552   0.01585   0.04237   0.01583
   H      5.02691   5.23613   3.20582  -0.01574   0.04237  -0.01560
   H      1.29513   0.84552   3.14929   0.01333   0.00187   0.00977
   H      1.29587   5.29304   3.14955  -0.01324   0.00187  -0.00981
   H      0.75724  -0.00012   4.48582   0.00012  -0.00502   0.00001
   Pb     2.85990   3.06886   6.11826   0.00000   0.00097   0.00001
   I      2.62985   3.06915   2.96786  -0.00002  -0.00538  -0.00001
   I      2.46059  -0.00041   0.18352  -0.00001  -0.00133  -0.00002
   I      5.87976   3.06847   5.70054   0.00002  -0.00039  -0.00001
PRIMCOORD 12
     12   1
   C      5.55881  -0.00094   2.86865  -0.02129   0.00030   0.00037
   N      0.75055  -0.00030   3.44292  -0.02560   0.00005   0.01146
   H      5.63329  -0.00114   1.77108  -0.01256   0.00044   0.00101
   H      5.02616   0.90153   3.20552  -0.02404   0.00033  -0.00385
   H      5.02691   5.23613   3.20582  -0.02429   0.00032  -0.00410
   H      1.29513   0.84552   3.14929  -0.02239  -0.00016   0.01718
   H      1.29587   5.29304   3.14955  -0.02260   0.00018   0.01702
   H      0.75724  -0.00012   4.48582  -0.03430  -0.00005   0.01119
   Pb     2.85990   3.06886   6.11826   0.01612   0.00001  -0.02595
   I      2.62985   3.06915   2.96786   0.00845   0.00001   0.04840
   I      2.46059  -0.00041   0.18352   0.00437  -0.00007  -0.00543
   I      5.87976   3.06847   5.70054  -0.03319   0.00001  -0.00219
PRIMCOORD 13
     12   1
   C      5.55881  -0.00094   2.86865   0.02818  -0.00005   0.00596
   N      0.75055  -0.00030   3.44292   0.03420  -0.00000  -0.00958
   H      5.63329  -0.00114   1.77108   0.01563  -0.00004   0.00507
   H      5.02616   0.90153   3.20552   0.03217  -0.00012   0.01244
   H      5.02691   5.23613   3.20582   0.03223  -0.00001   0.01244
   H      1.29513   0.84552   3.14929   0.03051   0.00033  -0.01589
   H      1.29587   5.29304   3.14955   0.03056  -0.00030  -0.01590
   H      0.75724  -0.00012   4.48582   0.04634  -0.00002  -0.00917
   Pb     2.85990   3.06886   6.11826   0.00905  -0.00001   0.00472
   I      2.62985   3.06915   2.96786  -0.00156  -0.00000  -0.01029
   I      2.46059  -0.00041   0.18352  -0.00027   0.00002   0.00098
   I      5.87976   3.06847   5.70054  -0.02087   0.00000   0.00218
PRIMCOORD 14
     12   1
   C      5.55881  -0.00094   2.86865  -0.00012  -0.01586  -0.00012
   N      0.75055  -0.00030   3.44292  -0.00017   0.00290   0.00000
   H      5.63329  -0.00114   1.77108  -0.00002   0.00006  -0.00012
   H      5.02616   0.90153   3.20552  -0.01814  -0.03106   0.01195
   H      5.02691   5.23613   3.20582   0.01783  -0.03107  -0.01229
   H      1.29513   0.84552   3.14929  -0.01608   0.01881   0.01620
   H      1.29587   5.29304   3.14955   0.01580   0.01881  -0.01612
   H      0.75724  -0.00012   4.48582  -0.00027  -0.01868   0.00000
   Pb     2.85990   3.06886   6.11826   0.00002   0.02991   0.00005
   I      2.62985   3.06915   2.96786   0.00004   0.00918  -0.00012
   I      2.46059  -0.00041   0.18352   0.00002  -0.06147   0.00002
   I      5.87976   3.06847   5.70054  -0.00006   0.00497   0.00002
PRIMCOORD 15
     12   1
   C      5.55881  -0.00094   2.86865   0.02960  -0.00016   0.01060
   N      0.75055  -0.00030   3.44292   0.03512  -0.00001  -0.00438
   H      5.63329  -0.00114   1.77108   0.01731  -0.00019   0.00973
   H      5.02616   0.90153   3.20552   0.03346  -0.00023   0.01684
   H      5.02691   5.23613   3.20582   0.03365  -0.00018   0.01691
   H      1.29513   0.84552   3.14929   0.03144   0.00066  -0.00966
   H      1.29587   5.29304   3.14955   0.03160  -0.00058  -0.00964
   H      0.75724  -0.00012   4.48582   0.04652   0.00000  -0.00391
   Pb     2.85990   3.06886   6.11826  -0.00305   0.00003  -0.00306
   I      2.62985   3.06915   2.96786  -0.00640  -0.00000   0.00851
   I      2.46059  -0.00041   0.18352  -0.00302  -0.00003  -0.00266
   I      5.87976   3.06847   5.70054   0.00618  -0.00001  -0.00154
PRIMCOORD 16
     12   1
   C      5.55881  -0.00094   2.86865   0.01264  -0.00002   0.00318
   N      0.75055  -0.00030   3.44292  -0.00153   0.00001   0.03611
   H      5.63329  -0.00114   1.77108   0.04023  -0.00004   0.00505
   H      5.02616   0.90153   3.20552   0.00429   0.00002  -0.01016
   H      5.02691   5.23613   3.20582   0.00431  -0.00007  -0.01014
   H      1.29513   0.84552   3.14929   0.00496   0.00020   0.04823
   H      1.29587   5.29304   3.14955   0.00498  -0.00018   0.04824
   H      0.75724  -0.00012   4.48582  -0.02494   0.00002   0.03593
   Pb     2.85990   3.06886   6.11826   0.00017   0.00000   0.00008
   I      2.62985   3.06915   2.96786   0.00050  -0.00000  -0.00156
   I      2.46059  -0.00041   0.18352  -0.00161   0.00000  -0.00386
   I      5.87976   3.06847   5.70054  -0.00046  -0.00000   0.00007
PRIMCOORD 17
     12   1
   C      5.55881  -0.00094   2.86865   0.00000   0.00247   0.00001
   N      0.75055  -0.00030   3.44292   0.00001   0.00102  -0.00000
   H      5.63329  -0.00114   1.77108  -0.00001  -0.04656   0.00001
   H      5.02616   0.90153   3.20552   0.01671   0.02678  -0.03865
   H      5.02691   5.23613   3.20582  -0.01670   0.02679   0.03866
   H      1.29513   0.84552   3.14929   0.01065  -0.01455  -0.02419
   H      1.29587   5.29304   3.14955  -0.01064  -0.01453   0.02419
   H      0.75724  -0.00012   4.48582   0.00001   0.03199  -0.00001
   Pb     2.85990   3.06886   6.11826   0.00000   0.00019   0.00000
   I      2.62985   3.06915   2.96786  -0.00000  -0.00015  -0.00000
   I      2.46059  -0.00041   0.18352  -0.00000  -0.00063  -0.00000
   I      5.87976   3.06847   5.70054  -0.00000   0.00004  -0.00000
PRIMCOORD 18
     12   1
   C      5.55881  -0.00094   2.86865   0.00002   0.00474  -0.00000
   N      0.75055  -0.00030   3.44292   0.00002  -0.03504   0.00001
   H      5.63329  -0.00114   1.77108   0.00003   0.01454  -0.00000
   H      5.02616   0.90153   3.20552   0.02299   0.01470   0.00969
   H      5.02691   5.23613   3.20582  -0.02294   0.01470  -0.00970
   H      1.29513   0.84552   3.14929   0.01928  -0.04712   0.00386
   H      1.29587   5.29304   3.14955  -0.01924  -0.04711  -0.00383
   H      0.75724  -0.00012   4.48582   0.00002  -0.04044   0.00001
   Pb     2.85990   3.06886   6.11826  -0.00000   0.00015  -0.00000
   I      2.62985   3.06915   2.96786  -0.00000   0.00409   0.00000
   I      2.46059  -0.00041   0.18352  -0.00000   0.00003  -0.00000
   I      5.87976   3.06847   5.70054   0.00000  -0.00023   0.00000
PRIMCOORD 19
     12   1
   C      5.55881  -0.00094   2.86865  -0.00000   0.00049  -0.00000
   N      0.75055  -0.00030   3.44292  -0.00000  -0.00062   0.00000
   H      5.63329  -0.00114   1.77108  -0.00000  -0.03044   0.00000
   H      5.02616   0.90153   3.20552   0.01064   0.01588  -0.02446
   H      5.02691   5.23613   3.20582  -0.01064   0.01589   0.02445
   H      1.29513   0.84552   3.14929  -0.01493   0.02312   0.03910
   H      1.29587   5.29304   3.14955   0.01493   0.02310  -0.03911
   H      0.75724  -0.00012   4.48582  -0.00000  -0.05072   0.00001
   Pb     2.85990   3.06886   6.11826  -0.00000  -0.00000   0.00000
   I      2.62985   3.06915   2.96786   0.00000   0.00005   0.00000
   I      2.46059  -0.00041   0.18352   0.00000   0.00018   0.00000
   I      5.87976   3.06847   5.70054   0.00000  -0.00018  -0.00000
PRIMCOORD 20
     12   1
   C      5.55881  -0.00094   2.86865  -0.00209   0.00000   0.00368
   N      0.75055  -0.00030   3.44292  -0.00184   0.00000   0.00434
   H      5.63329  -0.00114   1.77108   0.04681  -0.00001   0.00599
   H      5.02616   0.90153   3.20552  -0.01391   0.00408  -0.02734
   H      5.02691   5.23613   3.20582  -0.01389  -0.00409  -0.02733
   H      1.29513   0.84552   3.14929  -0.01441  -0.00452  -0.03079
   H      1.29587   5.29304   3.14955  -0.01443   0.00451  -0.03079
   H      0.75724  -0.00012   4.48582   0.05863  -0.00001   0.00535
   Pb     2.85990   3.06886   6.11826  -0.00001   0.00000   0.00000
   I      2.62985   3.06915   2.96786   0.00000  -0.00000   0.00003
   I      2.46059  -0.00041   0.18352   0.00002  -0.00000  -0.00001
   I      5.87976   3.06847   5.70054   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55881  -0.00094   2.86865   0.00000   0.00520  -0.00000
   N      0.75055  -0.00030   3.44292   0.00000   0.00414  -0.00000
   H      5.63329  -0.00114   1.77108  -0.00001  -0.02220   0.00000
   H      5.02616   0.90153   3.20552  -0.04072  -0.01545  -0.01164
   H      5.02691   5.23613   3.20582   0.04072  -0.01545   0.01166
   H      1.29513   0.84552   3.14929   0.04294  -0.01921   0.01267
   H      1.29587   5.29304   3.14955  -0.04293  -0.01921  -0.01264
   H      0.75724  -0.00012   4.48582  -0.00001  -0.02556   0.00000
   Pb     2.85990   3.06886   6.11826  -0.00000  -0.00000  -0.00000
   I      2.62985   3.06915   2.96786  -0.00000   0.00000   0.00000
   I      2.46059  -0.00041   0.18352  -0.00000   0.00001   0.00000
   I      5.87976   3.06847   5.70054   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55881  -0.00094   2.86865   0.03693   0.00000   0.01639
   N      0.75055  -0.00030   3.44292  -0.03250  -0.00000  -0.01389
   H      5.63329  -0.00114   1.77108   0.03495  -0.00000   0.01664
   H      5.02616   0.90153   3.20552   0.03012  -0.00217   0.00964
   H      5.02691   5.23613   3.20582   0.03013   0.00217   0.00964
   H      1.29513   0.84552   3.14929  -0.03119  -0.00112  -0.01457
   H      1.29587   5.29304   3.14955  -0.03120   0.00112  -0.01458
   H      0.75724  -0.00012   4.48582  -0.03199  -0.00000  -0.01457
   Pb     2.85990   3.06886   6.11826   0.00000   0.00000   0.00000
   I      2.62985   3.06915   2.96786   0.00005  -0.00000  -0.00000
   I      2.46059  -0.00041   0.18352   0.00004   0.00000   0.00003
   I      5.87976   3.06847   5.70054  -0.00000   0.00000   0.00002
PRIMCOORD 23
     12   1
   C      5.55881  -0.00094   2.86865  -0.00626   0.00001   0.01379
   N      0.75055  -0.00030   3.44292   0.00581  -0.00001  -0.01037
   H      5.63329  -0.00114   1.77108   0.04679  -0.00001   0.01700
   H      5.02616   0.90153   3.20552  -0.01289   0.01430  -0.03536
   H      5.02691   5.23613   3.20582  -0.01286  -0.01432  -0.03535
   H      1.29513   0.84552   3.14929   0.01069   0.00960   0.02406
   H      1.29587   5.29304   3.14955   0.01070  -0.00959   0.02405
   H      0.75724  -0.00012   4.48582  -0.04682   0.00001  -0.01213
   Pb     2.85990   3.06886   6.11826   0.00000  -0.00000   0.00000
   I      2.62985   3.06915   2.96786  -0.00000   0.00000  -0.00001
   I      2.46059  -0.00041   0.18352  -0.00001   0.00000  -0.00001
   I      5.87976   3.06847   5.70054  -0.00000   0.00000   0.00000
PRIMCOORD 24
     12   1
   C      5.55881  -0.00094   2.86865   0.00000   0.01448  -0.00001
   N      0.75055  -0.00030   3.44292  -0.00000  -0.01201   0.00001
   H      5.63329  -0.00114   1.77108  -0.00001  -0.03537   0.00000
   H      5.02616   0.90153   3.20552  -0.04284  -0.01044  -0.00164
   H      5.02691   5.23613   3.20582   0.04284  -0.01044   0.00166
   H      1.29513   0.84552   3.14929  -0.04122   0.01157  -0.00596
   H      1.29587   5.29304   3.14955   0.04122   0.01157   0.00594
   H      0.75724  -0.00012   4.48582   0.00001   0.02764  -0.00000
   Pb     2.85990   3.06886   6.11826  -0.00000  -0.00000   0.00000
   I      2.62985   3.06915   2.96786  -0.00000  -0.00000   0.00000
   I      2.46059  -0.00041   0.18352  -0.00000  -0.00000  -0.00000
   I      5.87976   3.06847   5.70054  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55881  -0.00094   2.86865  -0.01077  -0.00000  -0.00506
   N      0.75055  -0.00030   3.44292  -0.00047  -0.00000  -0.00056
   H      5.63329  -0.00114   1.77108   0.06366  -0.00000   0.00048
   H      5.02616   0.90153   3.20552   0.03804   0.01351   0.03551
   H      5.02691   5.23613   3.20582   0.03804  -0.01351   0.03551
   H      1.29513   0.84552   3.14929  -0.00122  -0.00077  -0.00117
   H      1.29587   5.29304   3.14955  -0.00122   0.00077  -0.00117
   H      0.75724  -0.00012   4.48582  -0.00383   0.00000  -0.00159
   Pb     2.85990   3.06886   6.11826   0.00000   0.00000  -0.00000
   I      2.62985   3.06915   2.96786  -0.00000  -0.00000   0.00000
   I      2.46059  -0.00041   0.18352   0.00001   0.00000  -0.00000
   I      5.87976   3.06847   5.70054   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55881  -0.00094   2.86865  -0.00000  -0.00351   0.00000
   N      0.75055  -0.00030   3.44292  -0.00000  -0.00312   0.00000
   H      5.63329  -0.00114   1.77108  -0.00001   0.06695  -0.00001
   H      5.02616   0.90153   3.20552  -0.01972   0.00442  -0.04769
   H      5.02691   5.23613   3.20582   0.01973   0.00443   0.04768
   H      1.29513   0.84552   3.14929  -0.00604   0.00088   0.00154
   H      1.29587   5.29304   3.14955   0.00604   0.00088  -0.00155
   H      0.75724  -0.00012   4.48582   0.00000   0.00717  -0.00000
   Pb     2.85990   3.06886   6.11826   0.00000  -0.00000   0.00000
   I      2.62985   3.06915   2.96786   0.00000   0.00000  -0.00000
   I      2.46059  -0.00041   0.18352   0.00000  -0.00000   0.00000
   I      5.87976   3.06847   5.70054  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55881  -0.00094   2.86865  -0.00281   0.00000   0.00278
   N      0.75055  -0.00030   3.44292  -0.00224   0.00000   0.00218
   H      5.63329  -0.00114   1.77108  -0.03661  -0.00001  -0.00108
   H      5.02616   0.90153   3.20552   0.04295   0.03837  -0.03008
   H      5.02691   5.23613   3.20582   0.04293  -0.03839  -0.03008
   H      1.29513   0.84552   3.14929   0.00402  -0.00614  -0.00282
   H      1.29587   5.29304   3.14955   0.00403   0.00613  -0.00282
   H      0.75724  -0.00012   4.48582   0.00765  -0.00000   0.00278
   Pb     2.85990   3.06886   6.11826   0.00000   0.00000   0.00000
   I      2.62985   3.06915   2.96786  -0.00000  -0.00000   0.00000
   I      2.46059  -0.00041   0.18352   0.00000  -0.00000  -0.00000
   I      5.87976   3.06847   5.70054  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55881  -0.00094   2.86865   0.00021  -0.00000   0.00017
   N      0.75055  -0.00030   3.44292   0.00923   0.00000   0.00613
   H      5.63329  -0.00114   1.77108  -0.00517   0.00000  -0.00017
   H      5.02616   0.90153   3.20552   0.00260   0.00227  -0.00252
   H      5.02691   5.23613   3.20582   0.00259  -0.00227  -0.00251
   H      1.29513   0.84552   3.14929  -0.03610   0.01047  -0.04147
   H      1.29587   5.29304   3.14955  -0.03611  -0.01047  -0.04149
   H      0.75724  -0.00012   4.48582  -0.05951   0.00002   0.00210
   Pb     2.85990   3.06886   6.11826   0.00000  -0.00000   0.00000
   I      2.62985   3.06915   2.96786   0.00001   0.00000   0.00002
   I      2.46059  -0.00041   0.18352  -0.00001  -0.00000  -0.00003
   I      5.87976   3.06847   5.70054  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55881  -0.00094   2.86865  -0.00043  -0.00000   0.00137
   N      0.75055  -0.00030   3.44292  -0.00315  -0.00000   0.00299
   H      5.63329  -0.00114   1.77108   0.00626  -0.00000   0.00237
   H      5.02616   0.90153   3.20552  -0.00638  -0.00289   0.00078
   H      5.02691   5.23613   3.20582  -0.00638   0.00289   0.00078
   H      1.29513   0.84552   3.14929   0.04375  -0.04081  -0.03015
   H      1.29587   5.29304   3.14955   0.04375   0.04080  -0.03019
   H      0.75724  -0.00012   4.48582  -0.02926   0.00002   0.00020
   Pb     2.85990   3.06886   6.11826  -0.00000   0.00000  -0.00000
   I      2.62985   3.06915   2.96786  -0.00002  -0.00000   0.00001
   I      2.46059  -0.00041   0.18352  -0.00000   0.00000  -0.00002
   I      5.87976   3.06847   5.70054   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55881  -0.00094   2.86865  -0.00000   0.00172   0.00000
   N      0.75055  -0.00030   3.44292   0.00000   0.00410   0.00000
   H      5.63329  -0.00114   1.77108   0.00000   0.00230   0.00000
   H      5.02616   0.90153   3.20552  -0.00527   0.00044  -0.00334
   H      5.02691   5.23613   3.20582   0.00527   0.00044   0.00334
   H      1.29513   0.84552   3.14929  -0.01749  -0.00473  -0.04783
   H      1.29587   5.29304   3.14955   0.01750  -0.00470   0.04781
   H      0.75724  -0.00012   4.48582  -0.00003  -0.06831   0.00001
   Pb     2.85990   3.06886   6.11826  -0.00000   0.00000  -0.00000
   I      2.62985   3.06915   2.96786  -0.00000  -0.00001   0.00000
   I      2.46059  -0.00041   0.18352   0.00000   0.00000  -0.00000
   I      5.87976   3.06847   5.70054   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55881  -0.00094   2.86865   0.00457   0.00000   0.00138
   N      0.75055  -0.00030   3.44292  -0.00039   0.00000  -0.00002
   H      5.63329  -0.00114   1.77108   0.00386  -0.00001  -0.05288
   H      5.02616   0.90153   3.20552  -0.02859   0.04899   0.01843
   H      5.02691   5.23613   3.20582  -0.02859  -0.04898   0.01844
   H      1.29513   0.84552   3.14929   0.00223   0.00391  -0.00151
   H      1.29587   5.29304   3.14955   0.00223  -0.00392  -0.00151
   H      0.75724  -0.00012   4.48582  -0.00026   0.00000   0.00287
   Pb     2.85990   3.06886   6.11826  -0.00000  -0.00000  -0.00000
   I      2.62985   3.06915   2.96786  -0.00000   0.00000  -0.00000
   I      2.46059  -0.00041   0.18352   0.00000  -0.00000   0.00000
   I      5.87976   3.06847   5.70054   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55881  -0.00094   2.86865   0.00000   0.00895  -0.00000
   N      0.75055  -0.00030   3.44292   0.00000  -0.00303  -0.00000
   H      5.63329  -0.00114   1.77108   0.00000   0.00159  -0.00001
   H      5.02616   0.90153   3.20552   0.03165  -0.05360  -0.02101
   H      5.02691   5.23613   3.20582  -0.03166  -0.05359   0.02103
   H      1.29513   0.84552   3.14929   0.01229   0.02034  -0.00825
   H      1.29587   5.29304   3.14955  -0.01236   0.02046   0.00828
   H      0.75724  -0.00012   4.48582   0.00000  -0.00085  -0.00001
   Pb     2.85990   3.06886   6.11826  -0.00000   0.00000  -0.00000
   I      2.62985   3.06915   2.96786  -0.00000   0.00001  -0.00000
   I      2.46059  -0.00041   0.18352   0.00000   0.00000   0.00000
   I      5.87976   3.06847   5.70054   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55881  -0.00094   2.86865  -0.00327  -0.00000   0.00865
   N      0.75055  -0.00030   3.44292   0.00118  -0.00001  -0.00092
   H      5.63329  -0.00114   1.77108   0.00582  -0.00002  -0.08284
   H      5.02616   0.90153   3.20552   0.01639  -0.02974  -0.00983
   H      5.02691   5.23613   3.20582   0.01644   0.02979  -0.00987
   H      1.29513   0.84552   3.14929  -0.00756  -0.01307   0.00474
   H      1.29587   5.29304   3.14955  -0.00760   0.01314   0.00476
   H      0.75724  -0.00012   4.48582  -0.00083  -0.00000   0.00277
   Pb     2.85990   3.06886   6.11826   0.00000   0.00000  -0.00000
   I      2.62985   3.06915   2.96786  -0.00000   0.00000  -0.00000
   I      2.46059  -0.00041   0.18352   0.00000  -0.00000   0.00000
   I      5.87976   3.06847   5.70054  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55881  -0.00094   2.86865  -0.00116   0.00003   0.00167
   N      0.75055  -0.00030   3.44292  -0.00490   0.00006   0.00191
   H      5.63329  -0.00114   1.77108   0.00131   0.00000  -0.01397
   H      5.02616   0.90153   3.20552   0.00644  -0.00987  -0.00319
   H      5.02691   5.23613   3.20582   0.00619   0.00944  -0.00304
   H      1.29513   0.84552   3.14929   0.03393   0.05496  -0.02004
   H      1.29587   5.29304   3.14955   0.03443  -0.05578  -0.02033
   H      0.75724  -0.00012   4.48582  -0.00117   0.00002   0.01414
   Pb     2.85990   3.06886   6.11826  -0.00000   0.00000   0.00000
   I      2.62985   3.06915   2.96786   0.00001  -0.00000   0.00000
   I      2.46059  -0.00041   0.18352  -0.00000  -0.00000  -0.00000
   I      5.87976   3.06847   5.70054   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55881  -0.00094   2.86865  -0.00001  -0.00328   0.00001
   N      0.75055  -0.00030   3.44292  -0.00004  -0.00772   0.00002
   H      5.63329  -0.00114   1.77108   0.00001  -0.00049  -0.00006
   H      5.02616   0.90153   3.20552  -0.01262   0.02022   0.00759
   H      5.02691   5.23613   3.20582   0.01270   0.02033  -0.00763
   H      1.29513   0.84552   3.14929   0.03406   0.05316  -0.02057
   H      1.29587   5.29304   3.14955  -0.03347   0.05223   0.02021
   H      0.75724  -0.00012   4.48582  -0.00001  -0.00200   0.00012
   Pb     2.85990   3.06886   6.11826   0.00000   0.00000   0.00000
   I      2.62985   3.06915   2.96786   0.00000   0.00002   0.00000
   I      2.46059  -0.00041   0.18352  -0.00000   0.00000  -0.00000
   I      5.87976   3.06847   5.70054   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55881  -0.00094   2.86865  -0.00003  -0.00000   0.00045
   N      0.75055  -0.00030   3.44292  -0.00080   0.00000   0.00734
   H      5.63329  -0.00114   1.77108  -0.00057  -0.00000  -0.00616
   H      5.02616   0.90153   3.20552   0.00049  -0.00079  -0.00035
   H      5.02691   5.23613   3.20582   0.00049   0.00079  -0.00035
   H      1.29513   0.84552   3.14929   0.00377   0.00679  -0.00063
   H      1.29587   5.29304   3.14955   0.00376  -0.00679  -0.00063
   H      0.75724  -0.00012   4.48582   0.00411  -0.00002  -0.09883
   Pb     2.85990   3.06886   6.11826  -0.00000  -0.00000  -0.00000
   I      2.62985   3.06915   2.96786   0.00000   0.00000  -0.00000
   I      2.46059  -0.00041   0.18352  -0.00001   0.00000  -0.00000
   I      5.87976   3.06847   5.70054   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_1.005_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000641609   -0.002988394
    0.000877866    6.145466096   -0.000019741
    0.133948648   -0.000393327    6.265231801
PRIMCOORD  1
     12   1
   C      5.55754  -0.00089   2.87296  -0.01318   0.02547   0.00326
   N      0.75217  -0.00033   3.44035  -0.01318   0.02547   0.00326
   H      5.62615  -0.00101   1.77502  -0.01318   0.02547   0.00326
   H      5.02670   0.90155   3.21278  -0.01318   0.02547   0.00326
   H      5.02740   5.24232   3.21294  -0.01318   0.02547   0.00326
   H      1.29531   0.84549   3.14425  -0.01318   0.02547   0.00326
   H      1.29601   5.29914   3.14441  -0.01318   0.02547   0.00326
   H      0.76413  -0.00020   4.48334  -0.01318   0.02547   0.00326
   Pb     2.85826   3.07189   6.11733  -0.01318   0.02547   0.00326
   I      2.62839   3.07218   2.96607  -0.01318   0.02547   0.00326
   I      2.46340  -0.00045   0.17917  -0.01318   0.02547   0.00326
   I      5.87864   3.07150   5.70021  -0.01318   0.02547   0.00326
PRIMCOORD  2
     12   1
   C      5.55754  -0.00089   2.87296  -0.02568  -0.01301  -0.00217
   N      0.75217  -0.00033   3.44035  -0.02568  -0.01301  -0.00217
   H      5.62615  -0.00101   1.77502  -0.02568  -0.01301  -0.00217
   H      5.02670   0.90155   3.21278  -0.02568  -0.01301  -0.00217
   H      5.02740   5.24232   3.21294  -0.02568  -0.01301  -0.00217
   H      1.29531   0.84549   3.14425  -0.02568  -0.01301  -0.00217
   H      1.29601   5.29914   3.14441  -0.02568  -0.01301  -0.00217
   H      0.76413  -0.00020   4.48334  -0.02568  -0.01301  -0.00217
   Pb     2.85826   3.07189   6.11733  -0.02568  -0.01301  -0.00217
   I      2.62839   3.07218   2.96607  -0.02568  -0.01301  -0.00217
   I      2.46340  -0.00045   0.17917  -0.02568  -0.01301  -0.00217
   I      5.87864   3.07150   5.70021  -0.02568  -0.01301  -0.00217
PRIMCOORD  3
     12   1
   C      5.55754  -0.00089   2.87296   0.00044   0.00389  -0.02860
   N      0.75217  -0.00033   3.44035   0.00044   0.00389  -0.02860
   H      5.62615  -0.00101   1.77502   0.00044   0.00389  -0.02860
   H      5.02670   0.90155   3.21278   0.00044   0.00389  -0.02860
   H      5.02740   5.24232   3.21294   0.00044   0.00389  -0.02860
   H      1.29531   0.84549   3.14425   0.00044   0.00389  -0.02860
   H      1.29601   5.29914   3.14441   0.00044   0.00389  -0.02860
   H      0.76413  -0.00020   4.48334   0.00044   0.00389  -0.02860
   Pb     2.85826   3.07189   6.11733   0.00044   0.00389  -0.02860
   I      2.62839   3.07218   2.96607   0.00044   0.00389  -0.02860
   I      2.46340  -0.00045   0.17917   0.00044   0.00389  -0.02860
   I      5.87864   3.07150   5.70021   0.00044   0.00389  -0.02860
PRIMCOORD  4
     12   1
   C      5.55754  -0.00089   2.87296   0.00008   0.02368  -0.00012
   N      0.75217  -0.00033   3.44035   0.00005   0.03001  -0.00005
   H      5.62615  -0.00101   1.77502   0.00014   0.02927  -0.00012
   H      5.02670   0.90155   3.21278  -0.00476   0.01943   0.00371
   H      5.02740   5.24232   3.21294   0.00488   0.01943  -0.00400
   H      1.29531   0.84549   3.14425  -0.00246   0.03021  -0.00407
   H      1.29601   5.29914   3.14441   0.00259   0.03021   0.00403
   H      0.76413  -0.00020   4.48334  -0.00000   0.03769  -0.00005
   Pb     2.85826   3.07189   6.11733  -0.00005   0.00630   0.00001
   I      2.62839   3.07218   2.96607   0.00004   0.02942   0.00001
   I      2.46340  -0.00045   0.17917   0.00005   0.00471  -0.00003
   I      5.87864   3.07150   5.70021  -0.00003  -0.05129   0.00003
PRIMCOORD  5
     12   1
   C      5.55754  -0.00089   2.87296   0.02030   0.00040   0.00350
   N      0.75217  -0.00033   3.44035   0.01699   0.00031   0.01136
   H      5.62615  -0.00101   1.77502   0.02739   0.00049   0.00395
   H      5.02670   0.90155   3.21278   0.01893   0.00066   0.00088
   H      5.02740   5.24232   3.21294   0.01887   0.00011   0.00072
   H      1.29531   0.84549   3.14425   0.01872  -0.00010   0.01396
   H      1.29601   5.29914   3.14441   0.01869   0.00077   0.01380
   H      0.76413  -0.00020   4.48334   0.01027   0.00022   0.01154
   Pb     2.85826   3.07189   6.11733  -0.00868  -0.00024   0.01061
   I      2.62839   3.07218   2.96607   0.03490   0.00030   0.00772
   I      2.46340  -0.00045   0.17917  -0.01865  -0.00014   0.03193
   I      5.87864   3.07150   5.70021  -0.00676   0.00013  -0.05893
PRIMCOORD  6
     12   1
   C      5.55754  -0.00089   2.87296  -0.02519  -0.00107  -0.00409
   N      0.75217  -0.00033   3.44035  -0.02275  -0.00080  -0.01051
   H      5.62615  -0.00101   1.77502  -0.02996  -0.00131  -0.00443
   H      5.02670   0.90155   3.21278  -0.02391  -0.00107  -0.00210
   H      5.02740   5.24232   3.21294  -0.02370  -0.00104  -0.00170
   H      1.29531   0.84549   3.14425  -0.02393  -0.00122  -0.01325
   H      1.29601   5.29914   3.14441  -0.02383  -0.00050  -0.01279
   H      0.76413  -0.00020   4.48334  -0.01694  -0.00051  -0.01009
   Pb     2.85826   3.07189   6.11733   0.03434   0.00067   0.00338
   I      2.62839   3.07218   2.96607  -0.01237  -0.00076   0.00100
   I      2.46340  -0.00045   0.17917  -0.05571   0.00040  -0.00226
   I      5.87864   3.07150   5.70021   0.01805  -0.00051  -0.00237
PRIMCOORD  7
     12   1
   C      5.55754  -0.00089   2.87296  -0.00032  -0.03332   0.00016
   N      0.75217  -0.00033   3.44035  -0.00056  -0.02883   0.00074
   H      5.62615  -0.00101   1.77502   0.00013  -0.03965   0.00019
   H      5.02670   0.90155   3.21278  -0.00162  -0.03200  -0.00540
   H      5.02740   5.24232   3.21294   0.00069  -0.03200   0.00528
   H      1.29531   0.84549   3.14425  -0.00014  -0.03146  -0.00577
   H      1.29601   5.29914   3.14441  -0.00077  -0.03151   0.00771
   H      0.76413  -0.00020   4.48334  -0.00104  -0.02010   0.00071
   Pb     2.85826   3.07189   6.11733  -0.00001   0.02387   0.00045
   I      2.62839   3.07218   2.96607  -0.00116  -0.02992   0.00022
   I      2.46340  -0.00045   0.17917   0.00154   0.01395   0.00023
   I      5.87864   3.07150   5.70021  -0.00024  -0.01519  -0.00130
PRIMCOORD  8
     12   1
   C      5.55754  -0.00089   2.87296   0.01299  -0.00126  -0.02753
   N      0.75217  -0.00033   3.44035   0.01317  -0.00113  -0.02788
   H      5.62615  -0.00101   1.77502   0.01294  -0.00149  -0.02759
   H      5.02670   0.90155   3.21278   0.01289  -0.00128  -0.02762
   H      5.02740   5.24232   3.21294   0.01294  -0.00113  -0.02724
   H      1.29531   0.84549   3.14425   0.01377  -0.00176  -0.02778
   H      1.29601   5.29914   3.14441   0.01372  -0.00070  -0.02729
   H      0.76413  -0.00020   4.48334   0.01391  -0.00081  -0.02751
   Pb     2.85826   3.07189   6.11733  -0.00994   0.00092   0.00445
   I      2.62839   3.07218   2.96607   0.03417  -0.00119   0.00385
   I      2.46340  -0.00045   0.17917  -0.01833   0.00054  -0.02258
   I      5.87864   3.07150   5.70021  -0.00293  -0.00054   0.01846
PRIMCOORD  9
     12   1
   C      5.55754  -0.00089   2.87296  -0.00536   0.00087  -0.03365
   N      0.75217  -0.00033   3.44035  -0.01289   0.00082  -0.01528
   H      5.62615  -0.00101   1.77502   0.00946   0.00100  -0.03272
   H      5.02670   0.90155   3.21278  -0.01022   0.00065  -0.04059
   H      5.02740   5.24232   3.21294  -0.01022   0.00100  -0.04081
   H      1.29531   0.84549   3.14425  -0.00886   0.00129  -0.00681
   H      1.29601   5.29914   3.14441  -0.00879   0.00051  -0.00714
   H      0.76413  -0.00020   4.48334  -0.02729   0.00060  -0.01565
   Pb     2.85826   3.07189   6.11733   0.00339  -0.00071   0.02551
   I      2.62839   3.07218   2.96607  -0.01250   0.00089   0.01476
   I      2.46340  -0.00045   0.17917   0.01183  -0.00041  -0.03041
   I      5.87864   3.07150   5.70021  -0.00249   0.00046  -0.01999
PRIMCOORD 10
     12   1
   C      5.55754  -0.00089   2.87296  -0.01340  -0.00004   0.03592
   N      0.75217  -0.00033   3.44035  -0.00021  -0.00001   0.00373
   H      5.62615  -0.00101   1.77502  -0.04059  -0.00005   0.03423
   H      5.02670   0.90155   3.21278  -0.00501  -0.00006   0.04911
   H      5.02740   5.24232   3.21294  -0.00496  -0.00005   0.04913
   H      1.29531   0.84549   3.14425  -0.00669  -0.00010  -0.00783
   H      1.29601   5.29914   3.14441  -0.00665   0.00010  -0.00782
   H      0.76413  -0.00020   4.48334   0.02380  -0.00001   0.00408
   Pb     2.85826   3.07189   6.11733  -0.00015   0.00000   0.00095
   I      2.62839   3.07218   2.96607   0.00206   0.00001  -0.00072
   I      2.46340  -0.00045   0.17917   0.00004  -0.00000  -0.00435
   I      5.87864   3.07150   5.70021  -0.00024  -0.00001  -0.00124
PRIMCOORD 11
     12   1
   C      5.55754  -0.00089   2.87296   0.00004   0.03892   0.00006
   N      0.75217  -0.00033   3.44035   0.00006   0.00667   0.00001
   H      5.62615  -0.00101   1.77502  -0.00001   0.05691   0.00005
   H      5.02670   0.90155   3.21278   0.01595   0.04252   0.01554
   H      5.02740   5.24232   3.21294  -0.01584   0.04252  -0.01537
   H      1.29531   0.84549   3.14425   0.01338   0.00198   0.00963
   H      1.29601   5.29914   3.14441  -0.01329   0.00198  -0.00965
   H      0.76413  -0.00020   4.48334   0.00010  -0.00476   0.00001
   Pb     2.85826   3.07189   6.11733   0.00000   0.00099   0.00001
   I      2.62839   3.07218   2.96607  -0.00002  -0.00538  -0.00000
   I      2.46340  -0.00045   0.17917  -0.00001  -0.00137  -0.00002
   I      5.87864   3.07150   5.70021   0.00002  -0.00040  -0.00001
PRIMCOORD 12
     12   1
   C      5.55754  -0.00089   2.87296  -0.02113   0.00024  -0.00026
   N      0.75217  -0.00033   3.44035  -0.02562   0.00004   0.01146
   H      5.62615  -0.00101   1.77502  -0.01189   0.00034   0.00037
   H      5.02670   0.90155   3.21278  -0.02409   0.00026  -0.00474
   H      5.02740   5.24232   3.21294  -0.02428   0.00025  -0.00493
   H      1.29531   0.84549   3.14425  -0.02230  -0.00016   0.01735
   H      1.29601   5.29914   3.14441  -0.02246   0.00018   0.01722
   H      0.76413  -0.00020   4.48334  -0.03474  -0.00004   0.01122
   Pb     2.85826   3.07189   6.11733   0.01620   0.00001  -0.02580
   I      2.62839   3.07218   2.96607   0.00846   0.00001   0.04804
   I      2.46340  -0.00045   0.17917   0.00441  -0.00007  -0.00530
   I      5.87864   3.07150   5.70021  -0.03339   0.00001  -0.00213
PRIMCOORD 13
     12   1
   C      5.55754  -0.00089   2.87296   0.02798  -0.00003   0.00631
   N      0.75217  -0.00033   3.44035   0.03413  -0.00000  -0.00977
   H      5.62615  -0.00101   1.77502   0.01499  -0.00003   0.00545
   H      5.02670   0.90155   3.21278   0.03214  -0.00011   0.01298
   H      5.02740   5.24232   3.21294   0.03219   0.00001   0.01297
   H      1.29531   0.84549   3.14425   0.03031   0.00032  -0.01623
   H      1.29601   5.29914   3.14441   0.03035  -0.00030  -0.01624
   H      0.76413  -0.00020   4.48334   0.04661  -0.00001  -0.00942
   Pb     2.85826   3.07189   6.11733   0.00886  -0.00001   0.00468
   I      2.62839   3.07218   2.96607  -0.00160  -0.00000  -0.01012
   I      2.46340  -0.00045   0.17917  -0.00031   0.00002   0.00093
   I      5.87864   3.07150   5.70021  -0.02044   0.00000   0.00211
PRIMCOORD 14
     12   1
   C      5.55754  -0.00089   2.87296  -0.00011  -0.01617  -0.00011
   N      0.75217  -0.00033   3.44035  -0.00015   0.00297  -0.00001
   H      5.62615  -0.00101   1.77502  -0.00002  -0.00051  -0.00011
   H      5.02670   0.90155   3.21278  -0.01823  -0.03139   0.01183
   H      5.02740   5.24232   3.21294   0.01794  -0.03139  -0.01214
   H      1.29531   0.84549   3.14425  -0.01616   0.01895   0.01613
   H      1.29601   5.29914   3.14441   0.01590   0.01895  -0.01608
   H      0.76413  -0.00020   4.48334  -0.00024  -0.01841  -0.00001
   Pb     2.85826   3.07189   6.11733   0.00002   0.02966   0.00005
   I      2.62839   3.07218   2.96607   0.00004   0.00922  -0.00012
   I      2.46340  -0.00045   0.17917   0.00002  -0.06113   0.00002
   I      5.87864   3.07150   5.70021  -0.00006   0.00502   0.00002
PRIMCOORD 15
     12   1
   C      5.55754  -0.00089   2.87296   0.02933  -0.00016   0.01080
   N      0.75217  -0.00033   3.44035   0.03501  -0.00001  -0.00474
   H      5.62615  -0.00101   1.77502   0.01660  -0.00020   0.00997
   H      5.02670   0.90155   3.21278   0.03337  -0.00023   0.01724
   H      5.02740   5.24232   3.21294   0.03355  -0.00017   0.01732
   H      1.29531   0.84549   3.14425   0.03120   0.00065  -0.01019
   H      1.29601   5.29914   3.14441   0.03135  -0.00058  -0.01016
   H      0.76413  -0.00020   4.48334   0.04677   0.00001  -0.00432
   Pb     2.85826   3.07189   6.11733  -0.00309   0.00003  -0.00312
   I      2.62839   3.07218   2.96607  -0.00639  -0.00000   0.00868
   I      2.46340  -0.00045   0.17917  -0.00303  -0.00003  -0.00266
   I      5.87864   3.07150   5.70021   0.00629  -0.00001  -0.00158
PRIMCOORD 16
     12   1
   C      5.55754  -0.00089   2.87296  -0.01275   0.00003  -0.00342
   N      0.75217  -0.00033   3.44035   0.00119  -0.00001  -0.03623
   H      5.62615  -0.00101   1.77502  -0.04019   0.00006  -0.00513
   H      5.02670   0.90155   3.21278  -0.00438  -0.00003   0.00982
   H      5.02740   5.24232   3.21294  -0.00439   0.00007   0.00976
   H      1.29531   0.84549   3.14425  -0.00532  -0.00021  -0.04824
   H      1.29601   5.29914   3.14441  -0.00534   0.00019  -0.04828
   H      0.76413  -0.00020   4.48334   0.02443  -0.00004  -0.03617
   Pb     2.85826   3.07189   6.11733  -0.00016  -0.00000  -0.00007
   I      2.62839   3.07218   2.96607  -0.00047   0.00000   0.00154
   I      2.46340  -0.00045   0.17917   0.00163  -0.00000   0.00391
   I      5.87864   3.07150   5.70021   0.00046   0.00000  -0.00007
PRIMCOORD 17
     12   1
   C      5.55754  -0.00089   2.87296   0.00000   0.00274   0.00000
   N      0.75217  -0.00033   3.44035   0.00001  -0.00133  -0.00001
   H      5.62615  -0.00101   1.77502  -0.00001  -0.04545   0.00001
   H      5.02670   0.90155   3.21278   0.01795   0.02760  -0.03794
   H      5.02740   5.24232   3.21294  -0.01794   0.02761   0.03796
   H      1.29531   0.84549   3.14425   0.01174  -0.01760  -0.02385
   H      1.29601   5.29914   3.14441  -0.01174  -0.01760   0.02384
   H      0.76413  -0.00020   4.48334   0.00001   0.02904  -0.00001
   Pb     2.85826   3.07189   6.11733   0.00000   0.00020   0.00000
   I      2.62839   3.07218   2.96607  -0.00000   0.00015   0.00000
   I      2.46340  -0.00045   0.17917  -0.00000  -0.00062   0.00000
   I      5.87864   3.07150   5.70021  -0.00000   0.00001  -0.00000
PRIMCOORD 18
     12   1
   C      5.55754  -0.00089   2.87296  -0.00002  -0.00435  -0.00000
   N      0.75217  -0.00033   3.44035  -0.00002   0.03481  -0.00001
   H      5.62615  -0.00101   1.77502  -0.00003  -0.02335   0.00000
   H      5.02670   0.90155   3.21278  -0.01971  -0.00961  -0.01683
   H      5.02740   5.24232   3.21294   0.01967  -0.00961   0.01684
   H      1.29531   0.84549   3.14425  -0.01725   0.04402  -0.00803
   H      1.29601   5.29914   3.14441   0.01722   0.04402   0.00800
   H      0.76413  -0.00020   4.48334  -0.00001   0.04564  -0.00001
   Pb     2.85826   3.07189   6.11733   0.00000  -0.00012   0.00000
   I      2.62839   3.07218   2.96607   0.00000  -0.00407  -0.00000
   I      2.46340  -0.00045   0.17917   0.00000  -0.00013   0.00000
   I      5.87864   3.07150   5.70021  -0.00000   0.00024  -0.00000
PRIMCOORD 19
     12   1
   C      5.55754  -0.00089   2.87296  -0.00000   0.00049  -0.00000
   N      0.75217  -0.00033   3.44035  -0.00000  -0.00070   0.00000
   H      5.62615  -0.00101   1.77502  -0.00000  -0.03035   0.00000
   H      5.02670   0.90155   3.21278   0.01055   0.01588  -0.02444
   H      5.02740   5.24232   3.21294  -0.01055   0.01589   0.02443
   H      1.29531   0.84549   3.14425  -0.01474   0.02306   0.03924
   H      1.29601   5.29914   3.14441   0.01474   0.02305  -0.03924
   H      0.76413  -0.00020   4.48334  -0.00000  -0.05080   0.00001
   Pb     2.85826   3.07189   6.11733  -0.00000  -0.00000  -0.00000
   I      2.62839   3.07218   2.96607   0.00000   0.00006   0.00000
   I      2.46340  -0.00045   0.17917   0.00000   0.00018   0.00000
   I      5.87864   3.07150   5.70021   0.00000  -0.00018  -0.00000
PRIMCOORD 20
     12   1
   C      5.55754  -0.00089   2.87296  -0.00207   0.00000   0.00369
   N      0.75217  -0.00033   3.44035  -0.00181   0.00000   0.00434
   H      5.62615  -0.00101   1.77502   0.04685  -0.00001   0.00575
   H      5.02670   0.90155   3.21278  -0.01405   0.00409  -0.02726
   H      5.02740   5.24232   3.21294  -0.01403  -0.00410  -0.02725
   H      1.29531   0.84549   3.14425  -0.01457  -0.00453  -0.03074
   H      1.29601   5.29914   3.14441  -0.01459   0.00451  -0.03074
   H      0.76413  -0.00020   4.48334   0.05862  -0.00001   0.00506
   Pb     2.85826   3.07189   6.11733  -0.00001   0.00000   0.00000
   I      2.62839   3.07218   2.96607   0.00000  -0.00000   0.00003
   I      2.46340  -0.00045   0.17917   0.00002  -0.00000  -0.00001
   I      5.87864   3.07150   5.70021   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55754  -0.00089   2.87296   0.00000   0.00520  -0.00000
   N      0.75217  -0.00033   3.44035   0.00000   0.00414  -0.00000
   H      5.62615  -0.00101   1.77502  -0.00002  -0.02221   0.00000
   H      5.02670   0.90155   3.21278  -0.04077  -0.01544  -0.01143
   H      5.02740   5.24232   3.21294   0.04077  -0.01545   0.01145
   H      1.29531   0.84549   3.14425   0.04299  -0.01919   0.01250
   H      1.29601   5.29914   3.14441  -0.04299  -0.01919  -0.01248
   H      0.76413  -0.00020   4.48334  -0.00002  -0.02558   0.00000
   Pb     2.85826   3.07189   6.11733  -0.00000  -0.00000  -0.00000
   I      2.62839   3.07218   2.96607  -0.00000   0.00000   0.00000
   I      2.46340  -0.00045   0.17917  -0.00000   0.00001   0.00000
   I      5.87864   3.07150   5.70021   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55754  -0.00089   2.87296   0.03702  -0.00000   0.01621
   N      0.75217  -0.00033   3.44035  -0.03258   0.00000  -0.01373
   H      5.62615  -0.00101   1.77502   0.03502  -0.00000   0.01646
   H      5.02670   0.90155   3.21278   0.03016  -0.00218   0.00950
   H      5.02740   5.24232   3.21294   0.03017   0.00217   0.00951
   H      1.29531   0.84549   3.14425  -0.03127  -0.00111  -0.01440
   H      1.29601   5.29914   3.14441  -0.03127   0.00111  -0.01441
   H      0.76413  -0.00020   4.48334  -0.03207   0.00000  -0.01442
   Pb     2.85826   3.07189   6.11733   0.00000   0.00000   0.00000
   I      2.62839   3.07218   2.96607   0.00005  -0.00000  -0.00000
   I      2.46340  -0.00045   0.17917   0.00004   0.00000   0.00003
   I      5.87864   3.07150   5.70021  -0.00000   0.00000   0.00002
PRIMCOORD 23
     12   1
   C      5.55754  -0.00089   2.87296  -0.00619   0.00001   0.01382
   N      0.75217  -0.00033   3.44035   0.00575  -0.00001  -0.01041
   H      5.62615  -0.00101   1.77502   0.04690  -0.00001   0.01676
   H      5.02670   0.90155   3.21278  -0.01305   0.01431  -0.03527
   H      5.02740   5.24232   3.21294  -0.01303  -0.01432  -0.03526
   H      1.29531   0.84549   3.14425   0.01081   0.00961   0.02405
   H      1.29601   5.29914   3.14441   0.01083  -0.00960   0.02405
   H      0.76413  -0.00020   4.48334  -0.04685   0.00001  -0.01192
   Pb     2.85826   3.07189   6.11733   0.00000  -0.00000   0.00000
   I      2.62839   3.07218   2.96607  -0.00000   0.00000  -0.00001
   I      2.46340  -0.00045   0.17917  -0.00001   0.00000  -0.00001
   I      5.87864   3.07150   5.70021  -0.00000   0.00000   0.00000
PRIMCOORD 24
     12   1
   C      5.55754  -0.00089   2.87296   0.00000   0.01448  -0.00001
   N      0.75217  -0.00033   3.44035  -0.00000  -0.01200   0.00000
   H      5.62615  -0.00101   1.77502  -0.00002  -0.03540  -0.00000
   H      5.02670   0.90155   3.21278  -0.04284  -0.01044  -0.00140
   H      5.02740   5.24232   3.21294   0.04284  -0.01044   0.00142
   H      1.29531   0.84549   3.14425  -0.04125   0.01156  -0.00581
   H      1.29601   5.29914   3.14441   0.04125   0.01156   0.00579
   H      0.76413  -0.00020   4.48334   0.00002   0.02761   0.00000
   Pb     2.85826   3.07189   6.11733   0.00000  -0.00000   0.00000
   I      2.62839   3.07218   2.96607  -0.00000  -0.00000   0.00000
   I      2.46340  -0.00045   0.17917  -0.00000  -0.00000  -0.00000
   I      5.87864   3.07150   5.70021  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55754  -0.00089   2.87296  -0.01079   0.00000  -0.00501
   N      0.75217  -0.00033   3.44035  -0.00048  -0.00000  -0.00055
   H      5.62615  -0.00101   1.77502   0.06363  -0.00001   0.00014
   H      5.02670   0.90155   3.21278   0.03824   0.01352   0.03531
   H      5.02740   5.24232   3.21294   0.03824  -0.01352   0.03532
   H      1.29531   0.84549   3.14425  -0.00121  -0.00079  -0.00116
   H      1.29601   5.29914   3.14441  -0.00121   0.00079  -0.00116
   H      0.76413  -0.00020   4.48334  -0.00381   0.00000  -0.00158
   Pb     2.85826   3.07189   6.11733   0.00000   0.00000  -0.00000
   I      2.62839   3.07218   2.96607  -0.00000  -0.00000   0.00000
   I      2.46340  -0.00045   0.17917   0.00001   0.00000  -0.00000
   I      5.87864   3.07150   5.70021   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55754  -0.00089   2.87296  -0.00000  -0.00350   0.00000
   N      0.75217  -0.00033   3.44035  -0.00000  -0.00312   0.00000
   H      5.62615  -0.00101   1.77502   0.00001   0.06694  -0.00001
   H      5.02670   0.90155   3.21278  -0.01999   0.00442  -0.04758
   H      5.02740   5.24232   3.21294   0.01999   0.00443   0.04758
   H      1.29531   0.84549   3.14425  -0.00605   0.00088   0.00155
   H      1.29601   5.29914   3.14441   0.00605   0.00088  -0.00155
   H      0.76413  -0.00020   4.48334   0.00000   0.00716  -0.00000
   Pb     2.85826   3.07189   6.11733   0.00000  -0.00000   0.00000
   I      2.62839   3.07218   2.96607   0.00000   0.00000  -0.00000
   I      2.46340  -0.00045   0.17917   0.00000  -0.00000   0.00000
   I      5.87864   3.07150   5.70021  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55754  -0.00089   2.87296  -0.00279   0.00000   0.00280
   N      0.75217  -0.00033   3.44035  -0.00222   0.00000   0.00219
   H      5.62615  -0.00101   1.77502  -0.03664   0.00000  -0.00089
   H      5.02670   0.90155   3.21278   0.04278   0.03837  -0.03031
   H      5.02740   5.24232   3.21294   0.04277  -0.03839  -0.03030
   H      1.29531   0.84549   3.14425   0.00397  -0.00613  -0.00290
   H      1.29601   5.29914   3.14441   0.00397   0.00613  -0.00290
   H      0.76413  -0.00020   4.48334   0.00758  -0.00000   0.00275
   Pb     2.85826   3.07189   6.11733   0.00000   0.00000   0.00000
   I      2.62839   3.07218   2.96607  -0.00000  -0.00000   0.00000
   I      2.46340  -0.00045   0.17917   0.00000  -0.00000  -0.00000
   I      5.87864   3.07150   5.70021  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55754  -0.00089   2.87296   0.00021  -0.00000   0.00017
   N      0.75217  -0.00033   3.44035   0.00926  -0.00000   0.00608
   H      5.62615  -0.00101   1.77502  -0.00508   0.00000  -0.00014
   H      5.02670   0.90155   3.21278   0.00253   0.00222  -0.00248
   H      5.02740   5.24232   3.21294   0.00253  -0.00222  -0.00248
   H      1.29531   0.84549   3.14425  -0.03628   0.01046  -0.04127
   H      1.29601   5.29914   3.14441  -0.03629  -0.01046  -0.04129
   H      0.76413  -0.00020   4.48334  -0.05959   0.00002   0.00237
   Pb     2.85826   3.07189   6.11733   0.00000  -0.00000   0.00000
   I      2.62839   3.07218   2.96607   0.00001   0.00000   0.00002
   I      2.46340  -0.00045   0.17917  -0.00001  -0.00000  -0.00003
   I      5.87864   3.07150   5.70021  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55754  -0.00089   2.87296  -0.00042  -0.00000   0.00138
   N      0.75217  -0.00033   3.44035  -0.00314  -0.00000   0.00300
   H      5.62615  -0.00101   1.77502   0.00628  -0.00000   0.00234
   H      5.02670   0.90155   3.21278  -0.00639  -0.00290   0.00081
   H      5.02740   5.24232   3.21294  -0.00639   0.00290   0.00081
   H      1.29531   0.84549   3.14425   0.04362  -0.04081  -0.03033
   H      1.29601   5.29914   3.14441   0.04362   0.04080  -0.03037
   H      0.76413  -0.00020   4.48334  -0.02926   0.00002   0.00033
   Pb     2.85826   3.07189   6.11733  -0.00000   0.00000  -0.00000
   I      2.62839   3.07218   2.96607  -0.00002   0.00000   0.00001
   I      2.46340  -0.00045   0.17917  -0.00000   0.00000  -0.00002
   I      5.87864   3.07150   5.70021   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55754  -0.00089   2.87296   0.00000   0.00172   0.00000
   N      0.75217  -0.00033   3.44035   0.00000   0.00411   0.00000
   H      5.62615  -0.00101   1.77502   0.00000   0.00228   0.00000
   H      5.02670   0.90155   3.21278  -0.00527   0.00044  -0.00330
   H      5.02740   5.24232   3.21294   0.00527   0.00044   0.00330
   H      1.29531   0.84549   3.14425  -0.01770  -0.00473  -0.04771
   H      1.29601   5.29914   3.14441   0.01772  -0.00470   0.04768
   H      0.76413  -0.00020   4.48334  -0.00003  -0.06838   0.00001
   Pb     2.85826   3.07189   6.11733  -0.00000   0.00000  -0.00000
   I      2.62839   3.07218   2.96607  -0.00000  -0.00001   0.00000
   I      2.46340  -0.00045   0.17917   0.00000   0.00000  -0.00000
   I      5.87864   3.07150   5.70021   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55754  -0.00089   2.87296   0.00458  -0.00000   0.00135
   N      0.75217  -0.00033   3.44035  -0.00039   0.00000  -0.00002
   H      5.62615  -0.00101   1.77502   0.00359  -0.00001  -0.05288
   H      5.02670   0.90155   3.21278  -0.02849   0.04899   0.01859
   H      5.02740   5.24232   3.21294  -0.02850  -0.04898   0.01860
   H      1.29531   0.84549   3.14425   0.00221   0.00389  -0.00151
   H      1.29601   5.29914   3.14441   0.00221  -0.00389  -0.00151
   H      0.76413  -0.00020   4.48334  -0.00025   0.00000   0.00290
   Pb     2.85826   3.07189   6.11733  -0.00000  -0.00000  -0.00000
   I      2.62839   3.07218   2.96607  -0.00000   0.00000  -0.00000
   I      2.46340  -0.00045   0.17917   0.00000  -0.00000   0.00000
   I      5.87864   3.07150   5.70021   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55754  -0.00089   2.87296   0.00000   0.00900   0.00000
   N      0.75217  -0.00033   3.44035   0.00000  -0.00291  -0.00000
   H      5.62615  -0.00101   1.77502   0.00000   0.00160  -0.00001
   H      5.02670   0.90155   3.21278   0.03173  -0.05389  -0.02129
   H      5.02740   5.24232   3.21294  -0.03174  -0.05388   0.02130
   H      1.29531   0.84549   3.14425   0.01178   0.01960  -0.00802
   H      1.29601   5.29914   3.14441  -0.01182   0.01968   0.00804
   H      0.76413  -0.00020   4.48334   0.00000  -0.00083  -0.00001
   Pb     2.85826   3.07189   6.11733  -0.00000   0.00000  -0.00000
   I      2.62839   3.07218   2.96607  -0.00000   0.00001   0.00000
   I      2.46340  -0.00045   0.17917   0.00000   0.00000   0.00000
   I      5.87864   3.07150   5.70021   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55754  -0.00089   2.87296  -0.00324  -0.00000   0.00870
   N      0.75217  -0.00033   3.44035   0.00110  -0.00000  -0.00091
   H      5.62615  -0.00101   1.77502   0.00541  -0.00001  -0.08308
   H      5.02670   0.90155   3.21278   0.01644  -0.02989  -0.00997
   H      5.02740   5.24232   3.21294   0.01647   0.02992  -0.00999
   H      1.29531   0.84549   3.14425  -0.00704  -0.01226   0.00448
   H      1.29601   5.29914   3.14441  -0.00706   0.01230   0.00449
   H      0.76413  -0.00020   4.48334  -0.00084  -0.00000   0.00308
   Pb     2.85826   3.07189   6.11733   0.00000   0.00000  -0.00000
   I      2.62839   3.07218   2.96607  -0.00000   0.00000  -0.00000
   I      2.46340  -0.00045   0.17917   0.00000  -0.00000   0.00000
   I      5.87864   3.07150   5.70021  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55754  -0.00089   2.87296  -0.00110   0.00002   0.00155
   N      0.75217  -0.00033   3.44035  -0.00490   0.00004   0.00192
   H      5.62615  -0.00101   1.77502   0.00116   0.00000  -0.01280
   H      5.02670   0.90155   3.21278   0.00613  -0.00934  -0.00305
   H      5.02740   5.24232   3.21294   0.00598   0.00908  -0.00295
   H      1.29531   0.84549   3.14425   0.03401   0.05526  -0.02033
   H      1.29601   5.29914   3.14441   0.03433  -0.05579  -0.02051
   H      0.76413  -0.00020   4.48334  -0.00110   0.00001   0.01435
   Pb     2.85826   3.07189   6.11733  -0.00000   0.00000   0.00000
   I      2.62839   3.07218   2.96607   0.00001  -0.00000   0.00000
   I      2.46340  -0.00045   0.17917  -0.00000  -0.00000  -0.00000
   I      5.87864   3.07150   5.70021   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55754  -0.00089   2.87296  -0.00000  -0.00315   0.00000
   N      0.75217  -0.00033   3.44035  -0.00003  -0.00776   0.00001
   H      5.62615  -0.00101   1.77502   0.00000  -0.00047  -0.00003
   H      5.02670   0.90155   3.21278  -0.01215   0.01947   0.00736
   H      5.02740   5.24232   3.21294   0.01220   0.01954  -0.00739
   H      1.29531   0.84549   3.14425   0.03402   0.05327  -0.02079
   H      1.29601   5.29914   3.14441  -0.03365   0.05269   0.02056
   H      0.76413  -0.00020   4.48334  -0.00001  -0.00202   0.00008
   Pb     2.85826   3.07189   6.11733   0.00000   0.00000   0.00000
   I      2.62839   3.07218   2.96607   0.00000   0.00002   0.00000
   I      2.46340  -0.00045   0.17917  -0.00000   0.00000  -0.00000
   I      5.87864   3.07150   5.70021  -0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55754  -0.00089   2.87296  -0.00003  -0.00000   0.00047
   N      0.75217  -0.00033   3.44035  -0.00077   0.00000   0.00735
   H      5.62615  -0.00101   1.77502  -0.00060  -0.00000  -0.00629
   H      5.02670   0.90155   3.21278   0.00051  -0.00082  -0.00037
   H      5.02740   5.24232   3.21294   0.00051   0.00082  -0.00037
   H      1.29531   0.84549   3.14425   0.00385   0.00693  -0.00070
   H      1.29601   5.29914   3.14441   0.00384  -0.00693  -0.00069
   H      0.76413  -0.00020   4.48334   0.00363  -0.00001  -0.09881
   Pb     2.85826   3.07189   6.11733  -0.00000  -0.00000  -0.00000
   I      2.62839   3.07218   2.96607   0.00000   0.00000  -0.00000
   I      2.46340  -0.00045   0.17917  -0.00001   0.00000  -0.00000
   I      5.87864   3.07150   5.70021   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_1.007_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000642885   -0.002988394
    0.000877866    6.157695881   -0.000019741
    0.133948648   -0.000394107    6.265231801
PRIMCOORD  1
     12   1
   C      5.55731  -0.00089   2.87670  -0.01054  -0.02528   0.00912
   N      0.75493  -0.00032   3.43694  -0.01054  -0.02528   0.00912
   H      5.61997  -0.00099   1.77840  -0.01054  -0.02528   0.00912
   H      5.02835   0.90153   3.21946  -0.01054  -0.02528   0.00912
   H      5.02905   5.25457   3.21960  -0.01054  -0.02528   0.00912
   H      1.29645   0.84550   3.13817  -0.01054  -0.02528   0.00912
   H      1.29714   5.31136   3.13833  -0.01054  -0.02528   0.00912
   H      0.77259  -0.00021   4.48002  -0.01054  -0.02528   0.00912
   Pb     2.85324   3.07800   6.11892  -0.01054  -0.02528   0.00912
   I      2.62442   3.07829   2.96601  -0.01054  -0.02528   0.00912
   I      2.46600  -0.00046   0.17417  -0.01054  -0.02528   0.00912
   I      5.87462   3.07759   5.70212  -0.01054  -0.02528   0.00912
PRIMCOORD  2
     12   1
   C      5.55731  -0.00089   2.87670  -0.02524   0.00595  -0.01267
   N      0.75493  -0.00032   3.43694  -0.02524   0.00595  -0.01267
   H      5.61997  -0.00099   1.77840  -0.02524   0.00595  -0.01267
   H      5.02835   0.90153   3.21946  -0.02524   0.00595  -0.01267
   H      5.02905   5.25457   3.21960  -0.02524   0.00595  -0.01267
   H      1.29645   0.84550   3.13817  -0.02524   0.00595  -0.01267
   H      1.29714   5.31136   3.13833  -0.02524   0.00595  -0.01267
   H      0.77259  -0.00021   4.48002  -0.02524   0.00595  -0.01267
   Pb     2.85324   3.07800   6.11892  -0.02524   0.00595  -0.01267
   I      2.62442   3.07829   2.96601  -0.02524   0.00595  -0.01267
   I      2.46600  -0.00046   0.17417  -0.02524   0.00595  -0.01267
   I      5.87462   3.07759   5.70212  -0.02524   0.00595  -0.01267
PRIMCOORD  3
     12   1
   C      5.55731  -0.00089   2.87670  -0.00922   0.01260   0.02428
   N      0.75493  -0.00032   3.43694  -0.00922   0.01260   0.02428
   H      5.61997  -0.00099   1.77840  -0.00922   0.01260   0.02428
   H      5.02835   0.90153   3.21946  -0.00922   0.01260   0.02428
   H      5.02905   5.25457   3.21960  -0.00922   0.01260   0.02428
   H      1.29645   0.84550   3.13817  -0.00922   0.01260   0.02428
   H      1.29714   5.31136   3.13833  -0.00922   0.01260   0.02428
   H      0.77259  -0.00021   4.48002  -0.00922   0.01260   0.02428
   Pb     2.85324   3.07800   6.11892  -0.00922   0.01260   0.02428
   I      2.62442   3.07829   2.96601  -0.00922   0.01260   0.02428
   I      2.46600  -0.00046   0.17417  -0.00922   0.01260   0.02428
   I      5.87462   3.07759   5.70212  -0.00922   0.01260   0.02428
PRIMCOORD  4
     12   1
   C      5.55731  -0.00089   2.87670   0.00009   0.02377  -0.00012
   N      0.75493  -0.00032   3.43694   0.00006   0.03015  -0.00005
   H      5.61997  -0.00099   1.77840   0.00015   0.02992  -0.00011
   H      5.02835   0.90153   3.21946  -0.00494   0.01923   0.00419
   H      5.02905   5.25457   3.21960   0.00508   0.01923  -0.00447
   H      1.29645   0.84550   3.13817  -0.00271   0.03072  -0.00348
   H      1.29714   5.31136   3.13833   0.00286   0.03072   0.00343
   H      0.77259  -0.00021   4.48002   0.00001   0.03700  -0.00005
   Pb     2.85324   3.07800   6.11892  -0.00005   0.00617   0.00001
   I      2.62442   3.07829   2.96601   0.00005   0.02934   0.00000
   I      2.46600  -0.00046   0.17417   0.00005   0.00455  -0.00003
   I      5.87462   3.07759   5.70212  -0.00003  -0.05087   0.00003
PRIMCOORD  5
     12   1
   C      5.55731  -0.00089   2.87670   0.02046   0.00043   0.00306
   N      0.75493  -0.00032   3.43694   0.01671   0.00034   0.01215
   H      5.61997  -0.00099   1.77840   0.02854   0.00053   0.00353
   H      5.02835   0.90153   3.21946   0.01876   0.00069  -0.00004
   H      5.02905   5.25457   3.21960   0.01869   0.00014  -0.00021
   H      1.29645   0.84550   3.13817   0.01869  -0.00006   0.01516
   H      1.29714   5.31136   3.13833   0.01866   0.00079   0.01499
   H      0.77259  -0.00021   4.48002   0.00909   0.00023   0.01234
   Pb     2.85324   3.07800   6.11892  -0.00887  -0.00026   0.01024
   I      2.62442   3.07829   2.96601   0.03428   0.00032   0.00753
   I      2.46600  -0.00046   0.17417  -0.01762  -0.00015   0.03221
   I      5.87462   3.07759   5.70212  -0.00685   0.00016  -0.05846
PRIMCOORD  6
     12   1
   C      5.55731  -0.00089   2.87670  -0.02514  -0.00122  -0.00426
   N      0.75493  -0.00032   3.43694  -0.02314  -0.00093  -0.00968
   H      5.61997  -0.00099   1.77840  -0.02906  -0.00150  -0.00452
   H      5.02835   0.90153   3.21946  -0.02411  -0.00121  -0.00272
   H      5.02905   5.25457   3.21960  -0.02388  -0.00119  -0.00225
   H      1.29645   0.84550   3.13817  -0.02415  -0.00136  -0.01213
   H      1.29714   5.31136   3.13833  -0.02405  -0.00064  -0.01160
   H      0.77259  -0.00021   4.48002  -0.01813  -0.00058  -0.00931
   Pb     2.85324   3.07800   6.11892   0.03461   0.00078   0.00313
   I      2.62442   3.07829   2.96601  -0.01285  -0.00088   0.00088
   I      2.46600  -0.00046   0.17417  -0.05574   0.00046  -0.00096
   I      5.87462   3.07759   5.70212   0.01815  -0.00059  -0.00322
PRIMCOORD  7
     12   1
   C      5.55731  -0.00089   2.87670  -0.00026  -0.03321   0.00009
   N      0.75493  -0.00032   3.43694  -0.00049  -0.02883   0.00069
   H      5.61997  -0.00099   1.77840   0.00020  -0.03977   0.00012
   H      5.02835   0.90153   3.21946  -0.00144  -0.03173  -0.00564
   H      5.02905   5.25457   3.21960   0.00063  -0.03173   0.00538
   H      1.29645   0.84550   3.13817   0.00005  -0.03166  -0.00609
   H      1.29714   5.31136   3.13833  -0.00082  -0.03172   0.00795
   H      0.77259  -0.00021   4.48002  -0.00099  -0.01974   0.00066
   Pb     2.85324   3.07800   6.11892  -0.00011   0.02403   0.00049
   I      2.62442   3.07829   2.96601  -0.00107  -0.02989   0.00025
   I      2.46600  -0.00046   0.17417   0.00164   0.01385   0.00014
   I      5.87462   3.07759   5.70212  -0.00029  -0.01539  -0.00129
PRIMCOORD  8
     12   1
   C      5.55731  -0.00089   2.87670   0.01296  -0.00120  -0.02768
   N      0.75493  -0.00032   3.43694   0.01308  -0.00107  -0.02789
   H      5.61997  -0.00099   1.77840   0.01306  -0.00142  -0.02774
   H      5.02835   0.90153   3.21946   0.01282  -0.00121  -0.02785
   H      5.02905   5.25457   3.21960   0.01286  -0.00107  -0.02747
   H      1.29645   0.84550   3.13817   0.01370  -0.00172  -0.02777
   H      1.29714   5.31136   3.13833   0.01364  -0.00064  -0.02728
   H      0.77259  -0.00021   4.48002   0.01370  -0.00076  -0.02751
   Pb     2.85324   3.07800   6.11892  -0.00958   0.00087   0.00406
   I      2.62442   3.07829   2.96601   0.03419  -0.00113   0.00368
   I      2.46600  -0.00046   0.17417  -0.01919   0.00051  -0.02162
   I      5.87462   3.07759   5.70212  -0.00266  -0.00052   0.01832
PRIMCOORD  9
     12   1
   C      5.55731  -0.00089   2.87670  -0.00545   0.00088  -0.03374
   N      0.75493  -0.00032   3.43694  -0.01262   0.00084  -0.01600
   H      5.61997  -0.00099   1.77840   0.00881   0.00101  -0.03292
   H      5.02835   0.90153   3.21946  -0.01019   0.00065  -0.04037
   H      5.02905   5.25457   3.21960  -0.01016   0.00100  -0.04060
   H      1.29645   0.84550   3.13817  -0.00868   0.00132  -0.00776
   H      1.29714   5.31136   3.13833  -0.00859   0.00055  -0.00811
   H      0.77259  -0.00021   4.48002  -0.02648   0.00061  -0.01628
   Pb     2.85324   3.07800   6.11892   0.00336  -0.00073   0.02572
   I      2.62442   3.07829   2.96601  -0.01185   0.00092   0.01495
   I      2.46600  -0.00046   0.17417   0.01119  -0.00042  -0.03094
   I      5.87462   3.07759   5.70212  -0.00248   0.00048  -0.01990
PRIMCOORD 10
     12   1
   C      5.55731  -0.00089   2.87670  -0.01351  -0.00004   0.03585
   N      0.75493  -0.00032   3.43694  -0.00045  -0.00001   0.00355
   H      5.61997  -0.00099   1.77840  -0.04075  -0.00004   0.03432
   H      5.02835   0.90153   3.21946  -0.00503  -0.00005   0.04903
   H      5.02905   5.25457   3.21960  -0.00499  -0.00004   0.04905
   H      1.29645   0.84550   3.13817  -0.00700  -0.00011  -0.00799
   H      1.29714   5.31136   3.13833  -0.00697   0.00011  -0.00799
   H      0.77259  -0.00021   4.48002   0.02356  -0.00001   0.00377
   Pb     2.85324   3.07800   6.11892  -0.00015   0.00000   0.00094
   I      2.62442   3.07829   2.96601   0.00218   0.00001  -0.00073
   I      2.46600  -0.00046   0.17417  -0.00007   0.00000  -0.00430
   I      5.87462   3.07759   5.70212  -0.00021  -0.00001  -0.00124
PRIMCOORD 11
     12   1
   C      5.55731  -0.00089   2.87670   0.00004   0.03899   0.00005
   N      0.75493  -0.00032   3.43694   0.00006   0.00682   0.00001
   H      5.61997  -0.00099   1.77840   0.00001   0.05676   0.00005
   H      5.02835   0.90153   3.21946   0.01604   0.04265   0.01527
   H      5.02905   5.25457   3.21960  -0.01593   0.04265  -0.01513
   H      1.29645   0.84550   3.13817   0.01342   0.00212   0.00951
   H      1.29714   5.31136   3.13833  -0.01332   0.00212  -0.00952
   H      0.77259  -0.00021   4.48002   0.00009  -0.00452   0.00001
   Pb     2.85324   3.07800   6.11892   0.00000   0.00102   0.00001
   I      2.62442   3.07829   2.96601  -0.00002  -0.00539   0.00000
   I      2.46600  -0.00046   0.17417  -0.00001  -0.00146  -0.00002
   I      5.87462   3.07759   5.70212   0.00002  -0.00038  -0.00001
PRIMCOORD 12
     12   1
   C      5.55731  -0.00089   2.87670  -0.02098   0.00021  -0.00040
   N      0.75493  -0.00032   3.43694  -0.02566   0.00004   0.01198
   H      5.61997  -0.00099   1.77840  -0.01119   0.00031   0.00020
   H      5.02835   0.90153   3.21946  -0.02414   0.00024  -0.00515
   H      5.02905   5.25457   3.21960  -0.02431   0.00022  -0.00533
   H      1.29645   0.84550   3.13817  -0.02220  -0.00016   0.01802
   H      1.29714   5.31136   3.13833  -0.02235   0.00019   0.01790
   H      0.77259  -0.00021   4.48002  -0.03518  -0.00004   0.01178
   Pb     2.85324   3.07800   6.11892   0.01632   0.00002  -0.02540
   I      2.62442   3.07829   2.96601   0.00853   0.00001   0.04709
   I      2.46600  -0.00046   0.17417   0.00445  -0.00008  -0.00522
   I      5.87462   3.07759   5.70212  -0.03371   0.00001  -0.00198
PRIMCOORD 13
     12   1
   C      5.55731  -0.00089   2.87670   0.02771  -0.00003   0.00660
   N      0.75493  -0.00032   3.43694   0.03405  -0.00000  -0.01017
   H      5.61997  -0.00099   1.77840   0.01417  -0.00002   0.00579
   H      5.02835   0.90153   3.21946   0.03208  -0.00010   0.01352
   H      5.02905   5.25457   3.21960   0.03212   0.00002   0.01351
   H      1.29645   0.84550   3.13817   0.03006   0.00032  -0.01683
   H      1.29714   5.31136   3.13833   0.03009  -0.00031  -0.01684
   H      0.77259  -0.00021   4.48002   0.04696  -0.00001  -0.00988
   Pb     2.85324   3.07800   6.11892   0.00852  -0.00002   0.00462
   I      2.62442   3.07829   2.96601  -0.00168  -0.00001  -0.00987
   I      2.46600  -0.00046   0.17417  -0.00039   0.00004   0.00090
   I      5.87462   3.07759   5.70212  -0.01968   0.00000   0.00201
PRIMCOORD 14
     12   1
   C      5.55731  -0.00089   2.87670  -0.00007  -0.01695  -0.00011
   N      0.75493  -0.00032   3.43694  -0.00010   0.00305  -0.00003
   H      5.61997  -0.00099   1.77840   0.00000  -0.00209  -0.00010
   H      5.02835   0.90153   3.21946  -0.01842  -0.03209   0.01127
   H      5.02905   5.25457   3.21960   0.01823  -0.03210  -0.01155
   H      1.29645   0.84550   3.13817  -0.01634   0.01908   0.01579
   H      1.29714   5.31136   3.13833   0.01619   0.01908  -0.01579
   H      0.77259  -0.00021   4.48002  -0.00016  -0.01782  -0.00002
   Pb     2.85324   3.07800   6.11892   0.00003   0.02922   0.00006
   I      2.62442   3.07829   2.96601   0.00004   0.00935  -0.00014
   I      2.46600  -0.00046   0.17417   0.00001  -0.06055   0.00003
   I      5.87462   3.07759   5.70212  -0.00007   0.00513   0.00002
PRIMCOORD 15
     12   1
   C      5.55731  -0.00089   2.87670   0.02898  -0.00017   0.01110
   N      0.75493  -0.00032   3.43694   0.03485  -0.00001  -0.00514
   H      5.61997  -0.00099   1.77840   0.01567  -0.00021   0.01031
   H      5.02835   0.90153   3.21946   0.03321  -0.00024   0.01779
   H      5.02905   5.25457   3.21960   0.03340  -0.00018   0.01787
   H      1.29645   0.84550   3.13817   0.03087   0.00065  -0.01080
   H      1.29714   5.31136   3.13833   0.03104  -0.00058  -0.01077
   H      0.77259  -0.00021   4.48002   0.04705   0.00001  -0.00478
   Pb     2.85324   3.07800   6.11892  -0.00315   0.00003  -0.00327
   I      2.62442   3.07829   2.96601  -0.00638  -0.00000   0.00900
   I      2.46600  -0.00046   0.17417  -0.00305  -0.00002  -0.00266
   I      5.87462   3.07759   5.70212   0.00646  -0.00001  -0.00165
PRIMCOORD 16
     12   1
   C      5.55731  -0.00089   2.87670  -0.01298   0.00003  -0.00362
   N      0.75493  -0.00032   3.43694   0.00072  -0.00002  -0.03630
   H      5.61997  -0.00099   1.77840  -0.04026   0.00007  -0.00518
   H      5.02835   0.90153   3.21946  -0.00458  -0.00002   0.00949
   H      5.02905   5.25457   3.21960  -0.00461   0.00008   0.00943
   H      1.29645   0.84550   3.13817  -0.00580  -0.00023  -0.04822
   H      1.29714   5.31136   3.13833  -0.00584   0.00019  -0.04826
   H      0.77259  -0.00021   4.48002   0.02377  -0.00004  -0.03638
   Pb     2.85324   3.07800   6.11892  -0.00016  -0.00000  -0.00011
   I      2.62442   3.07829   2.96601  -0.00043   0.00000   0.00156
   I      2.46600  -0.00046   0.17417   0.00167  -0.00000   0.00400
   I      5.87462   3.07759   5.70212   0.00046   0.00000  -0.00009
PRIMCOORD 17
     12   1
   C      5.55731  -0.00089   2.87670  -0.00001  -0.00318  -0.00000
   N      0.75493  -0.00032   3.43694  -0.00001   0.00488   0.00000
   H      5.61997  -0.00099   1.77840   0.00000   0.04323  -0.00001
   H      5.02835   0.90153   3.21946  -0.01981  -0.02865   0.03646
   H      5.02905   5.25457   3.21960   0.01979  -0.02866  -0.03647
   H      1.29645   0.84550   3.13817  -0.01342   0.02215   0.02317
   H      1.29714   5.31136   3.13833   0.01341   0.02214  -0.02317
   H      0.77259  -0.00021   4.48002  -0.00002  -0.02441   0.00001
   Pb     2.85324   3.07800   6.11892   0.00000  -0.00021  -0.00000
   I      2.62442   3.07829   2.96601   0.00000  -0.00059  -0.00000
   I      2.46600  -0.00046   0.17417   0.00000   0.00062   0.00000
   I      5.87462   3.07759   5.70212   0.00000   0.00002  -0.00000
PRIMCOORD 18
     12   1
   C      5.55731  -0.00089   2.87670   0.00002   0.00351   0.00000
   N      0.75493  -0.00032   3.43694   0.00001  -0.03242   0.00002
   H      5.61997  -0.00099   1.77840   0.00004   0.03448   0.00000
   H      5.02835   0.90153   3.21946   0.01393   0.00177   0.02608
   H      5.02905   5.25457   3.21960  -0.01389   0.00177  -0.02609
   H      1.29645   0.84550   3.13817   0.01338  -0.03699   0.01352
   H      1.29714   5.31136   3.13833  -0.01335  -0.03699  -0.01347
   H      0.77259  -0.00021   4.48002   0.00001  -0.05022   0.00002
   Pb     2.85324   3.07800   6.11892  -0.00000   0.00007  -0.00000
   I      2.62442   3.07829   2.96601  -0.00000   0.00378   0.00000
   I      2.46600  -0.00046   0.17417  -0.00000   0.00027  -0.00000
   I      5.87462   3.07759   5.70212   0.00000  -0.00023  -0.00000
PRIMCOORD 19
     12   1
   C      5.55731  -0.00089   2.87670  -0.00000   0.00048  -0.00000
   N      0.75493  -0.00032   3.43694  -0.00000  -0.00083   0.00000
   H      5.61997  -0.00099   1.77840  -0.00000  -0.03021   0.00000
   H      5.02835   0.90153   3.21946   0.01048   0.01588  -0.02439
   H      5.02905   5.25457   3.21960  -0.01048   0.01589   0.02439
   H      1.29645   0.84550   3.13817  -0.01453   0.02297   0.03940
   H      1.29714   5.31136   3.13833   0.01453   0.02296  -0.03940
   H      0.77259  -0.00021   4.48002  -0.00000  -0.05090   0.00001
   Pb     2.85324   3.07800   6.11892  -0.00000   0.00000  -0.00000
   I      2.62442   3.07829   2.96601   0.00000   0.00006   0.00000
   I      2.46600  -0.00046   0.17417   0.00000   0.00019   0.00000
   I      5.87462   3.07759   5.70212   0.00000  -0.00018  -0.00000
PRIMCOORD 20
     12   1
   C      5.55731  -0.00089   2.87670  -0.00204   0.00000   0.00371
   N      0.75493  -0.00032   3.43694  -0.00179   0.00000   0.00435
   H      5.61997  -0.00099   1.77840   0.04688  -0.00001   0.00551
   H      5.02835   0.90153   3.21946  -0.01418   0.00409  -0.02718
   H      5.02905   5.25457   3.21960  -0.01416  -0.00410  -0.02717
   H      1.29645   0.84550   3.13817  -0.01473  -0.00454  -0.03070
   H      1.29714   5.31136   3.13833  -0.01476   0.00452  -0.03070
   H      0.77259  -0.00021   4.48002   0.05862  -0.00001   0.00476
   Pb     2.85324   3.07800   6.11892  -0.00001   0.00000   0.00000
   I      2.62442   3.07829   2.96601   0.00000  -0.00000   0.00003
   I      2.46600  -0.00046   0.17417   0.00002  -0.00000  -0.00001
   I      5.87462   3.07759   5.70212   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55731  -0.00089   2.87670   0.00000   0.00520  -0.00000
   N      0.75493  -0.00032   3.43694   0.00000   0.00414  -0.00000
   H      5.61997  -0.00099   1.77840  -0.00002  -0.02223   0.00000
   H      5.02835   0.90153   3.21946  -0.04083  -0.01544  -0.01122
   H      5.02905   5.25457   3.21960   0.04083  -0.01545   0.01123
   H      1.29645   0.84550   3.13817   0.04304  -0.01916   0.01234
   H      1.29714   5.31136   3.13833  -0.04303  -0.01916  -0.01232
   H      0.77259  -0.00021   4.48002  -0.00002  -0.02560   0.00000
   Pb     2.85324   3.07800   6.11892  -0.00000  -0.00000  -0.00000
   I      2.62442   3.07829   2.96601  -0.00000   0.00000   0.00000
   I      2.46600  -0.00046   0.17417  -0.00000   0.00001   0.00000
   I      5.87462   3.07759   5.70212   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55731  -0.00089   2.87670   0.03711  -0.00000   0.01602
   N      0.75493  -0.00032   3.43694  -0.03265   0.00000  -0.01357
   H      5.61997  -0.00099   1.77840   0.03509  -0.00000   0.01629
   H      5.02835   0.90153   3.21946   0.03020  -0.00218   0.00934
   H      5.02905   5.25457   3.21960   0.03021   0.00218   0.00934
   H      1.29645   0.84550   3.13817  -0.03133  -0.00111  -0.01422
   H      1.29714   5.31136   3.13833  -0.03134   0.00111  -0.01423
   H      0.77259  -0.00021   4.48002  -0.03219   0.00000  -0.01427
   Pb     2.85324   3.07800   6.11892   0.00000   0.00000   0.00000
   I      2.62442   3.07829   2.96601   0.00005  -0.00000  -0.00000
   I      2.46600  -0.00046   0.17417   0.00004   0.00000   0.00003
   I      5.87462   3.07759   5.70212  -0.00000   0.00000   0.00002
PRIMCOORD 23
     12   1
   C      5.55731  -0.00089   2.87670  -0.00613   0.00001   0.01384
   N      0.75493  -0.00032   3.43694   0.00570  -0.00001  -0.01044
   H      5.61997  -0.00099   1.77840   0.04701  -0.00001   0.01650
   H      5.02835   0.90153   3.21946  -0.01322   0.01433  -0.03518
   H      5.02905   5.25457   3.21960  -0.01320  -0.01434  -0.03518
   H      1.29645   0.84550   3.13817   0.01093   0.00962   0.02403
   H      1.29714   5.31136   3.13833   0.01095  -0.00961   0.02403
   H      0.77259  -0.00021   4.48002  -0.04686   0.00001  -0.01169
   Pb     2.85324   3.07800   6.11892   0.00000  -0.00000   0.00000
   I      2.62442   3.07829   2.96601  -0.00000   0.00000  -0.00001
   I      2.46600  -0.00046   0.17417  -0.00001   0.00000  -0.00001
   I      5.87462   3.07759   5.70212  -0.00000   0.00000   0.00000
PRIMCOORD 24
     12   1
   C      5.55731  -0.00089   2.87670   0.00000   0.01449  -0.00001
   N      0.75493  -0.00032   3.43694  -0.00000  -0.01199   0.00000
   H      5.61997  -0.00099   1.77840  -0.00002  -0.03545  -0.00000
   H      5.02835   0.90153   3.21946  -0.04282  -0.01044  -0.00114
   H      5.02905   5.25457   3.21960   0.04283  -0.01044   0.00116
   H      1.29645   0.84550   3.13817  -0.04129   0.01155  -0.00567
   H      1.29714   5.31136   3.13833   0.04129   0.01155   0.00565
   H      0.77259  -0.00021   4.48002   0.00002   0.02757   0.00000
   Pb     2.85324   3.07800   6.11892  -0.00000  -0.00000   0.00000
   I      2.62442   3.07829   2.96601  -0.00000  -0.00000   0.00000
   I      2.46600  -0.00046   0.17417  -0.00000  -0.00000  -0.00000
   I      5.87462   3.07759   5.70212  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55731  -0.00089   2.87670  -0.01081   0.00000  -0.00495
   N      0.75493  -0.00032   3.43694  -0.00049  -0.00000  -0.00055
   H      5.61997  -0.00099   1.77840   0.06362  -0.00001  -0.00020
   H      5.02835   0.90153   3.21946   0.03843   0.01350   0.03513
   H      5.02905   5.25457   3.21960   0.03843  -0.01351   0.03513
   H      1.29645   0.84550   3.13817  -0.00119  -0.00081  -0.00116
   H      1.29714   5.31136   3.13833  -0.00120   0.00081  -0.00116
   H      0.77259  -0.00021   4.48002  -0.00381   0.00000  -0.00156
   Pb     2.85324   3.07800   6.11892   0.00000   0.00000  -0.00000
   I      2.62442   3.07829   2.96601  -0.00000  -0.00000   0.00000
   I      2.46600  -0.00046   0.17417   0.00001   0.00000  -0.00000
   I      5.87462   3.07759   5.70212   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55731  -0.00089   2.87670  -0.00000  -0.00349   0.00000
   N      0.75493  -0.00032   3.43694  -0.00000  -0.00312   0.00000
   H      5.61997  -0.00099   1.77840   0.00001   0.06692  -0.00001
   H      5.02835   0.90153   3.21946  -0.02028   0.00441  -0.04747
   H      5.02905   5.25457   3.21960   0.02028   0.00442   0.04747
   H      1.29645   0.84550   3.13817  -0.00607   0.00089   0.00155
   H      1.29714   5.31136   3.13833   0.00607   0.00089  -0.00155
   H      0.77259  -0.00021   4.48002   0.00000   0.00715  -0.00000
   Pb     2.85324   3.07800   6.11892   0.00000  -0.00000   0.00000
   I      2.62442   3.07829   2.96601   0.00000   0.00000  -0.00000
   I      2.46600  -0.00046   0.17417   0.00000  -0.00000   0.00000
   I      5.87462   3.07759   5.70212  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55731  -0.00089   2.87670  -0.00278   0.00000   0.00281
   N      0.75493  -0.00032   3.43694  -0.00220   0.00000   0.00221
   H      5.61997  -0.00099   1.77840  -0.03666   0.00001  -0.00070
   H      5.02835   0.90153   3.21946   0.04262   0.03838  -0.03053
   H      5.02905   5.25457   3.21960   0.04261  -0.03839  -0.03052
   H      1.29645   0.84550   3.13817   0.00393  -0.00613  -0.00298
   H      1.29714   5.31136   3.13833   0.00393   0.00613  -0.00298
   H      0.77259  -0.00021   4.48002   0.00752  -0.00000   0.00272
   Pb     2.85324   3.07800   6.11892   0.00000   0.00000   0.00000
   I      2.62442   3.07829   2.96601  -0.00000  -0.00000   0.00000
   I      2.46600  -0.00046   0.17417   0.00000  -0.00000  -0.00000
   I      5.87462   3.07759   5.70212  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55731  -0.00089   2.87670   0.00021  -0.00000   0.00017
   N      0.75493  -0.00032   3.43694   0.00929  -0.00000   0.00603
   H      5.61997  -0.00099   1.77840  -0.00502   0.00000  -0.00010
   H      5.02835   0.90153   3.21946   0.00247   0.00218  -0.00246
   H      5.02905   5.25457   3.21960   0.00246  -0.00218  -0.00245
   H      1.29645   0.84550   3.13817  -0.03644   0.01044  -0.04108
   H      1.29714   5.31136   3.13833  -0.03645  -0.01044  -0.04110
   H      0.77259  -0.00021   4.48002  -0.05967   0.00002   0.00266
   Pb     2.85324   3.07800   6.11892   0.00000  -0.00000   0.00000
   I      2.62442   3.07829   2.96601   0.00001   0.00000   0.00002
   I      2.46600  -0.00046   0.17417  -0.00001  -0.00000  -0.00003
   I      5.87462   3.07759   5.70212  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55731  -0.00089   2.87670  -0.00041  -0.00000   0.00138
   N      0.75493  -0.00032   3.43694  -0.00313  -0.00000   0.00301
   H      5.61997  -0.00099   1.77840   0.00629  -0.00000   0.00231
   H      5.02835   0.90153   3.21946  -0.00642  -0.00291   0.00084
   H      5.02905   5.25457   3.21960  -0.00642   0.00291   0.00084
   H      1.29645   0.84550   3.13817   0.04350  -0.04082  -0.03050
   H      1.29714   5.31136   3.13833   0.04350   0.04081  -0.03053
   H      0.77259  -0.00021   4.48002  -0.02924   0.00002   0.00047
   Pb     2.85324   3.07800   6.11892  -0.00000   0.00000  -0.00000
   I      2.62442   3.07829   2.96601  -0.00002   0.00000   0.00001
   I      2.46600  -0.00046   0.17417  -0.00000  -0.00000  -0.00002
   I      5.87462   3.07759   5.70212   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55731  -0.00089   2.87670   0.00000   0.00171   0.00000
   N      0.75493  -0.00032   3.43694   0.00000   0.00412   0.00000
   H      5.61997  -0.00099   1.77840   0.00000   0.00227   0.00000
   H      5.02835   0.90153   3.21946  -0.00527   0.00044  -0.00325
   H      5.02905   5.25457   3.21960   0.00526   0.00044   0.00325
   H      1.29645   0.84550   3.13817  -0.01792  -0.00473  -0.04756
   H      1.29714   5.31136   3.13833   0.01793  -0.00471   0.04754
   H      0.77259  -0.00021   4.48002  -0.00003  -0.06848   0.00001
   Pb     2.85324   3.07800   6.11892  -0.00000   0.00000  -0.00000
   I      2.62442   3.07829   2.96601  -0.00000  -0.00001   0.00000
   I      2.46600  -0.00046   0.17417   0.00000   0.00000  -0.00000
   I      5.87462   3.07759   5.70212   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55731  -0.00089   2.87670   0.00458  -0.00000   0.00133
   N      0.75493  -0.00032   3.43694  -0.00039   0.00000  -0.00002
   H      5.61997  -0.00099   1.77840   0.00331  -0.00001  -0.05294
   H      5.02835   0.90153   3.21946  -0.02839   0.04898   0.01874
   H      5.02905   5.25457   3.21960  -0.02840  -0.04897   0.01875
   H      1.29645   0.84550   3.13817   0.00218   0.00386  -0.00152
   H      1.29714   5.31136   3.13833   0.00219  -0.00386  -0.00152
   H      0.77259  -0.00021   4.48002  -0.00024   0.00000   0.00294
   Pb     2.85324   3.07800   6.11892  -0.00000  -0.00000  -0.00000
   I      2.62442   3.07829   2.96601  -0.00000   0.00000  -0.00000
   I      2.46600  -0.00046   0.17417   0.00000  -0.00000   0.00000
   I      5.87462   3.07759   5.70212   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55731  -0.00089   2.87670   0.00000   0.00905   0.00000
   N      0.75493  -0.00032   3.43694   0.00000  -0.00278  -0.00000
   H      5.61997  -0.00099   1.77840   0.00000   0.00161  -0.00002
   H      5.02835   0.90153   3.21946   0.03182  -0.05422  -0.02159
   H      5.02905   5.25457   3.21960  -0.03183  -0.05420   0.02160
   H      1.29645   0.84550   3.13817   0.01116   0.01869  -0.00773
   H      1.29714   5.31136   3.13833  -0.01119   0.01876   0.00775
   H      0.77259  -0.00021   4.48002   0.00000  -0.00079  -0.00001
   Pb     2.85324   3.07800   6.11892  -0.00000   0.00000  -0.00000
   I      2.62442   3.07829   2.96601  -0.00000   0.00001   0.00000
   I      2.46600  -0.00046   0.17417   0.00000   0.00000   0.00000
   I      5.87462   3.07759   5.70212   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55731  -0.00089   2.87670  -0.00322  -0.00000   0.00874
   N      0.75493  -0.00032   3.43694   0.00101  -0.00000  -0.00089
   H      5.61997  -0.00099   1.77840   0.00499  -0.00001  -0.08330
   H      5.02835   0.90153   3.21946   0.01651  -0.03008  -0.01012
   H      5.02905   5.25457   3.21960   0.01654   0.03012  -0.01014
   H      1.29645   0.84550   3.13817  -0.00641  -0.01128   0.00415
   H      1.29714   5.31136   3.13833  -0.00642   0.01130   0.00416
   H      0.77259  -0.00021   4.48002  -0.00085   0.00000   0.00347
   Pb     2.85324   3.07800   6.11892   0.00000   0.00000  -0.00000
   I      2.62442   3.07829   2.96601  -0.00000   0.00000  -0.00000
   I      2.46600  -0.00046   0.17417   0.00000  -0.00000   0.00000
   I      5.87462   3.07759   5.70212  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55731  -0.00089   2.87670  -0.00104   0.00002   0.00141
   N      0.75493  -0.00032   3.43694  -0.00491   0.00004   0.00194
   H      5.61997  -0.00099   1.77840   0.00101   0.00000  -0.01137
   H      5.02835   0.90153   3.21946   0.00581  -0.00879  -0.00289
   H      5.02905   5.25457   3.21960   0.00567   0.00856  -0.00281
   H      1.29645   0.84550   3.13817   0.03401   0.05544  -0.02058
   H      1.29714   5.31136   3.13833   0.03430  -0.05593  -0.02076
   H      0.77259  -0.00021   4.48002  -0.00102   0.00001   0.01467
   Pb     2.85324   3.07800   6.11892  -0.00000   0.00000   0.00000
   I      2.62442   3.07829   2.96601   0.00001  -0.00000   0.00000
   I      2.46600  -0.00046   0.17417  -0.00000  -0.00000  -0.00000
   I      5.87462   3.07759   5.70212   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55731  -0.00089   2.87670  -0.00000  -0.00300   0.00000
   N      0.75493  -0.00032   3.43694  -0.00002  -0.00781   0.00001
   H      5.61997  -0.00099   1.77840   0.00000  -0.00044  -0.00003
   H      5.02835   0.90153   3.21946  -0.01157   0.01856   0.00706
   H      5.02905   5.25457   3.21960   0.01161   0.01862  -0.00709
   H      1.29645   0.84550   3.13817   0.03410   0.05357  -0.02110
   H      1.29714   5.31136   3.13833  -0.03375   0.05304   0.02089
   H      0.77259  -0.00021   4.48002  -0.00001  -0.00204   0.00008
   Pb     2.85324   3.07800   6.11892   0.00000   0.00000   0.00000
   I      2.62442   3.07829   2.96601   0.00000   0.00002   0.00000
   I      2.46600  -0.00046   0.17417  -0.00000   0.00000  -0.00000
   I      5.87462   3.07759   5.70212  -0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55731  -0.00089   2.87670  -0.00003  -0.00000   0.00048
   N      0.75493  -0.00032   3.43694  -0.00075   0.00000   0.00736
   H      5.61997  -0.00099   1.77840  -0.00062  -0.00000  -0.00646
   H      5.02835   0.90153   3.21946   0.00054  -0.00088  -0.00039
   H      5.02905   5.25457   3.21960   0.00054   0.00088  -0.00039
   H      1.29645   0.84550   3.13817   0.00397   0.00714  -0.00079
   H      1.29714   5.31136   3.13833   0.00396  -0.00713  -0.00079
   H      0.77259  -0.00021   4.48002   0.00313  -0.00001  -0.09877
   Pb     2.85324   3.07800   6.11892  -0.00000  -0.00000  -0.00000
   I      2.62442   3.07829   2.96601   0.00000   0.00000  -0.00000
   I      2.46600  -0.00046   0.17417  -0.00001   0.00000  -0.00000
   I      5.87462   3.07759   5.70212   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_1.01_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000644803   -0.002988394
    0.000877866    6.176040556   -0.000019741
    0.133948648   -0.000395283    6.265231801
PRIMCOORD  1
     12   1
   C      5.55693  -0.00088   2.88272   0.00228   0.00279  -0.02864
   N      0.75918  -0.00032   3.43163   0.00228   0.00279  -0.02864
   H      5.61015  -0.00098   1.78394   0.00228   0.00279  -0.02864
   H      5.03097   0.90150   3.23010   0.00228   0.00279  -0.02864
   H      5.03167   5.27294   3.23023   0.00228   0.00279  -0.02864
   H      1.29812   0.84551   3.12863   0.00228   0.00279  -0.02864
   H      1.29882   5.32971   3.12878   0.00228   0.00279  -0.02864
   H      0.78583  -0.00021   4.47479   0.00228   0.00279  -0.02864
   Pb     2.84585   3.08716   6.12086   0.00228   0.00279  -0.02864
   I      2.61839   3.08746   2.96560   0.00228   0.00279  -0.02864
   I      2.46952  -0.00047   0.16676   0.00228   0.00279  -0.02864
   I      5.86864   3.08673   5.70478   0.00228   0.00279  -0.02864
PRIMCOORD  2
     12   1
   C      5.55693  -0.00088   2.88272   0.02699  -0.01018   0.00116
   N      0.75918  -0.00032   3.43163   0.02699  -0.01018   0.00116
   H      5.61015  -0.00098   1.78394   0.02699  -0.01018   0.00116
   H      5.03097   0.90150   3.23010   0.02699  -0.01018   0.00116
   H      5.03167   5.27294   3.23023   0.02699  -0.01018   0.00116
   H      1.29812   0.84551   3.12863   0.02699  -0.01018   0.00116
   H      1.29882   5.32971   3.12878   0.02699  -0.01018   0.00116
   H      0.78583  -0.00021   4.47479   0.02699  -0.01018   0.00116
   Pb     2.84585   3.08716   6.12086   0.02699  -0.01018   0.00116
   I      2.61839   3.08746   2.96560   0.02699  -0.01018   0.00116
   I      2.46952  -0.00047   0.16676   0.02699  -0.01018   0.00116
   I      5.86864   3.08673   5.70478   0.02699  -0.01018   0.00116
PRIMCOORD  3
     12   1
   C      5.55693  -0.00088   2.88272   0.00999   0.02687   0.00341
   N      0.75918  -0.00032   3.43163   0.00999   0.02687   0.00341
   H      5.61015  -0.00098   1.78394   0.00999   0.02687   0.00341
   H      5.03097   0.90150   3.23010   0.00999   0.02687   0.00341
   H      5.03167   5.27294   3.23023   0.00999   0.02687   0.00341
   H      1.29812   0.84551   3.12863   0.00999   0.02687   0.00341
   H      1.29882   5.32971   3.12878   0.00999   0.02687   0.00341
   H      0.78583  -0.00021   4.47479   0.00999   0.02687   0.00341
   Pb     2.84585   3.08716   6.12086   0.00999   0.02687   0.00341
   I      2.61839   3.08746   2.96560   0.00999   0.02687   0.00341
   I      2.46952  -0.00047   0.16676   0.00999   0.02687   0.00341
   I      5.86864   3.08673   5.70478   0.00999   0.02687   0.00341
PRIMCOORD  4
     12   1
   C      5.55693  -0.00088   2.88272   0.00010   0.02392  -0.00011
   N      0.75918  -0.00032   3.43163   0.00008   0.03034  -0.00004
   H      5.61015  -0.00098   1.78394   0.00016   0.03109  -0.00010
   H      5.03097   0.90150   3.23010  -0.00524   0.01885   0.00508
   H      5.03167   5.27294   3.23023   0.00542   0.01885  -0.00534
   H      1.29812   0.84551   3.12863  -0.00313   0.03158  -0.00237
   H      1.29882   5.32971   3.12878   0.00331   0.03158   0.00233
   H      0.78583  -0.00021   4.47479   0.00003   0.03569  -0.00004
   Pb     2.84585   3.08716   6.12086  -0.00006   0.00594   0.00000
   I      2.61839   3.08746   2.96560   0.00006   0.02919   0.00000
   I      2.46952  -0.00047   0.16676   0.00005   0.00429  -0.00002
   I      5.86864   3.08673   5.70478  -0.00003  -0.05013   0.00003
PRIMCOORD  5
     12   1
   C      5.55693  -0.00088   2.88272   0.01988   0.00045   0.00245
   N      0.75918  -0.00032   3.43163   0.01579   0.00036   0.01262
   H      5.61015  -0.00098   1.78394   0.02887   0.00057   0.00289
   H      5.03097   0.90150   3.23010   0.01788   0.00072  -0.00107
   H      5.03167   5.27294   3.23023   0.01781   0.00015  -0.00126
   H      1.29812   0.84551   3.12863   0.01802  -0.00005   0.01597
   H      1.29882   5.32971   3.12878   0.01800   0.00083   0.01576
   H      0.78583  -0.00021   4.47479   0.00741   0.00023   0.01288
   Pb     2.84585   3.08716   6.12086  -0.00811  -0.00029   0.01031
   I      2.61839   3.08746   2.96560   0.03389   0.00034   0.00755
   I      2.46952  -0.00047   0.16676  -0.01863  -0.00016   0.03275
   I      5.86864   3.08673   5.70478  -0.00650   0.00018  -0.05911
PRIMCOORD  6
     12   1
   C      5.55693  -0.00088   2.88272  -0.02520  -0.00156  -0.00581
   N      0.75918  -0.00032   3.43163  -0.02472  -0.00120  -0.00748
   H      5.61015  -0.00098   1.78394  -0.02602  -0.00194  -0.00588
   H      5.03097   0.90150   3.23010  -0.02515  -0.00152  -0.00588
   H      5.03167   5.27294   3.23023  -0.02489  -0.00151  -0.00524
   H      1.29812   0.84551   3.12863  -0.02500  -0.00161  -0.00866
   H      1.29882   5.32971   3.12878  -0.02491  -0.00102  -0.00791
   H      0.78583  -0.00021   4.47479  -0.02260  -0.00072  -0.00717
   Pb     2.84585   3.08716   6.12086   0.03501   0.00102   0.00249
   I      2.61839   3.08746   2.96560  -0.01575  -0.00114   0.00055
   I      2.46952  -0.00047   0.16676  -0.05338   0.00058   0.00034
   I      5.86864   3.08673   5.70478   0.01826  -0.00077  -0.00326
PRIMCOORD  7
     12   1
   C      5.55693  -0.00088   2.88272   0.00005  -0.03313  -0.00040
   N      0.75918  -0.00032   3.43163  -0.00019  -0.02870   0.00024
   H      5.61015  -0.00098   1.78394   0.00056  -0.04042  -0.00037
   H      5.03097   0.90150   3.23010  -0.00100  -0.03133  -0.00672
   H      5.03167   5.27294   3.23023   0.00078  -0.03132   0.00544
   H      1.29812   0.84551   3.12863   0.00055  -0.03196  -0.00723
   H      1.29882   5.32971   3.12878  -0.00067  -0.03200   0.00825
   H      0.78583  -0.00021   4.47479  -0.00072  -0.01871   0.00022
   Pb     2.84585   3.08716   6.12086  -0.00043   0.02411   0.00060
   I      2.61839   3.08746   2.96560  -0.00045  -0.02956   0.00033
   I      2.46952  -0.00047   0.16676   0.00160   0.01359  -0.00026
   I      5.86864   3.08673   5.70478  -0.00043  -0.01561  -0.00104
PRIMCOORD  8
     12   1
   C      5.55693  -0.00088   2.88272   0.01286  -0.00072  -0.02700
   N      0.75918  -0.00032   3.43163   0.01329  -0.00065  -0.02805
   H      5.61015  -0.00098   1.78394   0.01234  -0.00087  -0.02708
   H      5.03097   0.90150   3.23010   0.01294  -0.00073  -0.02681
   H      5.03167   5.27294   3.23023   0.01295  -0.00062  -0.02657
   H      1.29812   0.84551   3.12863   0.01371  -0.00130  -0.02829
   H      1.29882   5.32971   3.12878   0.01366  -0.00014  -0.02798
   H      0.78583  -0.00021   4.47479   0.01460  -0.00045  -0.02765
   Pb     2.84585   3.08716   6.12086  -0.00874   0.00052   0.00275
   I      2.61839   3.08746   2.96560   0.03482  -0.00069   0.00299
   I      2.46952  -0.00047   0.16676  -0.02197   0.00030  -0.01981
   I      5.86864   3.08673   5.70478  -0.00190  -0.00030   0.01929
PRIMCOORD  9
     12   1
   C      5.55693  -0.00088   2.88272  -0.00454   0.00085  -0.03465
   N      0.75918  -0.00032   3.43163  -0.01153   0.00083  -0.01693
   H      5.61015  -0.00098   1.78394   0.00972   0.00100  -0.03396
   H      5.03097   0.90150   3.23010  -0.00934   0.00062  -0.04124
   H      5.03167   5.27294   3.23023  -0.00928   0.00095  -0.04150
   H      1.29812   0.84551   3.12863  -0.00754   0.00128  -0.00876
   H      1.29882   5.32971   3.12878  -0.00741   0.00061  -0.00915
   H      0.78583  -0.00021   4.47479  -0.02522   0.00058  -0.01706
   Pb     2.84585   3.08716   6.12086   0.00273  -0.00074   0.02490
   I      2.61839   3.08746   2.96560  -0.00932   0.00092   0.01467
   I      2.46952  -0.00047   0.16676   0.00943  -0.00041  -0.03097
   I      5.86864   3.08673   5.70478  -0.00248   0.00048  -0.01799
PRIMCOORD 10
     12   1
   C      5.55693  -0.00088   2.88272  -0.01338  -0.00002   0.03578
   N      0.75918  -0.00032   3.43163  -0.00052  -0.00001   0.00319
   H      5.61015  -0.00098   1.78394  -0.04078  -0.00001   0.03447
   H      5.03097   0.90150   3.23010  -0.00474  -0.00004   0.04899
   H      5.03167   5.27294   3.23023  -0.00472  -0.00001   0.04898
   H      1.29812   0.84551   3.12863  -0.00718  -0.00011  -0.00834
   H      1.29882   5.32971   3.12878  -0.00716   0.00011  -0.00834
   H      0.78583  -0.00021   4.47479   0.02358  -0.00001   0.00322
   Pb     2.84585   3.08716   6.12086  -0.00006   0.00001   0.00100
   I      2.61839   3.08746   2.96560   0.00217   0.00000  -0.00071
   I      2.46952  -0.00047   0.16676  -0.00033   0.00000  -0.00433
   I      5.86864   3.08673   5.70478  -0.00009  -0.00001  -0.00128
PRIMCOORD 11
     12   1
   C      5.55693  -0.00088   2.88272   0.00006   0.03905   0.00002
   N      0.75918  -0.00032   3.43163   0.00006   0.00704   0.00000
   H      5.61015  -0.00098   1.78394   0.00004   0.05669   0.00002
   H      5.03097   0.90150   3.23010   0.01611   0.04272   0.01499
   H      5.03167   5.27294   3.23023  -0.01598   0.04272  -0.01492
   H      1.29812   0.84551   3.12863   0.01340   0.00244   0.00948
   H      1.29882   5.32971   3.12878  -0.01329   0.00244  -0.00949
   H      0.78583  -0.00021   4.47479   0.00008  -0.00436   0.00001
   Pb     2.84585   3.08716   6.12086   0.00000   0.00109   0.00001
   I      2.61839   3.08746   2.96560  -0.00002  -0.00544   0.00001
   I      2.46952  -0.00047   0.16676  -0.00002  -0.00159  -0.00002
   I      5.86864   3.08673   5.70478   0.00002  -0.00035  -0.00001
PRIMCOORD 12
     12   1
   C      5.55693  -0.00088   2.88272  -0.02187   0.00017  -0.00027
   N      0.75918  -0.00032   3.43163  -0.02680   0.00004   0.01306
   H      5.61015  -0.00098   1.78394  -0.01134   0.00025   0.00029
   H      5.03097   0.90150   3.23010  -0.02534   0.00019  -0.00540
   H      5.03167   5.27294   3.23023  -0.02547   0.00016  -0.00554
   H      1.29812   0.84551   3.12863  -0.02312  -0.00016   0.01937
   H      1.29882   5.32971   3.12878  -0.02323   0.00021   0.01926
   H      0.78583  -0.00021   4.47479  -0.03693  -0.00003   0.01294
   Pb     2.84585   3.08716   6.12086   0.01529   0.00003  -0.02363
   I      2.61839   3.08746   2.96560   0.00852   0.00002   0.04346
   I      2.46952  -0.00047   0.16676   0.00436  -0.00011  -0.00491
   I      5.86864   3.08673   5.70478  -0.03166   0.00001  -0.00171
PRIMCOORD 13
     12   1
   C      5.55693  -0.00088   2.88272   0.02747  -0.00002   0.00679
   N      0.75918  -0.00032   3.43163   0.03398  -0.00001  -0.01082
   H      5.61015  -0.00098   1.78394   0.01327  -0.00002   0.00606
   H      5.03097   0.90150   3.23010   0.03212  -0.00008   0.01398
   H      5.03167   5.27294   3.23023   0.03213   0.00004   0.01399
   H      1.29812   0.84551   3.12863   0.02979   0.00031  -0.01770
   H      1.29882   5.32971   3.12878   0.02980  -0.00032  -0.01769
   H      0.78583  -0.00021   4.47479   0.04738  -0.00000  -0.01063
   Pb     2.84585   3.08716   6.12086   0.00797  -0.00004   0.00414
   I      2.61839   3.08746   2.96560  -0.00193  -0.00001  -0.00862
   I      2.46952  -0.00047   0.16676  -0.00056   0.00008   0.00076
   I      5.86864   3.08673   5.70478  -0.01834  -0.00000   0.00175
PRIMCOORD 14
     12   1
   C      5.55693  -0.00088   2.88272   0.00010  -0.01819  -0.00006
   N      0.75918  -0.00032   3.43163   0.00011   0.00319  -0.00009
   H      5.61015  -0.00098   1.78394   0.00008  -0.00482  -0.00007
   H      5.03097   0.90150   3.23010  -0.01857  -0.03312   0.01028
   H      5.03167   5.27294   3.23023   0.01877  -0.03313  -0.01038
   H      1.29812   0.84551   3.12863  -0.01648   0.01920   0.01498
   H      1.29882   5.32971   3.12878   0.01668   0.01920  -0.01520
   H      0.78583  -0.00021   4.47479   0.00013  -0.01661  -0.00009
   Pb     2.84585   3.08716   6.12086   0.00005   0.02857   0.00010
   I      2.61839   3.08746   2.96560   0.00002   0.00960  -0.00021
   I      2.46952  -0.00047   0.16676   0.00001  -0.05980   0.00004
   I      5.86864   3.08673   5.70478  -0.00014   0.00532   0.00003
PRIMCOORD 15
     12   1
   C      5.55693  -0.00088   2.88272   0.02837  -0.00019   0.01083
   N      0.75918  -0.00032   3.43163   0.03458  -0.00001  -0.00660
   H      5.61015  -0.00098   1.78394   0.01412  -0.00024   0.01011
   H      5.03097   0.90150   3.23010   0.03295  -0.00027   0.01794
   H      5.03167   5.27294   3.23023   0.03316  -0.00020   0.01803
   H      1.29812   0.84551   3.12863   0.03031   0.00064  -0.01263
   H      1.29882   5.32971   3.12878   0.03049  -0.00056  -0.01259
   H      0.78583  -0.00021   4.47479   0.04752   0.00001  -0.00634
   Pb     2.84585   3.08716   6.12086  -0.00339   0.00004  -0.00371
   I      2.61839   3.08746   2.96560  -0.00652  -0.00001   0.01005
   I      2.46952  -0.00047   0.16676  -0.00308  -0.00002  -0.00257
   I      5.86864   3.08673   5.70478   0.00713  -0.00001  -0.00184
PRIMCOORD 16
     12   1
   C      5.55693  -0.00088   2.88272   0.01376  -0.00004   0.00406
   N      0.75918  -0.00032   3.43163   0.00049   0.00003   0.03636
   H      5.61015  -0.00098   1.78394   0.04063  -0.00008   0.00536
   H      5.03097   0.90150   3.23010   0.00536  -0.00000  -0.00879
   H      5.03167   5.27294   3.23023   0.00542  -0.00009  -0.00873
   H      1.29812   0.84551   3.12863   0.00698   0.00028   0.04807
   H      1.29882   5.32971   3.12878   0.00704  -0.00020   0.04811
   H      0.78583  -0.00021   4.47479  -0.02216   0.00005   0.03665
   Pb     2.84585   3.08716   6.12086   0.00008   0.00001   0.00010
   I      2.61839   3.08746   2.96560   0.00031  -0.00001  -0.00151
   I      2.46952  -0.00047   0.16676  -0.00175   0.00000  -0.00411
   I      5.86864   3.08673   5.70478  -0.00040  -0.00000   0.00011
PRIMCOORD 17
     12   1
   C      5.55693  -0.00088   2.88272   0.00001   0.00382   0.00001
   N      0.75918  -0.00032   3.43163   0.00001  -0.00947   0.00001
   H      5.61015  -0.00098   1.78394   0.00001  -0.03932   0.00001
   H      5.03097   0.90150   3.23010   0.02194   0.02965  -0.03385
   H      5.03167   5.27294   3.23023  -0.02191   0.02966   0.03386
   H      1.29812   0.84551   3.12863   0.01550  -0.02788  -0.02207
   H      1.29882   5.32971   3.12878  -0.01548  -0.02787   0.02209
   H      0.78583  -0.00021   4.47479   0.00001   0.01808   0.00000
   Pb     2.84585   3.08716   6.12086  -0.00000   0.00021  -0.00000
   I      2.61839   3.08746   2.96560  -0.00000   0.00116   0.00000
   I      2.46952  -0.00047   0.16676  -0.00000  -0.00060  -0.00000
   I      5.86864   3.08673   5.70478   0.00000  -0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.55693  -0.00088   2.88272  -0.00002  -0.00234  -0.00000
   N      0.75918  -0.00032   3.43163  -0.00001   0.02727  -0.00003
   H      5.61015  -0.00098   1.78394  -0.00004  -0.04380  -0.00000
   H      5.03097   0.90150   3.23010  -0.00678   0.00682  -0.03409
   H      5.03167   5.27294   3.23023   0.00675   0.00683   0.03409
   H      1.29812   0.84551   3.12863  -0.00830   0.02655  -0.01829
   H      1.29882   5.32971   3.12878   0.00827   0.02655   0.01822
   H      0.78583  -0.00021   4.47479   0.00000   0.05099  -0.00003
   Pb     2.84585   3.08716   6.12086   0.00000  -0.00002   0.00000
   I      2.61839   3.08746   2.96560   0.00000  -0.00315  -0.00000
   I      2.46952  -0.00047   0.16676   0.00000  -0.00038   0.00000
   I      5.86864   3.08673   5.70478  -0.00000   0.00020   0.00000
PRIMCOORD 19
     12   1
   C      5.55693  -0.00088   2.88272  -0.00000   0.00047  -0.00000
   N      0.75918  -0.00032   3.43163  -0.00000  -0.00103   0.00000
   H      5.61015  -0.00098   1.78394  -0.00000  -0.03005   0.00000
   H      5.03097   0.90150   3.23010   0.01039   0.01588  -0.02435
   H      5.03167   5.27294   3.23023  -0.01038   0.01589   0.02435
   H      1.29812   0.84551   3.12863  -0.01419   0.02281   0.03962
   H      1.29882   5.32971   3.12878   0.01420   0.02279  -0.03963
   H      0.78583  -0.00021   4.47479  -0.00000  -0.05105   0.00001
   Pb     2.84585   3.08716   6.12086  -0.00000   0.00000  -0.00000
   I      2.61839   3.08746   2.96560   0.00000   0.00008   0.00000
   I      2.46952  -0.00047   0.16676   0.00000   0.00019   0.00000
   I      5.86864   3.08673   5.70478   0.00000  -0.00017  -0.00000
PRIMCOORD 20
     12   1
   C      5.55693  -0.00088   2.88272  -0.00202   0.00000   0.00373
   N      0.75918  -0.00032   3.43163  -0.00174   0.00000   0.00438
   H      5.61015  -0.00098   1.78394   0.04692  -0.00001   0.00512
   H      5.03097   0.90150   3.23010  -0.01441   0.00411  -0.02705
   H      5.03167   5.27294   3.23023  -0.01439  -0.00412  -0.02705
   H      1.29812   0.84551   3.12863  -0.01499  -0.00455  -0.03063
   H      1.29882   5.32971   3.12878  -0.01501   0.00454  -0.03063
   H      0.78583  -0.00021   4.47479   0.05860  -0.00001   0.00430
   Pb     2.84585   3.08716   6.12086  -0.00001   0.00000   0.00000
   I      2.61839   3.08746   2.96560   0.00000  -0.00000   0.00003
   I      2.46952  -0.00047   0.16676   0.00002  -0.00000  -0.00001
   I      5.86864   3.08673   5.70478   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55693  -0.00088   2.88272   0.00000   0.00520  -0.00000
   N      0.75918  -0.00032   3.43163   0.00000   0.00413  -0.00000
   H      5.61015  -0.00098   1.78394  -0.00002  -0.02226  -0.00000
   H      5.03097   0.90150   3.23010  -0.04092  -0.01544  -0.01088
   H      5.03167   5.27294   3.23023   0.04093  -0.01544   0.01089
   H      1.29812   0.84551   3.12863   0.04311  -0.01912   0.01209
   H      1.29882   5.32971   3.12878  -0.04311  -0.01911  -0.01207
   H      0.78583  -0.00021   4.47479  -0.00002  -0.02564   0.00000
   Pb     2.84585   3.08716   6.12086  -0.00000  -0.00000  -0.00000
   I      2.61839   3.08746   2.96560  -0.00000   0.00000   0.00000
   I      2.46952  -0.00047   0.16676  -0.00000   0.00001   0.00000
   I      5.86864   3.08673   5.70478   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55693  -0.00088   2.88272   0.03725  -0.00000   0.01574
   N      0.75918  -0.00032   3.43163  -0.03277   0.00000  -0.01332
   H      5.61015  -0.00098   1.78394   0.03528  -0.00000   0.01603
   H      5.03097   0.90150   3.23010   0.03024  -0.00218   0.00904
   H      5.03167   5.27294   3.23023   0.03025   0.00217   0.00905
   H      1.29812   0.84551   3.12863  -0.03145  -0.00111  -0.01395
   H      1.29882   5.32971   3.12878  -0.03145   0.00111  -0.01395
   H      0.78583  -0.00021   4.47479  -0.03229   0.00000  -0.01404
   Pb     2.84585   3.08716   6.12086   0.00000   0.00000   0.00000
   I      2.61839   3.08746   2.96560   0.00005  -0.00000  -0.00000
   I      2.46952  -0.00047   0.16676   0.00004   0.00000   0.00003
   I      5.86864   3.08673   5.70478  -0.00001   0.00000   0.00001
PRIMCOORD 23
     12   1
   C      5.55693  -0.00088   2.88272   0.00603  -0.00001  -0.01388
   N      0.75918  -0.00032   3.43163  -0.00561   0.00001   0.01048
   H      5.61015  -0.00098   1.78394  -0.04717   0.00001  -0.01610
   H      5.03097   0.90150   3.23010   0.01350  -0.01434   0.03506
   H      5.03167   5.27294   3.23023   0.01347   0.01435   0.03506
   H      1.29812   0.84551   3.12863  -0.01113  -0.00965  -0.02401
   H      1.29882   5.32971   3.12878  -0.01115   0.00964  -0.02401
   H      0.78583  -0.00021   4.47479   0.04686  -0.00002   0.01132
   Pb     2.84585   3.08716   6.12086  -0.00000   0.00000  -0.00000
   I      2.61839   3.08746   2.96560   0.00000  -0.00000   0.00001
   I      2.46952  -0.00047   0.16676   0.00001  -0.00000   0.00001
   I      5.86864   3.08673   5.70478   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55693  -0.00088   2.88272   0.00000   0.01449  -0.00001
   N      0.75918  -0.00032   3.43163  -0.00000  -0.01198   0.00000
   H      5.61015  -0.00098   1.78394  -0.00002  -0.03553  -0.00000
   H      5.03097   0.90150   3.23010  -0.04280  -0.01044  -0.00073
   H      5.03167   5.27294   3.23023   0.04280  -0.01044   0.00076
   H      1.29812   0.84551   3.12863  -0.04135   0.01154  -0.00545
   H      1.29882   5.32971   3.12878   0.04135   0.01154   0.00543
   H      0.78583  -0.00021   4.47479   0.00002   0.02751   0.00000
   Pb     2.84585   3.08716   6.12086  -0.00000  -0.00000   0.00000
   I      2.61839   3.08746   2.96560  -0.00000  -0.00000   0.00000
   I      2.46952  -0.00047   0.16676  -0.00000  -0.00000  -0.00000
   I      5.86864   3.08673   5.70478  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55693  -0.00088   2.88272  -0.01085   0.00000  -0.00487
   N      0.75918  -0.00032   3.43163  -0.00050  -0.00000  -0.00054
   H      5.61015  -0.00098   1.78394   0.06360  -0.00001  -0.00074
   H      5.03097   0.90150   3.23010   0.03873   0.01349   0.03482
   H      5.03167   5.27294   3.23023   0.03873  -0.01349   0.03483
   H      1.29812   0.84551   3.12863  -0.00117  -0.00083  -0.00117
   H      1.29882   5.32971   3.12878  -0.00118   0.00083  -0.00118
   H      0.78583  -0.00021   4.47479  -0.00383   0.00000  -0.00153
   Pb     2.84585   3.08716   6.12086   0.00000   0.00000  -0.00000
   I      2.61839   3.08746   2.96560  -0.00000  -0.00000   0.00000
   I      2.46952  -0.00047   0.16676   0.00001   0.00000  -0.00000
   I      5.86864   3.08673   5.70478   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55693  -0.00088   2.88272  -0.00000  -0.00348  -0.00000
   N      0.75918  -0.00032   3.43163  -0.00000  -0.00313  -0.00000
   H      5.61015  -0.00098   1.78394   0.00001   0.06690  -0.00001
   H      5.03097   0.90150   3.23010  -0.02073   0.00439  -0.04729
   H      5.03167   5.27294   3.23023   0.02072   0.00440   0.04729
   H      1.29812   0.84551   3.12863  -0.00610   0.00089   0.00156
   H      1.29882   5.32971   3.12878   0.00610   0.00089  -0.00155
   H      0.78583  -0.00021   4.47479   0.00000   0.00714  -0.00000
   Pb     2.84585   3.08716   6.12086   0.00000  -0.00000   0.00000
   I      2.61839   3.08746   2.96560   0.00000   0.00000  -0.00000
   I      2.46952  -0.00047   0.16676   0.00000  -0.00000   0.00000
   I      5.86864   3.08673   5.70478  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55693  -0.00088   2.88272  -0.00275   0.00000   0.00284
   N      0.75918  -0.00032   3.43163  -0.00216   0.00000   0.00225
   H      5.61015  -0.00098   1.78394  -0.03668   0.00001  -0.00039
   H      5.03097   0.90150   3.23010   0.04237   0.03838  -0.03088
   H      5.03167   5.27294   3.23023   0.04236  -0.03840  -0.03087
   H      1.29812   0.84551   3.12863   0.00384  -0.00614  -0.00313
   H      1.29882   5.32971   3.12878   0.00385   0.00614  -0.00313
   H      0.78583  -0.00021   4.47479   0.00737  -0.00000   0.00267
   Pb     2.84585   3.08716   6.12086   0.00000   0.00000   0.00000
   I      2.61839   3.08746   2.96560  -0.00000  -0.00000   0.00000
   I      2.46952  -0.00047   0.16676   0.00000  -0.00000  -0.00000
   I      5.86864   3.08673   5.70478  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55693  -0.00088   2.88272   0.00022  -0.00000   0.00017
   N      0.75918  -0.00032   3.43163   0.00934  -0.00000   0.00594
   H      5.61015  -0.00098   1.78394  -0.00490   0.00001  -0.00005
   H      5.03097   0.90150   3.23010   0.00232   0.00208  -0.00239
   H      5.03167   5.27294   3.23023   0.00232  -0.00208  -0.00238
   H      1.29812   0.84551   3.12863  -0.03671   0.01040  -0.04076
   H      1.29882   5.32971   3.12878  -0.03672  -0.01040  -0.04078
   H      0.78583  -0.00021   4.47479  -0.05980   0.00002   0.00312
   Pb     2.84585   3.08716   6.12086   0.00000  -0.00000   0.00000
   I      2.61839   3.08746   2.96560   0.00001   0.00000   0.00002
   I      2.46952  -0.00047   0.16676  -0.00001  -0.00000  -0.00003
   I      5.86864   3.08673   5.70478  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55693  -0.00088   2.88272  -0.00040  -0.00000   0.00139
   N      0.75918  -0.00032   3.43163  -0.00312  -0.00000   0.00302
   H      5.61015  -0.00098   1.78394   0.00632  -0.00000   0.00227
   H      5.03097   0.90150   3.23010  -0.00647  -0.00294   0.00089
   H      5.03167   5.27294   3.23023  -0.00647   0.00294   0.00088
   H      1.29812   0.84551   3.12863   0.04331  -0.04082  -0.03076
   H      1.29882   5.32971   3.12878   0.04331   0.04081  -0.03079
   H      0.78583  -0.00021   4.47479  -0.02922   0.00002   0.00069
   Pb     2.84585   3.08716   6.12086  -0.00000   0.00000  -0.00000
   I      2.61839   3.08746   2.96560  -0.00002   0.00000   0.00001
   I      2.46952  -0.00047   0.16676  -0.00000  -0.00000  -0.00002
   I      5.86864   3.08673   5.70478   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55693  -0.00088   2.88272   0.00000   0.00171   0.00000
   N      0.75918  -0.00032   3.43163   0.00000   0.00414   0.00000
   H      5.61015  -0.00098   1.78394   0.00000   0.00225   0.00000
   H      5.03097   0.90150   3.23010  -0.00526   0.00044  -0.00318
   H      5.03167   5.27294   3.23023   0.00525   0.00044   0.00318
   H      1.29812   0.84551   3.12863  -0.01827  -0.00473  -0.04733
   H      1.29882   5.32971   3.12878   0.01828  -0.00470   0.04730
   H      0.78583  -0.00021   4.47479  -0.00003  -0.06863   0.00001
   Pb     2.84585   3.08716   6.12086  -0.00000   0.00000  -0.00000
   I      2.61839   3.08746   2.96560  -0.00000  -0.00001   0.00000
   I      2.46952  -0.00047   0.16676   0.00000   0.00000  -0.00000
   I      5.86864   3.08673   5.70478   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55693  -0.00088   2.88272   0.00459  -0.00000   0.00129
   N      0.75918  -0.00032   3.43163  -0.00039   0.00000  -0.00003
   H      5.61015  -0.00098   1.78394   0.00287  -0.00000  -0.05300
   H      5.03097   0.90150   3.23010  -0.02822   0.04896   0.01898
   H      5.03167   5.27294   3.23023  -0.02823  -0.04895   0.01898
   H      1.29812   0.84551   3.12863   0.00216   0.00383  -0.00152
   H      1.29882   5.32971   3.12878   0.00216  -0.00384  -0.00152
   H      0.78583  -0.00021   4.47479  -0.00022   0.00000   0.00301
   Pb     2.84585   3.08716   6.12086  -0.00000  -0.00000  -0.00000
   I      2.61839   3.08746   2.96560  -0.00000   0.00000  -0.00000
   I      2.46952  -0.00047   0.16676   0.00000  -0.00000   0.00000
   I      5.86864   3.08673   5.70478   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55693  -0.00088   2.88272   0.00000   0.00912   0.00000
   N      0.75918  -0.00032   3.43163   0.00000  -0.00259  -0.00000
   H      5.61015  -0.00098   1.78394   0.00000   0.00161  -0.00002
   H      5.03097   0.90150   3.23010   0.03191  -0.05466  -0.02203
   H      5.03167   5.27294   3.23023  -0.03192  -0.05464   0.02204
   H      1.29812   0.84551   3.12863   0.01028   0.01740  -0.00731
   H      1.29882   5.32971   3.12878  -0.01031   0.01745   0.00732
   H      0.78583  -0.00021   4.47479   0.00000  -0.00075  -0.00000
   Pb     2.84585   3.08716   6.12086  -0.00000   0.00000  -0.00000
   I      2.61839   3.08746   2.96560  -0.00000   0.00001   0.00000
   I      2.46952  -0.00047   0.16676   0.00000   0.00000   0.00000
   I      5.86864   3.08673   5.70478   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55693  -0.00088   2.88272  -0.00317  -0.00000   0.00880
   N      0.75918  -0.00032   3.43163   0.00089  -0.00000  -0.00086
   H      5.61015  -0.00098   1.78394   0.00431  -0.00001  -0.08356
   H      5.03097   0.90150   3.23010   0.01658  -0.03031  -0.01034
   H      5.03167   5.27294   3.23023   0.01661   0.03035  -0.01036
   H      1.29812   0.84551   3.12863  -0.00558  -0.00997   0.00371
   H      1.29882   5.32971   3.12878  -0.00558   0.00999   0.00371
   H      0.78583  -0.00021   4.47479  -0.00085   0.00000   0.00405
   Pb     2.84585   3.08716   6.12086   0.00000  -0.00000  -0.00000
   I      2.61839   3.08746   2.96560  -0.00000   0.00000   0.00000
   I      2.46952  -0.00047   0.16676   0.00000  -0.00000   0.00000
   I      5.86864   3.08673   5.70478  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55693  -0.00088   2.88272   0.00095  -0.00002  -0.00121
   N      0.75918  -0.00032   3.43163   0.00491  -0.00003  -0.00195
   H      5.61015  -0.00098   1.78394  -0.00082  -0.00000   0.00947
   H      5.03097   0.90150   3.23010  -0.00538   0.00806   0.00270
   H      5.03167   5.27294   3.23023  -0.00527  -0.00787   0.00263
   H      1.29812   0.84551   3.12863  -0.03396  -0.05563   0.02095
   H      1.29882   5.32971   3.12878  -0.03422   0.05608   0.02112
   H      0.78583  -0.00021   4.47479   0.00090  -0.00001  -0.01524
   Pb     2.84585   3.08716   6.12086   0.00000  -0.00000  -0.00000
   I      2.61839   3.08746   2.96560  -0.00001   0.00000  -0.00000
   I      2.46952  -0.00047   0.16676   0.00000   0.00000   0.00000
   I      5.86864   3.08673   5.70478  -0.00000  -0.00000   0.00000
PRIMCOORD 35
     12   1
   C      5.55693  -0.00088   2.88272  -0.00000  -0.00278   0.00000
   N      0.75918  -0.00032   3.43163  -0.00002  -0.00787   0.00001
   H      5.61015  -0.00098   1.78394   0.00000  -0.00040  -0.00002
   H      5.03097   0.90150   3.23010  -0.01074   0.01725   0.00664
   H      5.03167   5.27294   3.23023   0.01079   0.01730  -0.00666
   H      1.29812   0.84551   3.12863   0.03416   0.05397  -0.02157
   H      1.29882   5.32971   3.12878  -0.03385   0.05349   0.02137
   H      0.78583  -0.00021   4.47479  -0.00000  -0.00206   0.00007
   Pb     2.84585   3.08716   6.12086   0.00000   0.00000   0.00000
   I      2.61839   3.08746   2.96560   0.00000   0.00002   0.00000
   I      2.46952  -0.00047   0.16676  -0.00000   0.00000  -0.00000
   I      5.86864   3.08673   5.70478  -0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55693  -0.00088   2.88272  -0.00004  -0.00000   0.00051
   N      0.75918  -0.00032   3.43163  -0.00072   0.00000   0.00738
   H      5.61015  -0.00098   1.78394  -0.00067  -0.00000  -0.00675
   H      5.03097   0.90150   3.23010   0.00059  -0.00096  -0.00042
   H      5.03167   5.27294   3.23023   0.00059   0.00096  -0.00042
   H      1.29812   0.84551   3.12863   0.00418   0.00750  -0.00095
   H      1.29882   5.32971   3.12878   0.00417  -0.00749  -0.00095
   H      0.78583  -0.00021   4.47479   0.00234  -0.00001  -0.09870
   Pb     2.84585   3.08716   6.12086  -0.00000  -0.00000  -0.00000
   I      2.61839   3.08746   2.96560   0.00000   0.00000  -0.00000
   I      2.46952  -0.00047   0.16676  -0.00001   0.00000  -0.00000
   I      5.86864   3.08673   5.70478   0.00000  -0.00000   0.00000


==> anc/Strain_010_axsf_files/Uy_strain.axsf <==
ANIMSTEPS  15
CRYSTAL
PRIMVEC 1
    6.163362021   -0.000632031   -0.002988394
    0.000877866    6.053742721   -0.000019741
    0.133948648   -0.000387453    6.265231801
PRIMCOORD  1
     12   1
   C      5.55719  -0.00090   2.85228  -0.00075  -0.00500  -0.02842
   C      6.55719  -0.00090   2.85228  -0.00075  -0.00500  -0.02842
   N      0.73342  -0.00033   3.46115  -0.00075  -0.00500  -0.02842
   H      5.66073  -0.00107   1.75700  -0.00075  -0.00500  -0.02842
   H      5.01558   0.90161   3.17465  -0.00075  -0.00500  -0.02842
   H      5.01626   5.15053   3.17488  -0.00075  -0.00500  -0.02842
   H      1.28598   0.84529   3.18071  -0.00075  -0.00500  -0.02842
   H      1.28667   5.20759   3.18091  -0.00075  -0.00500  -0.02842
   H      0.71148  -0.00019   4.50305  -0.00075  -0.00500  -0.02842
   Pb     2.90069   3.02604   6.09921  -0.00075  -0.00500  -0.02842
   I      2.65831   3.02633   2.96183  -0.00075  -0.00500  -0.02842
   I      2.43617  -0.00042   0.21716  -0.00075  -0.00500  -0.02842
   I      5.91158   3.02578   5.68602  -0.00075  -0.00500  -0.02842
PRIMVEC 2
    6.163362021   -0.000633949   -0.002988394
    0.000877866    6.072087396   -0.000019741
    0.133948648   -0.000388629    6.265231801
PRIMCOORD  2
     12   1
   C      5.55754  -0.00090   2.85544  -0.02295  -0.01747   0.00123
   C      6.55754  -0.00090   2.85544  -0.02295  -0.01747   0.00123
   N      0.73689  -0.00033   3.45760  -0.02295  -0.01747   0.00123
   H      5.65540  -0.00106   1.75966  -0.02295  -0.01747   0.00123
   H      5.01767   0.90161   3.18069  -0.02295  -0.01747   0.00123
   H      5.01836   5.16888   3.18091  -0.02295  -0.01747   0.00123
   H      1.28791   0.84535   3.17462  -0.02295  -0.01747   0.00123
   H      1.28861   5.22587   3.17481  -0.02295  -0.01747   0.00123
   H      0.72053  -0.00019   4.49974  -0.02295  -0.01747   0.00123
   Pb     2.89150   3.03522   6.10368  -0.02295  -0.01747   0.00123
   I      2.65227   3.03550   2.96329  -0.02295  -0.01747   0.00123
   I      2.44282  -0.00043   0.20945  -0.02295  -0.01747   0.00123
   I      5.90458   3.03493   5.68894  -0.02295  -0.01747   0.00123
PRIMVEC 3
    6.163362021   -0.000635225   -0.002988394
    0.000877866    6.084317182   -0.000019741
    0.133948648   -0.000389409    6.265231801
PRIMCOORD  3
     12   1
   C      5.55766  -0.00090   2.85790  -0.01691  -0.02329   0.00223
   C      6.55766  -0.00090   2.85790  -0.01691  -0.02329   0.00223
   N      0.73928  -0.00033   3.45507  -0.01691  -0.02329   0.00223
   H      5.65130  -0.00105   1.76175  -0.01691  -0.02329   0.00223
   H      5.01907   0.90160   3.18526  -0.01691  -0.02329   0.00223
   H      5.01976   5.18111   3.18547  -0.01691  -0.02329   0.00223
   H      1.28916   0.84539   3.17018  -0.01691  -0.02329   0.00223
   H      1.28985   5.23807   3.17037  -0.01691  -0.02329   0.00223
   H      0.72705  -0.00019   4.49737  -0.01691  -0.02329   0.00223
   Pb     2.88562   3.04131   6.10617  -0.01691  -0.02329   0.00223
   I      2.64816   3.04161   2.96401  -0.01691  -0.02329   0.00223
   I      2.44698  -0.00041   0.20433  -0.01691  -0.02329   0.00223
   I      5.90019   3.04103   5.69094  -0.01691  -0.02329   0.00223
PRIMVEC 4
    6.163362021   -0.000635861   -0.002988394
    0.000877866    6.090432071   -0.000019741
    0.133948648   -0.000389805    6.265231801
PRIMCOORD  4
     12   1
   C      5.55771  -0.00090   2.85916  -0.01329  -0.00188   0.02556
   C      6.55771  -0.00090   2.85916  -0.01329  -0.00188   0.02556
   N      0.74052  -0.00033   3.45372  -0.01329  -0.00188   0.02556
   H      5.64913  -0.00105   1.76284  -0.01329  -0.00188   0.02556
   H      5.01980   0.90160   3.18764  -0.01329  -0.00188   0.02556
   H      5.02049   5.18723   3.18785  -0.01329  -0.00188   0.02556
   H      1.28981   0.84540   3.16785  -0.01329  -0.00188   0.02556
   H      1.29050   5.24417   3.16804  -0.01329  -0.00188   0.02556
   H      0.73043  -0.00019   4.49610  -0.01329  -0.00188   0.02556
   Pb     2.88267   3.04438   6.10756  -0.01329  -0.00188   0.02556
   I      2.64626   3.04467   2.96435  -0.01329  -0.00188   0.02556
   I      2.44891  -0.00042   0.20175  -0.01329  -0.00188   0.02556
   I      5.89784   3.04407   5.69197  -0.01329  -0.00188   0.02556
PRIMVEC 5
    6.163362021   -0.000636502   -0.002988394
    0.000877866    6.096546961   -0.000019741
    0.133948648   -0.000390195    6.265231801
PRIMCOORD  5
     12   1
   C      5.55774  -0.00090   2.86046  -0.00363   0.00293   0.02849
   C      6.55774  -0.00090   2.86046  -0.00363   0.00293   0.02849
   N      0.74173  -0.00033   3.45237  -0.00363   0.00293   0.02849
   H      5.64692  -0.00104   1.76396  -0.00363   0.00293   0.02849
   H      5.02051   0.90159   3.19007  -0.00363   0.00293   0.02849
   H      5.02120   5.19336   3.19028  -0.00363   0.00293   0.02849
   H      1.29043   0.84541   3.16550  -0.00363   0.00293   0.02849
   H      1.29112   5.25028   3.16569  -0.00363   0.00293   0.02849
   H      0.73382  -0.00019   4.49483  -0.00363   0.00293   0.02849
   Pb     2.87989   3.04744   6.10896  -0.00363   0.00293   0.02849
   I      2.64434   3.04772   2.96474  -0.00363   0.00293   0.02849
   I      2.45072  -0.00044   0.19921  -0.00363   0.00293   0.02849
   I      5.89563   3.04712   5.69277  -0.00363   0.00293   0.02849
PRIMVEC 6
    6.163362021   -0.000637137   -0.002988394
    0.000877866    6.102661856   -0.000019741
    0.133948648   -0.000390585    6.265231801
PRIMCOORD  6
     12   1
   C      5.55648  -0.00099   2.86564  -0.00003  -0.00608  -0.02822
   C      6.55648  -0.00099   2.86564  -0.00003  -0.00608  -0.02822
   N      0.74417  -0.00028   3.44892  -0.00003  -0.00608  -0.02822
   H      5.63854  -0.00126   1.76859  -0.00003  -0.00608  -0.02822
   H      5.02142   0.90150   3.19874  -0.00003  -0.00608  -0.02822
   H      5.02223   5.19939   3.19916  -0.00003  -0.00608  -0.02822
   H      1.29100   0.84545   3.15867  -0.00003  -0.00608  -0.02822
   H      1.29179   5.25649   3.15901  -0.00003  -0.00608  -0.02822
   H      0.74304  -0.00004   4.49159  -0.00003  -0.00608  -0.02822
   Pb     2.87763   3.05054   6.10810  -0.00003  -0.00608  -0.02822
   I      2.64309   3.05084   2.96296  -0.00003  -0.00608  -0.02822
   I      2.45089  -0.00039   0.19485  -0.00003  -0.00608  -0.02822
   I      5.89378   3.05016   5.69261  -0.00003  -0.00608  -0.02822
PRIMVEC 7
    6.163362021   -0.000637779   -0.002988394
    0.000877866    6.108776746   -0.000019741
    0.133948648   -0.000390975    6.265231801
PRIMCOORD  7
     12   1
   C      5.55688  -0.00099   2.86580  -0.00162   0.00515  -0.02836
   C      6.55688  -0.00099   2.86580  -0.00162   0.00515  -0.02836
   N      0.74499  -0.00027   3.44824  -0.00162   0.00515  -0.02836
   H      5.63817  -0.00126   1.76870  -0.00162   0.00515  -0.02836
   H      5.02205   0.90150   3.19927  -0.00162   0.00515  -0.02836
   H      5.02285   5.20551   3.19968  -0.00162   0.00515  -0.02836
   H      1.29158   0.84548   3.15770  -0.00162   0.00515  -0.02836
   H      1.29237   5.26257   3.15803  -0.00162   0.00515  -0.02836
   H      0.74461  -0.00005   4.49094  -0.00162   0.00515  -0.02836
   Pb     2.87480   3.05360   6.10993  -0.00162   0.00515  -0.02836
   I      2.64084   3.05390   2.96387  -0.00162   0.00515  -0.02836
   I      2.45331  -0.00039   0.19292  -0.00162   0.00515  -0.02836
   I      5.89161   3.05321   5.69375  -0.00162   0.00515  -0.02836
PRIMVEC 8
    6.163362021   -0.000638420   -0.002988394
    0.000877866    6.114891642   -0.000019741
    0.133948648   -0.000391371    6.265231801
PRIMCOORD  8
     12   1
   C      5.55695  -0.00102   2.86648   0.01758  -0.02287   0.00118
   C      6.55695  -0.00102   2.86648   0.01758  -0.02287   0.00118
   N      0.74576  -0.00025   3.44740   0.01758  -0.02287   0.00118
   H      5.63685  -0.00133   1.76928   0.01758  -0.02287   0.00118
   H      5.02249   0.90145   3.20055   0.01758  -0.02287   0.00118
   H      5.02335   5.21160   3.20104   0.01758  -0.02287   0.00118
   H      1.29195   0.84554   3.15630   0.01758  -0.02287   0.00118
   H      1.29279   5.26868   3.15669   0.01758  -0.02287   0.00118
   H      0.74664   0.00003   4.49013   0.01758  -0.02287   0.00118
   Pb     2.87220   3.05665   6.11134   0.01758  -0.02287   0.00118
   I      2.63849   3.05697   2.96432   0.01758  -0.02287   0.00118
   I      2.45682  -0.00038   0.19048   0.01758  -0.02287   0.00118
   I      5.88978   3.05626   5.69483   0.01758  -0.02287   0.00118
PRIMVEC 9
    6.163362021   -0.000639055   -0.002988394
    0.000877866    6.121006531   -0.000019741
    0.133948648   -0.000391761    6.265231801
PRIMCOORD  9
     12   1
   C      5.55765  -0.00099   2.86628   0.00108  -0.00644   0.02812
   C      6.55765  -0.00099   2.86628   0.00108  -0.00644   0.02812
   N      0.74668  -0.00027   3.44678   0.00108  -0.00644   0.02812
   H      5.63713  -0.00127   1.76905   0.00108  -0.00644   0.02812
   H      5.02332   0.90147   3.20055   0.00108  -0.00644   0.02812
   H      5.02413   5.21776   3.20097   0.00108  -0.00644   0.02812
   H      1.29274   0.84554   3.15557   0.00108  -0.00644   0.02812
   H      1.29354   5.27474   3.15591   0.00108  -0.00644   0.02812
   H      0.74803  -0.00004   4.48952   0.00108  -0.00644   0.02812
   Pb     2.86907   3.05972   6.11340   0.00108  -0.00644   0.02812
   I      2.63621   3.06001   2.96554   0.00108  -0.00644   0.02812
   I      2.45833  -0.00039   0.18909   0.00108  -0.00644   0.02812
   I      5.88723   3.05932   5.69617   0.00108  -0.00644   0.02812
PRIMVEC 10
    6.163362021   -0.000639697   -0.002988394
    0.000877866    6.127121421   -0.000019741
    0.133948648   -0.000392151    6.265231801
PRIMCOORD  10
     12   1
   C      5.55817  -0.00098   2.86667  -0.00960  -0.00631  -0.02648
   C      6.55817  -0.00098   2.86667  -0.00960  -0.00631  -0.02648
   N      0.74779  -0.00028   3.44587  -0.00960  -0.00631  -0.02648
   H      5.63673  -0.00123   1.76938  -0.00960  -0.00631  -0.02648
   H      5.02419   0.90149   3.20149  -0.00960  -0.00631  -0.02648
   H      5.02498   5.22388   3.20187  -0.00960  -0.00631  -0.02648
   H      1.29351   0.84553   3.15412  -0.00960  -0.00631  -0.02648
   H      1.29429   5.28084   3.15444  -0.00960  -0.00631  -0.02648
   H      0.75042  -0.00007   4.48865  -0.00960  -0.00631  -0.02648
   Pb     2.86568   3.06276   6.11494  -0.00960  -0.00631  -0.02648
   I      2.63426   3.06306   2.96636  -0.00960  -0.00631  -0.02648
   I      2.45951  -0.00039   0.18692  -0.00960  -0.00631  -0.02648
   I      5.88453   3.06237   5.69813  -0.00960  -0.00631  -0.02648
PRIMVEC 11
    6.163362021   -0.000640332   -0.002988394
    0.000877866    6.133236317   -0.000019741
    0.133948648   -0.000392541    6.265231801
PRIMCOORD  11
     12   1
   C      5.55849  -0.00095   2.86776   0.02480   0.01471  -0.00133
   C      6.55849  -0.00095   2.86776   0.02480   0.01471  -0.00133
   N      0.74926  -0.00030   3.44425   0.02480   0.01471  -0.00133
   H      5.63479  -0.00115   1.77031   0.02480   0.01471  -0.00133
   H      5.02524   0.90152   3.20372   0.02480   0.01471  -0.00133
   H      5.02599   5.23002   3.20403   0.02480   0.01471  -0.00133
   H      1.29438   0.84551   3.15148   0.02480   0.01471  -0.00133
   H      1.29513   5.28694   3.15174   0.02480   0.01471  -0.00133
   H      0.75407  -0.00012   4.48711   0.02480   0.01471  -0.00133
   Pb     2.86288   3.06581   6.11675   0.02480   0.01471  -0.00133
   I      2.63199   3.06610   2.96718   0.02480   0.01471  -0.00133
   I      2.45970  -0.00041   0.18535   0.02480   0.01471  -0.00133
   I      5.88215   3.06542   5.69914   0.02480   0.01471  -0.00133
PRIMVEC 12
    6.163362021   -0.000640973   -0.002988394
    0.000877866    6.139351206   -0.000019741
    0.133948648   -0.000392931    6.265231801
PRIMCOORD  12
     12   1
   C      5.55881  -0.00094   2.86865  -0.02693   0.00330   0.00985
   C      6.55881  -0.00094   2.86865  -0.02693   0.00330   0.00985
   N      0.75055  -0.00030   3.44292  -0.02693   0.00330   0.00985
   H      5.63329  -0.00114   1.77108  -0.02693   0.00330   0.00985
   H      5.02616   0.90153   3.20552  -0.02693   0.00330   0.00985
   H      5.02691   5.23613   3.20582  -0.02693   0.00330   0.00985
   H      1.29513   0.84552   3.14929  -0.02693   0.00330   0.00985
   H      1.29587   5.29304   3.14955  -0.02693   0.00330   0.00985
   H      0.75724  -0.00012   4.48582  -0.02693   0.00330   0.00985
   Pb     2.85990   3.06886   6.11826  -0.02693   0.00330   0.00985
   I      2.62985   3.06915   2.96786  -0.02693   0.00330   0.00985
   I      2.46059  -0.00041   0.18352  -0.02693   0.00330   0.00985
   I      5.87976   3.06847   5.70054  -0.02693   0.00330   0.00985
PRIMVEC 13
    6.163362021   -0.000641609   -0.002988394
    0.000877866    6.145466096   -0.000019741
    0.133948648   -0.000393327    6.265231801
PRIMCOORD  13
     12   1
   C      5.55754  -0.00089   2.87296  -0.01318   0.02547   0.00326
   C      6.55754  -0.00089   2.87296  -0.01318   0.02547   0.00326
   N      0.75217  -0.00033   3.44035  -0.01318   0.02547   0.00326
   H      5.62615  -0.00101   1.77502  -0.01318   0.02547   0.00326
   H      5.02670   0.90155   3.21278  -0.01318   0.02547   0.00326
   H      5.02740   5.24232   3.21294  -0.01318   0.02547   0.00326
   H      1.29531   0.84549   3.14425  -0.01318   0.02547   0.00326
   H      1.29601   5.29914   3.14441  -0.01318   0.02547   0.00326
   H      0.76413  -0.00020   4.48334  -0.01318   0.02547   0.00326
   Pb     2.85826   3.07189   6.11733  -0.01318   0.02547   0.00326
   I      2.62839   3.07218   2.96607  -0.01318   0.02547   0.00326
   I      2.46340  -0.00045   0.17917  -0.01318   0.02547   0.00326
   I      5.87864   3.07150   5.70021  -0.01318   0.02547   0.00326
PRIMVEC 14
    6.163362021   -0.000642885   -0.002988394
    0.000877866    6.157695881   -0.000019741
    0.133948648   -0.000394107    6.265231801
PRIMCOORD  14
     12   1
   C      5.55731  -0.00089   2.87670  -0.01054  -0.02528   0.00912
   C      6.55731  -0.00089   2.87670  -0.01054  -0.02528   0.00912
   N      0.75493  -0.00032   3.43694  -0.01054  -0.02528   0.00912
   H      5.61997  -0.00099   1.77840  -0.01054  -0.02528   0.00912
   H      5.02835   0.90153   3.21946  -0.01054  -0.02528   0.00912
   H      5.02905   5.25457   3.21960  -0.01054  -0.02528   0.00912
   H      1.29645   0.84550   3.13817  -0.01054  -0.02528   0.00912
   H      1.29714   5.31136   3.13833  -0.01054  -0.02528   0.00912
   H      0.77259  -0.00021   4.48002  -0.01054  -0.02528   0.00912
   Pb     2.85324   3.07800   6.11892  -0.01054  -0.02528   0.00912
   I      2.62442   3.07829   2.96601  -0.01054  -0.02528   0.00912
   I      2.46600  -0.00046   0.17417  -0.01054  -0.02528   0.00912
   I      5.87462   3.07759   5.70212  -0.01054  -0.02528   0.00912
PRIMVEC 15
    6.163362021   -0.000644803   -0.002988394
    0.000877866    6.176040556   -0.000019741
    0.133948648   -0.000395283    6.265231801
PRIMCOORD  15
     12   1
   C      5.55693  -0.00088   2.88272   0.00228   0.00279  -0.02864
   C      6.55693  -0.00088   2.88272   0.00228   0.00279  -0.02864
   N      0.75918  -0.00032   3.43163   0.00228   0.00279  -0.02864
   H      5.61015  -0.00098   1.78394   0.00228   0.00279  -0.02864
   H      5.03097   0.90150   3.23010   0.00228   0.00279  -0.02864
   H      5.03167   5.27294   3.23023   0.00228   0.00279  -0.02864
   H      1.29812   0.84551   3.12863   0.00228   0.00279  -0.02864
   H      1.29882   5.32971   3.12878   0.00228   0.00279  -0.02864
   H      0.78583  -0.00021   4.47479   0.00228   0.00279  -0.02864
   Pb     2.84585   3.08716   6.12086   0.00228   0.00279  -0.02864
   I      2.61839   3.08746   2.96560   0.00228   0.00279  -0.02864
   I      2.46952  -0.00047   0.16676   0.00228   0.00279  -0.02864
   I      5.86864   3.08673   5.70478   0.00228   0.00279  -0.02864


==> anc/Strain_100_axsf_files/Ux_0.990_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.101728397   -0.000638420   -0.002988394
    0.000869087    6.114891642   -0.000019741
    0.132609158   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.49754  -0.00090   2.85748  -0.00050   0.02873  -0.00273
   N      0.74069  -0.00034   3.45477  -0.00050   0.02873  -0.00273
   H      5.59109  -0.00103   1.76133  -0.00050   0.02873  -0.00273
   H      4.95897   0.90172   3.18479  -0.00050   0.02873  -0.00273
   H      4.95965   5.21156   3.18496  -0.00050   0.02873  -0.00273
   H      1.29004   0.84568   3.16996  -0.00050   0.02873  -0.00273
   H      1.29072   5.26835   3.17013  -0.00050   0.02873  -0.00273
   H      0.72885  -0.00021   4.49713  -0.00050   0.02873  -0.00273
   Pb     2.82514   3.05662   6.13157  -0.00050   0.02873  -0.00273
   I      2.62765   3.05689   2.97347  -0.00050   0.02873  -0.00273
   I      2.44667  -0.00043   0.20178  -0.00050   0.02873  -0.00273
   I      5.82533   3.05629   5.66146  -0.00050   0.02873  -0.00273
PRIMCOORD  2
     12   1
   C      5.49754  -0.00090   2.85748  -0.02361   0.00117   0.01657
   N      0.74069  -0.00034   3.45477  -0.02361   0.00117   0.01657
   H      5.59109  -0.00103   1.76133  -0.02361   0.00117   0.01657
   H      4.95897   0.90172   3.18479  -0.02361   0.00117   0.01657
   H      4.95965   5.21156   3.18496  -0.02361   0.00117   0.01657
   H      1.29004   0.84568   3.16996  -0.02361   0.00117   0.01657
   H      1.29072   5.26835   3.17013  -0.02361   0.00117   0.01657
   H      0.72885  -0.00021   4.49713  -0.02361   0.00117   0.01657
   Pb     2.82514   3.05662   6.13157  -0.02361   0.00117   0.01657
   I      2.62765   3.05689   2.97347  -0.02361   0.00117   0.01657
   I      2.44667  -0.00043   0.20178  -0.02361   0.00117   0.01657
   I      5.82533   3.05629   5.66146  -0.02361   0.00117   0.01657
PRIMCOORD  3
     12   1
   C      5.49754  -0.00090   2.85748   0.01660   0.00252   0.02348
   N      0.74069  -0.00034   3.45477   0.01660   0.00252   0.02348
   H      5.59109  -0.00103   1.76133   0.01660   0.00252   0.02348
   H      4.95897   0.90172   3.18479   0.01660   0.00252   0.02348
   H      4.95965   5.21156   3.18496   0.01660   0.00252   0.02348
   H      1.29004   0.84568   3.16996   0.01660   0.00252   0.02348
   H      1.29072   5.26835   3.17013   0.01660   0.00252   0.02348
   H      0.72885  -0.00021   4.49713   0.01660   0.00252   0.02348
   Pb     2.82514   3.05662   6.13157   0.01660   0.00252   0.02348
   I      2.62765   3.05689   2.97347   0.01660   0.00252   0.02348
   I      2.44667  -0.00043   0.20178   0.01660   0.00252   0.02348
   I      5.82533   3.05629   5.66146   0.01660   0.00252   0.02348
PRIMCOORD  4
     12   1
   C      5.49754  -0.00090   2.85748   0.00005   0.02057  -0.00013
   N      0.74069  -0.00034   3.45477   0.00002   0.02803  -0.00006
   H      5.59109  -0.00103   1.76133   0.00010   0.02333  -0.00013
   H      4.95897   0.90172   3.18479  -0.00463   0.01731   0.00127
   H      4.95965   5.21156   3.18496   0.00470   0.01731  -0.00159
   H      1.29004   0.84568   3.16996  -0.00177   0.02669  -0.00727
   H      1.29072   5.26835   3.17013   0.00184   0.02669   0.00719
   H      0.72885  -0.00021   4.49713  -0.00003   0.04032  -0.00007
   Pb     2.82514   3.05662   6.13157  -0.00003   0.01002   0.00002
   I      2.62765   3.05689   2.97347   0.00002   0.02900   0.00001
   I      2.44667  -0.00043   0.20178   0.00004   0.00711  -0.00005
   I      5.82533   3.05629   5.66146  -0.00002  -0.05871   0.00003
PRIMCOORD  5
     12   1
   C      5.49754  -0.00090   2.85748  -0.02296  -0.00065   0.00067
   N      0.74069  -0.00034   3.45477  -0.01840  -0.00050  -0.01024
   H      5.59109  -0.00103   1.76133  -0.03140  -0.00077  -0.00010
   H      4.95897   0.90172   3.18479  -0.02042  -0.00060   0.00473
   H      4.95965   5.21156   3.18496  -0.02030  -0.00069   0.00495
   H      1.29004   0.84568   3.16996  -0.02036  -0.00103  -0.01469
   H      1.29072   5.26835   3.17013  -0.02030  -0.00002  -0.01446
   H      0.72885  -0.00021   4.49713  -0.00909  -0.00036  -0.00948
   Pb     2.82514   3.05662   6.13157   0.03328   0.00039   0.00406
   I      2.62765   3.05689   2.97347  -0.00354  -0.00048   0.00133
   I      2.44667  -0.00043   0.20178  -0.06437   0.00024   0.00315
   I      5.82533   3.05629   5.66146   0.01875  -0.00025  -0.00981
PRIMCOORD  6
     12   1
   C      5.49754  -0.00090   2.85748  -0.02083  -0.00053  -0.01101
   N      0.74069  -0.00034   3.45477  -0.01963  -0.00044  -0.01369
   H      5.59109  -0.00103   1.76133  -0.02345  -0.00063  -0.01125
   H      4.95897   0.90172   3.18479  -0.02081  -0.00076  -0.01049
   H      4.95965   5.21156   3.18496  -0.02075  -0.00026  -0.01031
   H      1.29004   0.84568   3.16996  -0.02017  -0.00015  -0.01438
   H      1.29072   5.26835   3.17013  -0.02015  -0.00078  -0.01422
   H      0.72885  -0.00021   4.49713  -0.01664  -0.00034  -0.01373
   Pb     2.82514   3.05662   6.13157   0.01348   0.00031  -0.00771
   I      2.62765   3.05689   2.97347  -0.03295  -0.00044  -0.00563
   I      2.44667  -0.00043   0.20178   0.00706   0.00018  -0.03239
   I      5.82533   3.05629   5.66146   0.00898  -0.00013   0.05374
PRIMCOORD  7
     12   1
   C      5.49754  -0.00090   2.85748  -0.00002  -0.03323  -0.00008
   N      0.74069  -0.00034   3.45477  -0.00013  -0.02978   0.00019
   H      5.59109  -0.00103   1.76133   0.00020  -0.03838  -0.00006
   H      4.95897   0.90172   3.18479  -0.00086  -0.03211  -0.00459
   H      4.95965   5.21156   3.18496   0.00069  -0.03211   0.00421
   H      1.29004   0.84568   3.16996   0.00037  -0.03189  -0.00497
   H      1.29072   5.26835   3.17013  -0.00053  -0.03191   0.00558
   H      0.72885  -0.00021   4.49713  -0.00037  -0.02312   0.00017
   Pb     2.82514   3.05662   6.13157  -0.00014   0.02260   0.00025
   I      2.62765   3.05689   2.97347  -0.00017  -0.03153   0.00015
   I      2.44667  -0.00043   0.20178   0.00059   0.01351   0.00005
   I      5.82533   3.05629   5.66146  -0.00017  -0.01093  -0.00062
PRIMCOORD  8
     12   1
   C      5.49754  -0.00090   2.85748  -0.00388  -0.00009   0.03540
   N      0.74069  -0.00034   3.45477   0.00005  -0.00008   0.02633
   H      5.59109  -0.00103   1.76133  -0.01123  -0.00010   0.03480
   H      4.95897   0.90172   3.18479  -0.00147   0.00008   0.03879
   H      4.95965   5.21156   3.18496  -0.00146  -0.00027   0.03881
   H      1.29004   0.84568   3.16996  -0.00240   0.00001   0.02146
   H      1.29072   5.26835   3.17013  -0.00239  -0.00018   0.02150
   H      0.72885  -0.00021   4.49713   0.00717  -0.00006   0.02645
   Pb     2.82514   3.05662   6.13157   0.00454   0.00008  -0.02019
   I      2.62765   3.05689   2.97347  -0.01483  -0.00007  -0.01250
   I      2.44667  -0.00043   0.20178   0.00417   0.00004   0.03392
   I      5.82533   3.05629   5.66146   0.00371  -0.00008   0.00385
PRIMCOORD  9
     12   1
   C      5.49754  -0.00090   2.85748  -0.01657   0.00058  -0.00590
   N      0.74069  -0.00034   3.45477  -0.02464   0.00058   0.01251
   H      5.59109  -0.00103   1.76133  -0.00158   0.00064  -0.00456
   H      4.95897   0.90172   3.18479  -0.02118   0.00050  -0.01318
   H      4.95965   5.21156   3.18496  -0.02115   0.00061  -0.01328
   H      1.29004   0.84568   3.16996  -0.02142   0.00142   0.02019
   H      1.29072   5.26835   3.17013  -0.02135  -0.00017   0.02004
   H      0.72885  -0.00021   4.49713  -0.03954   0.00049   0.01152
   Pb     2.82514   3.05662   6.13157   0.01424  -0.00045   0.01699
   I      2.62765   3.05689   2.97347  -0.04381   0.00066   0.00834
   I      2.44667  -0.00043   0.20178   0.02345  -0.00027  -0.00255
   I      5.82533   3.05629   5.66146   0.00240   0.00021  -0.03451
PRIMCOORD 10
     12   1
   C      5.49754  -0.00090   2.85748  -0.01228  -0.00008   0.03642
   N      0.74069  -0.00034   3.45477   0.00143  -0.00001   0.00483
   H      5.59109  -0.00103   1.76133  -0.03917  -0.00010   0.03413
   H      4.95897   0.90172   3.18479  -0.00428  -0.00007   0.04959
   H      4.95965   5.21156   3.18496  -0.00421  -0.00011   0.04964
   H      1.29004   0.84568   3.16996  -0.00481  -0.00007  -0.00682
   H      1.29072   5.26835   3.17013  -0.00475   0.00007  -0.00680
   H      0.72885  -0.00021   4.49713   0.02539  -0.00001   0.00571
   Pb     2.82514   3.05662   6.13157  -0.00015  -0.00000   0.00096
   I      2.62765   3.05689   2.97347   0.00127   0.00002  -0.00115
   I      2.44667  -0.00043   0.20178   0.00037  -0.00000  -0.00425
   I      5.82533   3.05629   5.66146  -0.00014  -0.00000  -0.00113
PRIMCOORD 11
     12   1
   C      5.49754  -0.00090   2.85748   0.00002   0.03884   0.00009
   N      0.74069  -0.00034   3.45477   0.00006   0.00629   0.00001
   H      5.59109  -0.00103   1.76133  -0.00005   0.05684   0.00008
   H      4.95897   0.90172   3.18479   0.01577   0.04251   0.01601
   H      4.95965   5.21156   3.18496  -0.01568   0.04251  -0.01576
   H      1.29004   0.84568   3.16996   0.01331   0.00147   0.00987
   H      1.29072   5.26835   3.17013  -0.01323   0.00147  -0.00992
   H      0.72885  -0.00021   4.49713   0.00012  -0.00518   0.00001
   Pb     2.82514   3.05662   6.13157   0.00000   0.00091   0.00001
   I      2.62765   3.05689   2.97347  -0.00002  -0.00515  -0.00001
   I      2.44667  -0.00043   0.20178  -0.00001  -0.00131  -0.00001
   I      5.82533   3.05629   5.66146   0.00001  -0.00051  -0.00000
PRIMCOORD 12
     12   1
   C      5.49754  -0.00090   2.85748  -0.02620   0.00022   0.00391
   N      0.74069  -0.00034   3.45477  -0.02982   0.00003   0.01289
   H      5.59109  -0.00103   1.76133  -0.01923   0.00032   0.00455
   H      4.95897   0.90172   3.18479  -0.02834   0.00028   0.00037
   H      4.95965   5.21156   3.18496  -0.02853   0.00020   0.00019
   H      1.29004   0.84568   3.16996  -0.02719  -0.00017   0.01785
   H      1.29072   5.26835   3.17013  -0.02735   0.00016   0.01773
   H      0.72885  -0.00021   4.49713  -0.03720  -0.00004   0.01249
   Pb     2.82514   3.05662   6.13157   0.00654   0.00001  -0.02203
   I      2.62765   3.05689   2.97347   0.00559   0.00000   0.04276
   I      2.44667  -0.00043   0.20178   0.00261  -0.00006  -0.00536
   I      5.82533   3.05629   5.66146  -0.01177   0.00000  -0.00365
PRIMCOORD 13
     12   1
   C      5.49754  -0.00090   2.85748   0.02920  -0.00004   0.00592
   N      0.74069  -0.00034   3.45477   0.03470  -0.00000  -0.00785
   H      5.59109  -0.00103   1.76133   0.01800  -0.00004   0.00493
   H      4.95897   0.90172   3.18479   0.03267  -0.00011   0.01182
   H      4.95965   5.21156   3.18496   0.03271   0.00001   0.01183
   H      1.29004   0.84568   3.16996   0.03148   0.00040  -0.01334
   H      1.29072   5.26835   3.17013   0.03152  -0.00038  -0.01333
   H      0.72885  -0.00021   4.49713   0.04558  -0.00000  -0.00726
   Pb     2.82514   3.05662   6.13157   0.01003  -0.00002   0.00073
   I      2.62765   3.05689   2.97347  -0.00166  -0.00001  -0.00199
   I      2.44667  -0.00043   0.20178  -0.00046   0.00004  -0.00024
   I      5.82533   3.05629   5.66146  -0.02238   0.00000   0.00139
PRIMCOORD 14
     12   1
   C      5.49754  -0.00090   2.85748  -0.00015  -0.01583  -0.00014
   N      0.74069  -0.00034   3.45477  -0.00020   0.00276  -0.00001
   H      5.59109  -0.00103   1.76133  -0.00004  -0.00016  -0.00013
   H      4.95897   0.90172   3.18479  -0.01820  -0.03085   0.01143
   H      4.95965   5.21156   3.18496   0.01784  -0.03086  -0.01181
   H      1.29004   0.84568   3.16996  -0.01611   0.01838   0.01561
   H      1.29072   5.26835   3.17013   0.01577   0.01838  -0.01553
   H      0.72885  -0.00021   4.49713  -0.00030  -0.01845  -0.00001
   Pb     2.82514   3.05662   6.13157   0.00006   0.03056   0.00006
   I      2.62765   3.05689   2.97347   0.00006   0.00894  -0.00013
   I      2.44667  -0.00043   0.20178   0.00002  -0.06221   0.00003
   I      5.82533   3.05629   5.66146  -0.00015   0.00491   0.00003
PRIMCOORD 15
     12   1
   C      5.49754  -0.00090   2.85748   0.03066  -0.00014   0.00888
   N      0.74069  -0.00034   3.45477   0.03545  -0.00000  -0.00375
   H      5.59109  -0.00103   1.76133   0.02027  -0.00016   0.00796
   H      4.95897   0.90172   3.18479   0.03383  -0.00021   0.01424
   H      4.95965   5.21156   3.18496   0.03400  -0.00015   0.01429
   H      1.29004   0.84568   3.16996   0.03229   0.00069  -0.00828
   H      1.29072   5.26835   3.17013   0.03243  -0.00060  -0.00827
   H      0.72885  -0.00021   4.49713   0.04525   0.00000  -0.00315
   Pb     2.82514   3.05662   6.13157  -0.00453   0.00004  -0.00260
   I      2.62765   3.05689   2.97347  -0.00692   0.00000   0.00780
   I      2.44667  -0.00043   0.20178  -0.00325  -0.00005  -0.00253
   I      5.82533   3.05629   5.66146   0.00917  -0.00000  -0.00159
PRIMCOORD 16
     12   1
   C      5.49754  -0.00090   2.85748   0.01264  -0.00001   0.00244
   N      0.74069  -0.00034   3.45477  -0.00229  -0.00001   0.03567
   H      5.59109  -0.00103   1.76133   0.04069  -0.00001   0.00483
   H      4.95897   0.90172   3.18479   0.00440   0.00003  -0.01124
   H      4.95965   5.21156   3.18496   0.00440  -0.00005  -0.01124
   H      1.29004   0.84568   3.16996   0.00411   0.00016   0.04806
   H      1.29072   5.26835   3.17013   0.00411  -0.00017   0.04806
   H      0.72885  -0.00021   4.49713  -0.02621  -0.00000   0.03503
   Pb     2.82514   3.05662   6.13157   0.00018   0.00000   0.00006
   I      2.62765   3.05689   2.97347   0.00054  -0.00000  -0.00155
   I      2.44667  -0.00043   0.20178  -0.00159   0.00000  -0.00362
   I      5.82533   3.05629   5.66146  -0.00044  -0.00000   0.00001
PRIMCOORD 17
     12   1
   C      5.49754  -0.00090   2.85748  -0.00000  -0.00183  -0.00001
   N      0.74069  -0.00034   3.45477  -0.00000  -0.00546  -0.00000
   H      5.59109  -0.00103   1.76133   0.00001   0.04796  -0.00001
   H      4.95897   0.90172   3.18479  -0.01432  -0.02462   0.03925
   H      4.95965   5.21156   3.18496   0.01431  -0.02463  -0.03926
   H      1.29004   0.84568   3.16996  -0.00869   0.00870   0.02485
   H      1.29072   5.26835   3.17013   0.00869   0.00870  -0.02485
   H      0.72885  -0.00021   4.49713  -0.00001  -0.03774   0.00000
   Pb     2.82514   3.05662   6.13157  -0.00000  -0.00017   0.00000
   I      2.62765   3.05689   2.97347   0.00000   0.00071   0.00000
   I      2.44667  -0.00043   0.20178   0.00000   0.00061   0.00000
   I      5.82533   3.05629   5.66146   0.00000  -0.00009   0.00000
PRIMCOORD 18
     12   1
   C      5.49754  -0.00090   2.85748   0.00002   0.00482  -0.00000
   N      0.74069  -0.00034   3.45477   0.00002  -0.03245  -0.00001
   H      5.59109  -0.00103   1.76133   0.00001  -0.00308  -0.00000
   H      4.95897   0.90172   3.18479   0.02708   0.02241  -0.00392
   H      4.95965   5.21156   3.18496  -0.02704   0.02242   0.00392
   H      1.29004   0.84568   3.16996   0.02122  -0.04847  -0.00357
   H      1.29072   5.26835   3.17013  -0.02120  -0.04846   0.00356
   H      0.72885  -0.00021   4.49713   0.00002  -0.02788  -0.00001
   Pb     2.82514   3.05662   6.13157  -0.00000   0.00020   0.00000
   I      2.62765   3.05689   2.97347  -0.00000   0.00373   0.00000
   I      2.44667  -0.00043   0.20178  -0.00000  -0.00016  -0.00000
   I      5.82533   3.05629   5.66146   0.00000  -0.00012   0.00000
PRIMCOORD 19
     12   1
   C      5.49754  -0.00090   2.85748  -0.00000   0.00048  -0.00000
   N      0.74069  -0.00034   3.45477  -0.00000  -0.00032   0.00000
   H      5.59109  -0.00103   1.76133  -0.00000  -0.03096   0.00000
   H      4.95897   0.90172   3.18479   0.01098   0.01597  -0.02468
   H      4.95965   5.21156   3.18496  -0.01098   0.01598   0.02467
   H      1.29004   0.84568   3.16996  -0.01555   0.02326   0.03853
   H      1.29072   5.26835   3.17013   0.01556   0.02325  -0.03853
   H      0.72885  -0.00021   4.49713  -0.00000  -0.05037   0.00001
   Pb     2.82514   3.05662   6.13157  -0.00000  -0.00000   0.00000
   I      2.62765   3.05689   2.97347   0.00000   0.00003   0.00000
   I      2.44667  -0.00043   0.20178   0.00000   0.00017   0.00000
   I      5.82533   3.05629   5.66146   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.49754  -0.00090   2.85748  -0.00217   0.00000   0.00362
   N      0.74069  -0.00034   3.45477  -0.00191   0.00000   0.00429
   H      5.59109  -0.00103   1.76133   0.04678  -0.00001   0.00677
   H      4.95897   0.90172   3.18479  -0.01345   0.00407  -0.02758
   H      4.95965   5.21156   3.18496  -0.01343  -0.00408  -0.02758
   H      1.29004   0.84568   3.16996  -0.01385  -0.00450  -0.03092
   H      1.29072   5.26835   3.17013  -0.01386   0.00449  -0.03092
   H      0.72885  -0.00021   4.49713   0.05859  -0.00001   0.00632
   Pb     2.82514   3.05662   6.13157  -0.00001   0.00000   0.00000
   I      2.62765   3.05689   2.97347   0.00000  -0.00000   0.00003
   I      2.44667  -0.00043   0.20178   0.00002  -0.00000  -0.00001
   I      5.82533   3.05629   5.66146   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.49754  -0.00090   2.85748   0.00000   0.00520  -0.00000
   N      0.74069  -0.00034   3.45477   0.00000   0.00417  -0.00000
   H      5.59109  -0.00103   1.76133  -0.00001  -0.02215   0.00000
   H      4.95897   0.90172   3.18479  -0.04051  -0.01545  -0.01236
   H      4.95965   5.21156   3.18496   0.04051  -0.01546   0.01237
   H      1.29004   0.84568   3.16996   0.04276  -0.01929   0.01319
   H      1.29072   5.26835   3.17013  -0.04276  -0.01928  -0.01318
   H      0.72885  -0.00021   4.49713  -0.00001  -0.02553   0.00000
   Pb     2.82514   3.05662   6.13157  -0.00000  -0.00000  -0.00000
   I      2.62765   3.05689   2.97347  -0.00000  -0.00000  -0.00000
   I      2.44667  -0.00043   0.20178  -0.00000   0.00001   0.00000
   I      5.82533   3.05629   5.66146   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.49754  -0.00090   2.85748  -0.03663   0.00000  -0.01701
   N      0.74069  -0.00034   3.45477   0.03226  -0.00000   0.01442
   H      5.59109  -0.00103   1.76133  -0.03479   0.00000  -0.01722
   H      4.95897   0.90172   3.18479  -0.02997   0.00216  -0.01016
   H      4.95965   5.21156   3.18496  -0.02998  -0.00216  -0.01016
   H      1.29004   0.84568   3.16996   0.03092   0.00111   0.01512
   H      1.29072   5.26835   3.17013   0.03093  -0.00111   0.01513
   H      0.72885  -0.00021   4.49713   0.03163  -0.00000   0.01506
   Pb     2.82514   3.05662   6.13157  -0.00000  -0.00000  -0.00000
   I      2.62765   3.05689   2.97347  -0.00005   0.00000   0.00000
   I      2.44667  -0.00043   0.20178  -0.00004  -0.00000  -0.00002
   I      5.82533   3.05629   5.66146   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.49754  -0.00090   2.85748   0.00650  -0.00001  -0.01368
   N      0.74069  -0.00034   3.45477  -0.00601   0.00001   0.01027
   H      5.59109  -0.00103   1.76133  -0.04656   0.00001  -0.01780
   H      4.95897   0.90172   3.18479   0.01226  -0.01428   0.03550
   H      4.95965   5.21156   3.18496   0.01224   0.01429   0.03549
   H      1.29004   0.84568   3.16996  -0.01026  -0.00958  -0.02414
   H      1.29072   5.26835   3.17013  -0.01027   0.00957  -0.02414
   H      0.72885  -0.00021   4.49713   0.04681  -0.00001   0.01290
   Pb     2.82514   3.05662   6.13157  -0.00000   0.00000  -0.00000
   I      2.62765   3.05689   2.97347   0.00000  -0.00000   0.00001
   I      2.44667  -0.00043   0.20178   0.00001  -0.00000   0.00001
   I      5.82533   3.05629   5.66146   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.49754  -0.00090   2.85748   0.00000   0.01447  -0.00001
   N      0.74069  -0.00034   3.45477  -0.00000  -0.01203   0.00000
   H      5.59109  -0.00103   1.76133  -0.00002  -0.03518  -0.00000
   H      4.95897   0.90172   3.18479  -0.04289  -0.01044  -0.00253
   H      4.95965   5.21156   3.18496   0.04290  -0.01044   0.00255
   H      1.29004   0.84568   3.16996  -0.04107   0.01160  -0.00640
   H      1.29072   5.26835   3.17013   0.04107   0.01160   0.00638
   H      0.72885  -0.00021   4.49713   0.00002   0.02781   0.00000
   Pb     2.82514   3.05662   6.13157  -0.00000  -0.00000   0.00000
   I      2.62765   3.05689   2.97347  -0.00000  -0.00000   0.00000
   I      2.44667  -0.00043   0.20178  -0.00000  -0.00000  -0.00000
   I      5.82533   3.05629   5.66146  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.49754  -0.00090   2.85748  -0.01067   0.00000  -0.00527
   N      0.74069  -0.00034   3.45477  -0.00042  -0.00000  -0.00057
   H      5.59109  -0.00103   1.76133   0.06377  -0.00001   0.00156
   H      4.95897   0.90172   3.18479   0.03717   0.01328   0.03639
   H      4.95965   5.21156   3.18496   0.03717  -0.01328   0.03639
   H      1.29004   0.84568   3.16996  -0.00125  -0.00074  -0.00120
   H      1.29072   5.26835   3.17013  -0.00125   0.00074  -0.00120
   H      0.72885  -0.00021   4.49713  -0.00386   0.00000  -0.00165
   Pb     2.82514   3.05662   6.13157   0.00000   0.00000  -0.00000
   I      2.62765   3.05689   2.97347  -0.00000  -0.00000   0.00000
   I      2.44667  -0.00043   0.20178   0.00001   0.00000  -0.00000
   I      5.82533   3.05629   5.66146   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.49754  -0.00090   2.85748  -0.00000  -0.00354   0.00000
   N      0.74069  -0.00034   3.45477  -0.00000  -0.00310   0.00000
   H      5.59109  -0.00103   1.76133   0.00000   0.06704  -0.00001
   H      4.95897   0.90172   3.18479  -0.01877   0.00446  -0.04801
   H      4.95965   5.21156   3.18496   0.01877   0.00447   0.04801
   H      1.29004   0.84568   3.16996  -0.00596   0.00087   0.00155
   H      1.29072   5.26835   3.17013   0.00596   0.00087  -0.00155
   H      0.72885  -0.00021   4.49713   0.00000   0.00720  -0.00000
   Pb     2.82514   3.05662   6.13157   0.00000  -0.00000   0.00000
   I      2.62765   3.05689   2.97347   0.00000   0.00000  -0.00000
   I      2.44667  -0.00043   0.20178   0.00000  -0.00000   0.00000
   I      5.82533   3.05629   5.66146  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.49754  -0.00090   2.85748  -0.00292   0.00000   0.00270
   N      0.74069  -0.00034   3.45477  -0.00233   0.00000   0.00210
   H      5.59109  -0.00103   1.76133  -0.03615   0.00000  -0.00169
   H      4.95897   0.90172   3.18479   0.04363   0.03845  -0.02918
   H      4.95965   5.21156   3.18496   0.04362  -0.03846  -0.02917
   H      1.29004   0.84568   3.16996   0.00430  -0.00623  -0.00255
   H      1.29072   5.26835   3.17013   0.00430   0.00623  -0.00255
   H      0.72885  -0.00021   4.49713   0.00787  -0.00000   0.00288
   Pb     2.82514   3.05662   6.13157   0.00000   0.00000   0.00000
   I      2.62765   3.05689   2.97347  -0.00000  -0.00000   0.00000
   I      2.44667  -0.00043   0.20178   0.00000  -0.00000  -0.00000
   I      5.82533   3.05629   5.66146  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.49754  -0.00090   2.85748   0.00020  -0.00000   0.00018
   N      0.74069  -0.00034   3.45477   0.00911  -0.00000   0.00630
   H      5.59109  -0.00103   1.76133  -0.00546   0.00000  -0.00029
   H      4.95897   0.90172   3.18479   0.00291   0.00248  -0.00266
   H      4.95965   5.21156   3.18496   0.00290  -0.00248  -0.00266
   H      1.29004   0.84568   3.16996  -0.03556   0.01055  -0.04209
   H      1.29072   5.26835   3.17013  -0.03557  -0.01055  -0.04211
   H      0.72885  -0.00021   4.49713  -0.05921   0.00002   0.00115
   Pb     2.82514   3.05662   6.13157   0.00000  -0.00000   0.00000
   I      2.62765   3.05689   2.97347   0.00001   0.00000   0.00002
   I      2.44667  -0.00043   0.20178  -0.00001   0.00000  -0.00003
   I      5.82533   3.05629   5.66146  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.49754  -0.00090   2.85748  -0.00045  -0.00000   0.00135
   N      0.74069  -0.00034   3.45477  -0.00318  -0.00000   0.00296
   H      5.59109  -0.00103   1.76133   0.00622  -0.00000   0.00247
   H      4.95897   0.90172   3.18479  -0.00642  -0.00291   0.00071
   H      4.95965   5.21156   3.18496  -0.00642   0.00292   0.00071
   H      1.29004   0.84568   3.16996   0.04413  -0.04077  -0.02958
   H      1.29072   5.26835   3.17013   0.04414   0.04076  -0.02961
   H      0.72885  -0.00021   4.49713  -0.02937   0.00002  -0.00025
   Pb     2.82514   3.05662   6.13157  -0.00000   0.00000  -0.00000
   I      2.62765   3.05689   2.97347  -0.00002  -0.00000   0.00001
   I      2.44667  -0.00043   0.20178  -0.00000   0.00000  -0.00002
   I      5.82533   3.05629   5.66146   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.49754  -0.00090   2.85748   0.00000   0.00174   0.00000
   N      0.74069  -0.00034   3.45477   0.00000   0.00406   0.00000
   H      5.59109  -0.00103   1.76133   0.00000   0.00234   0.00000
   H      4.95897   0.90172   3.18479  -0.00530   0.00044  -0.00349
   H      4.95965   5.21156   3.18496   0.00529   0.00044   0.00349
   H      1.29004   0.84568   3.16996  -0.01680  -0.00470  -0.04828
   H      1.29072   5.26835   3.17013   0.01681  -0.00468   0.04826
   H      0.72885  -0.00021   4.49713  -0.00003  -0.06800   0.00001
   Pb     2.82514   3.05662   6.13157  -0.00000   0.00000  -0.00000
   I      2.62765   3.05689   2.97347  -0.00000  -0.00001   0.00000
   I      2.44667  -0.00043   0.20178   0.00000   0.00000  -0.00000
   I      5.82533   3.05629   5.66146   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.49754  -0.00090   2.85748   0.00457  -0.00000   0.00141
   N      0.74069  -0.00034   3.45477  -0.00039   0.00000  -0.00001
   H      5.59109  -0.00103   1.76133   0.00473  -0.00001  -0.05236
   H      4.95897   0.90172   3.18479  -0.02900   0.04915   0.01798
   H      4.95965   5.21156   3.18496  -0.02901  -0.04914   0.01799
   H      1.29004   0.84568   3.16996   0.00226   0.00394  -0.00148
   H      1.29072   5.26835   3.17013   0.00226  -0.00394  -0.00148
   H      0.72885  -0.00021   4.49713  -0.00030   0.00000   0.00275
   Pb     2.82514   3.05662   6.13157  -0.00000  -0.00000  -0.00000
   I      2.62765   3.05689   2.97347   0.00000   0.00000  -0.00000
   I      2.44667  -0.00043   0.20178   0.00000  -0.00000   0.00000
   I      5.82533   3.05629   5.66146   0.00000  -0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.49754  -0.00090   2.85748   0.00000   0.00879   0.00000
   N      0.74069  -0.00034   3.45477   0.00000  -0.00339  -0.00000
   H      5.59109  -0.00103   1.76133   0.00000   0.00157  -0.00002
   H      4.95897   0.90172   3.18479   0.03137  -0.05260  -0.02009
   H      4.95965   5.21156   3.18496  -0.03138  -0.05258   0.02010
   H      1.29004   0.84568   3.16996   0.01401   0.02281  -0.00895
   H      1.29072   5.26835   3.17013  -0.01408   0.02292   0.00898
   H      0.72885  -0.00021   4.49713   0.00000  -0.00094  -0.00001
   Pb     2.82514   3.05662   6.13157  -0.00000   0.00000  -0.00000
   I      2.62765   3.05689   2.97347  -0.00000   0.00001  -0.00000
   I      2.44667  -0.00043   0.20178   0.00000   0.00000   0.00000
   I      5.82533   3.05629   5.66146   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.49754  -0.00090   2.85748  -0.00329  -0.00001   0.00845
   N      0.74069  -0.00034   3.45477   0.00155  -0.00001  -0.00102
   H      5.59109  -0.00103   1.76133   0.00711  -0.00001  -0.08168
   H      4.95897   0.90172   3.18479   0.01586  -0.02862  -0.00918
   H      4.95965   5.21156   3.18496   0.01592   0.02871  -0.00922
   H      1.29004   0.84568   3.16996  -0.01017  -0.01715   0.00606
   H      1.29072   5.26835   3.17013  -0.01022   0.01723   0.00608
   H      0.72885  -0.00021   4.49713  -0.00076  -0.00000   0.00148
   Pb     2.82514   3.05662   6.13157   0.00000   0.00000  -0.00000
   I      2.62765   3.05689   2.97347  -0.00000   0.00000  -0.00000
   I      2.44667  -0.00043   0.20178   0.00000  -0.00000   0.00000
   I      5.82533   3.05629   5.66146  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.49754  -0.00090   2.85748  -0.00143   0.00003   0.00226
   N      0.74069  -0.00034   3.45477  -0.00484   0.00005   0.00182
   H      5.59109  -0.00103   1.76133   0.00207   0.00000  -0.01996
   H      4.95897   0.90172   3.18479   0.00764  -0.01191  -0.00373
   H      4.95965   5.21156   3.18496   0.00739   0.01150  -0.00358
   H      1.29004   0.84568   3.16996   0.03373   0.05406  -0.01912
   H      1.29072   5.26835   3.17013   0.03416  -0.05476  -0.01936
   H      0.72885  -0.00021   4.49713  -0.00142   0.00001   0.01346
   Pb     2.82514   3.05662   6.13157  -0.00000   0.00000   0.00000
   I      2.62765   3.05689   2.97347   0.00001  -0.00000   0.00000
   I      2.44667  -0.00043   0.20178  -0.00000  -0.00000  -0.00000
   I      5.82533   3.05629   5.66146   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.49754  -0.00090   2.85748  -0.00001  -0.00369   0.00001
   N      0.74069  -0.00034   3.45477  -0.00004  -0.00758   0.00001
   H      5.59109  -0.00103   1.76133   0.00001  -0.00056  -0.00007
   H      4.95897   0.90172   3.18479  -0.01423   0.02270   0.00831
   H      4.95965   5.21156   3.18496   0.01432   0.02281  -0.00835
   H      1.29004   0.84568   3.16996   0.03375   0.05212  -0.01953
   H      1.29072   5.26835   3.17013  -0.03323   0.05130   0.01923
   H      0.72885  -0.00021   4.49713  -0.00001  -0.00194   0.00010
   Pb     2.82514   3.05662   6.13157   0.00000   0.00000   0.00000
   I      2.62765   3.05689   2.97347   0.00000   0.00002   0.00000
   I      2.44667  -0.00043   0.20178  -0.00000   0.00000  -0.00000
   I      5.82533   3.05629   5.66146   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.49754  -0.00090   2.85748  -0.00002  -0.00000   0.00042
   N      0.74069  -0.00034   3.45477  -0.00088   0.00000   0.00730
   H      5.59109  -0.00103   1.76133  -0.00048  -0.00000  -0.00576
   H      4.95897   0.90172   3.18479   0.00043  -0.00067  -0.00031
   H      4.95965   5.21156   3.18496   0.00043   0.00067  -0.00031
   H      1.29004   0.84568   3.16996   0.00351   0.00634  -0.00042
   H      1.29072   5.26835   3.17013   0.00350  -0.00634  -0.00042
   H      0.72885  -0.00021   4.49713   0.00575  -0.00001  -0.09886
   Pb     2.82514   3.05662   6.13157  -0.00000   0.00000  -0.00000
   I      2.62765   3.05689   2.97347   0.00000  -0.00000  -0.00000
   I      2.44667  -0.00043   0.20178  -0.00001   0.00000  -0.00000
   I      5.82533   3.05629   5.66146   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_0.993_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.120218482   -0.000638420   -0.002988394
    0.000871716    6.114891642   -0.000019741
    0.133011007   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.51553  -0.00090   2.85973  -0.00273   0.02717   0.00935
   N      0.74214  -0.00033   3.45273  -0.00273   0.02717   0.00935
   H      5.60552  -0.00103   1.76329  -0.00273   0.02717   0.00935
   H      4.97805   0.90168   3.18885  -0.00273   0.02717   0.00935
   H      4.97873   5.21161   3.18903  -0.00273   0.02717   0.00935
   H      1.29070   0.84561   3.16628  -0.00273   0.02717   0.00935
   H      1.29138   5.26842   3.16645  -0.00273   0.02717   0.00935
   H      0.73366  -0.00021   4.49520  -0.00273   0.02717   0.00935
   Pb     2.83881   3.05662   6.12534  -0.00273   0.02717   0.00935
   I      2.63104   3.05690   2.97083  -0.00273   0.02717   0.00935
   I      2.44961  -0.00044   0.19875  -0.00273   0.02717   0.00935
   I      5.84469   3.05628   5.67236  -0.00273   0.02717   0.00935
PRIMCOORD  2
     12   1
   C      5.51553  -0.00090   2.85973  -0.01906   0.00532  -0.02102
   N      0.74214  -0.00033   3.45273  -0.01906   0.00532  -0.02102
   H      5.60552  -0.00103   1.76329  -0.01906   0.00532  -0.02102
   H      4.97805   0.90168   3.18885  -0.01906   0.00532  -0.02102
   H      4.97873   5.21161   3.18903  -0.01906   0.00532  -0.02102
   H      1.29070   0.84561   3.16628  -0.01906   0.00532  -0.02102
   H      1.29138   5.26842   3.16645  -0.01906   0.00532  -0.02102
   H      0.73366  -0.00021   4.49520  -0.01906   0.00532  -0.02102
   Pb     2.83881   3.05662   6.12534  -0.01906   0.00532  -0.02102
   I      2.63104   3.05690   2.97083  -0.01906   0.00532  -0.02102
   I      2.44961  -0.00044   0.19875  -0.01906   0.00532  -0.02102
   I      5.84469   3.05628   5.67236  -0.01906   0.00532  -0.02102
PRIMCOORD  3
     12   1
   C      5.51553  -0.00090   2.85973  -0.02151  -0.00816   0.01744
   N      0.74214  -0.00033   3.45273  -0.02151  -0.00816   0.01744
   H      5.60552  -0.00103   1.76329  -0.02151  -0.00816   0.01744
   H      4.97805   0.90168   3.18885  -0.02151  -0.00816   0.01744
   H      4.97873   5.21161   3.18903  -0.02151  -0.00816   0.01744
   H      1.29070   0.84561   3.16628  -0.02151  -0.00816   0.01744
   H      1.29138   5.26842   3.16645  -0.02151  -0.00816   0.01744
   H      0.73366  -0.00021   4.49520  -0.02151  -0.00816   0.01744
   Pb     2.83881   3.05662   6.12534  -0.02151  -0.00816   0.01744
   I      2.63104   3.05690   2.97083  -0.02151  -0.00816   0.01744
   I      2.44961  -0.00044   0.19875  -0.02151  -0.00816   0.01744
   I      5.84469   3.05628   5.67236  -0.02151  -0.00816   0.01744
PRIMCOORD  4
     12   1
   C      5.51553  -0.00090   2.85973   0.00005   0.02147  -0.00013
   N      0.74214  -0.00033   3.45273   0.00002   0.02858  -0.00006
   H      5.60552  -0.00103   1.76329   0.00010   0.02469  -0.00012
   H      4.97805   0.90168   3.18885  -0.00456   0.01812   0.00167
   H      4.97873   5.21161   3.18903   0.00461   0.01812  -0.00199
   H      1.29070   0.84561   3.16628  -0.00182   0.02745  -0.00672
   H      1.29138   5.26842   3.16645   0.00188   0.02745   0.00665
   H      0.73366  -0.00021   4.49520  -0.00003   0.04006  -0.00007
   Pb     2.83881   3.05662   6.12534  -0.00003   0.00897   0.00002
   I      2.63104   3.05690   2.97083   0.00002   0.02923   0.00001
   I      2.44961  -0.00044   0.19875   0.00004   0.00646  -0.00005
   I      5.84469   3.05628   5.67236  -0.00002  -0.05676   0.00003
PRIMCOORD  5
     12   1
   C      5.51553  -0.00090   2.85973   0.02212   0.00065   0.00070
   N      0.74214  -0.00033   3.45273   0.01808   0.00050   0.01050
   H      5.60552  -0.00103   1.76329   0.02959   0.00078   0.00136
   H      4.97805   0.90168   3.18885   0.01984   0.00061  -0.00292
   H      4.97873   5.21161   3.18903   0.01971   0.00070  -0.00314
   H      1.29070   0.84561   3.16628   0.01981   0.00105   0.01450
   H      1.29138   5.26842   3.16645   0.01975  -0.00000   0.01425
   H      0.73366  -0.00021   4.49520   0.00966   0.00035   0.00978
   Pb     2.83881   3.05662   6.12534  -0.03343  -0.00039  -0.00559
   I      2.63104   3.05690   2.97083   0.00210   0.00047  -0.00230
   I      2.44961  -0.00044   0.19875   0.06572  -0.00024  -0.00357
   I      5.84469   3.05628   5.67236  -0.01826   0.00027   0.01350
PRIMCOORD  6
     12   1
   C      5.51553  -0.00090   2.85973   0.02158   0.00051   0.00983
   N      0.74214  -0.00033   3.45273   0.01983   0.00041   0.01382
   H      5.60552  -0.00103   1.76329   0.02524   0.00061   0.01016
   H      4.97805   0.90168   3.18885   0.02123   0.00074   0.00881
   H      4.97873   5.21161   3.18903   0.02116   0.00025   0.00864
   H      1.29070   0.84561   3.16628   0.02064   0.00015   0.01506
   H      1.29138   5.26842   3.16645   0.02061   0.00072   0.01489
   H      0.73366  -0.00021   4.49520   0.01579   0.00031   0.01382
   Pb     2.83881   3.05662   6.12534  -0.01476  -0.00030   0.00808
   I      2.63104   3.05690   2.97083   0.03264   0.00041   0.00602
   I      2.44961  -0.00044   0.19875  -0.00395  -0.00018   0.03117
   I      5.84469   3.05628   5.67236  -0.00982   0.00013  -0.05341
PRIMCOORD  7
     12   1
   C      5.51553  -0.00090   2.85973   0.00006   0.03331   0.00018
   N      0.74214  -0.00033   3.45273   0.00020   0.02954  -0.00016
   H      5.60552  -0.00103   1.76329  -0.00022   0.03862   0.00015
   H      4.97805   0.90168   3.18885   0.00109   0.03224   0.00484
   H      4.97873   5.21161   3.18903  -0.00081   0.03223  -0.00422
   H      1.29070   0.84561   3.16628  -0.00021   0.03167   0.00520
   H      1.29138   5.26842   3.16645   0.00048   0.03169  -0.00581
   H      0.73366  -0.00021   4.49520   0.00049   0.02254  -0.00014
   Pb     2.83881   3.05662   6.12534   0.00011  -0.02290  -0.00032
   I      2.63104   3.05690   2.97083   0.00028   0.03113  -0.00018
   I      2.44961  -0.00044   0.19875  -0.00067  -0.01371   0.00004
   I      5.84469   3.05628   5.67236   0.00018   0.01206   0.00066
PRIMCOORD  8
     12   1
   C      5.51553  -0.00090   2.85973   0.00554   0.00008  -0.03473
   N      0.74214  -0.00033   3.45273   0.00234   0.00006  -0.02724
   H      5.60552  -0.00103   1.76329   0.01160   0.00009  -0.03427
   H      4.97805   0.90168   3.18885   0.00351  -0.00009  -0.03750
   H      4.97873   5.21161   3.18903   0.00350   0.00024  -0.03752
   H      1.29070   0.84561   3.16628   0.00450  -0.00010  -0.02309
   H      1.29138   5.26842   3.16645   0.00450   0.00022  -0.02312
   H      0.73366  -0.00021   4.49520  -0.00347   0.00004  -0.02727
   Pb     2.83881   3.05662   6.12534  -0.00611  -0.00007   0.01813
   I      2.63104   3.05690   2.97083   0.01855   0.00005   0.01139
   I      2.44961  -0.00044   0.19875  -0.00546  -0.00003  -0.03344
   I      5.84469   3.05628   5.67236  -0.00409   0.00008   0.00019
PRIMCOORD  9
     12   1
   C      5.51553  -0.00090   2.85973  -0.01572   0.00075  -0.01201
   N      0.74214  -0.00033   3.45273  -0.02425   0.00073   0.00764
   H      5.60552  -0.00103   1.76329   0.00022   0.00083  -0.01065
   H      4.97805   0.90168   3.18885  -0.02069   0.00063  -0.01970
   H      4.97873   5.21161   3.18903  -0.02067   0.00081  -0.01984
   H      1.29070   0.84561   3.16628  -0.02065   0.00157   0.01608
   H      1.29138   5.26842   3.16645  -0.02058  -0.00000   0.01587
   H      0.73366  -0.00021   4.49520  -0.04012   0.00059   0.00669
   Pb     2.83881   3.05662   6.12534   0.01306  -0.00058   0.02032
   I      2.63104   3.05690   2.97083  -0.04116   0.00081   0.01046
   I      2.44961  -0.00044   0.19875   0.02353  -0.00035  -0.00915
   I      5.84469   3.05628   5.67236   0.00146   0.00031  -0.03410
PRIMCOORD 10
     12   1
   C      5.51553  -0.00090   2.85973  -0.01240  -0.00007   0.03636
   N      0.74214  -0.00033   3.45273   0.00124  -0.00001   0.00468
   H      5.60552  -0.00103   1.76329  -0.03934  -0.00009   0.03416
   H      4.97805   0.90168   3.18885  -0.00434  -0.00007   0.04954
   H      4.97873   5.21161   3.18903  -0.00427  -0.00010   0.04958
   H      1.29070   0.84561   3.16628  -0.00504  -0.00007  -0.00696
   H      1.29138   5.26842   3.16645  -0.00498   0.00007  -0.00694
   H      0.73366  -0.00021   4.49520   0.02521  -0.00001   0.00549
   Pb     2.83881   3.05662   6.12534  -0.00013  -0.00000   0.00095
   I      2.63104   3.05690   2.97083   0.00134   0.00002  -0.00111
   I      2.44961  -0.00044   0.19875   0.00034  -0.00000  -0.00425
   I      5.84469   3.05628   5.67236  -0.00016  -0.00000  -0.00113
PRIMCOORD 11
     12   1
   C      5.51553  -0.00090   2.85973   0.00003   0.03881   0.00008
   N      0.74214  -0.00033   3.45273   0.00006   0.00630   0.00001
   H      5.60552  -0.00103   1.76329  -0.00004   0.05697   0.00008
   H      4.97805   0.90168   3.18885   0.01576   0.04241   0.01605
   H      4.97873   5.21161   3.18903  -0.01567   0.04241  -0.01582
   H      1.29070   0.84561   3.16628   0.01330   0.00153   0.00989
   H      1.29138   5.26842   3.16645  -0.01322   0.00153  -0.00994
   H      0.73366  -0.00021   4.49520   0.00012  -0.00524   0.00001
   Pb     2.83881   3.05662   6.12534   0.00000   0.00091   0.00001
   I      2.63104   3.05690   2.97083  -0.00002  -0.00519  -0.00001
   I      2.44961  -0.00044   0.19875  -0.00001  -0.00128  -0.00001
   I      5.84469   3.05628   5.67236   0.00001  -0.00049  -0.00000
PRIMCOORD 12
     12   1
   C      5.51553  -0.00090   2.85973  -0.02545   0.00021   0.00381
   N      0.74214  -0.00033   3.45273  -0.02903   0.00002   0.01279
   H      5.60552  -0.00103   1.76329  -0.01849   0.00031   0.00443
   H      4.97805   0.90168   3.18885  -0.02760   0.00027   0.00032
   H      4.97873   5.21161   3.18903  -0.02778   0.00020   0.00014
   H      1.29070   0.84561   3.16628  -0.02638  -0.00017   0.01776
   H      1.29138   5.26842   3.16645  -0.02654   0.00016   0.01765
   H      0.73366  -0.00021   4.49520  -0.03636  -0.00004   0.01242
   Pb     2.83881   3.05662   6.12534   0.00826   0.00001  -0.02316
   I      2.63104   3.05690   2.97083   0.00600   0.00000   0.04472
   I      2.44961  -0.00044   0.19875   0.00289  -0.00005  -0.00560
   I      5.84469   3.05628   5.67236  -0.01547   0.00000  -0.00349
PRIMCOORD 13
     12   1
   C      5.51553  -0.00090   2.85973   0.02898  -0.00003   0.00547
   N      0.74214  -0.00033   3.45273   0.03444   0.00000  -0.00825
   H      5.60552  -0.00103   1.76329   0.01786  -0.00003   0.00451
   H      4.97805   0.90168   3.18885   0.03245  -0.00011   0.01133
   H      4.97873   5.21161   3.18903   0.03250   0.00001   0.01132
   H      1.29070   0.84561   3.16628   0.03122   0.00037  -0.01379
   H      1.29138   5.26842   3.16645   0.03126  -0.00034  -0.01380
   H      0.73366  -0.00021   4.49520   0.04529  -0.00001  -0.00771
   Pb     2.83881   3.05662   6.12534   0.01076  -0.00001   0.00179
   I      2.63104   3.05690   2.97083  -0.00126  -0.00000  -0.00444
   I      2.44961  -0.00044   0.19875  -0.00019   0.00002   0.00018
   I      5.84469   3.05628   5.67236  -0.02417   0.00000   0.00179
PRIMCOORD 14
     12   1
   C      5.51553  -0.00090   2.85973  -0.00020  -0.01544  -0.00014
   N      0.74214  -0.00033   3.45273  -0.00026   0.00276   0.00001
   H      5.60552  -0.00103   1.76329  -0.00007   0.00084  -0.00013
   H      4.97805   0.90168   3.18885  -0.01816  -0.03061   0.01198
   H      4.97873   5.21161   3.18903   0.01768  -0.03061  -0.01238
   H      1.29070   0.84561   3.16628  -0.01605   0.01846   0.01603
   H      1.29138   5.26842   3.16645   0.01561   0.01846  -0.01590
   H      0.73366  -0.00021   4.49520  -0.00037  -0.01888   0.00001
   Pb     2.83881   3.05662   6.12534   0.00004   0.03051   0.00005
   I      2.63104   3.05690   2.97083   0.00006   0.00891  -0.00012
   I      2.44961  -0.00044   0.19875   0.00002  -0.06210   0.00003
   I      5.84469   3.05628   5.67236  -0.00010   0.00488   0.00002
PRIMCOORD 15
     12   1
   C      5.51553  -0.00090   2.85973   0.03067  -0.00014   0.00905
   N      0.74214  -0.00033   3.45273   0.03548  -0.00000  -0.00375
   H      5.60552  -0.00103   1.76329   0.02015  -0.00016   0.00815
   H      4.97805   0.90168   3.18885   0.03390  -0.00020   0.01446
   H      4.97873   5.21161   3.18903   0.03406  -0.00015   0.01452
   H      1.29070   0.84561   3.16628   0.03228   0.00068  -0.00834
   H      1.29138   5.26842   3.16645   0.03242  -0.00059  -0.00833
   H      0.73366  -0.00021   4.49520   0.04540   0.00000  -0.00318
   Pb     2.83881   3.05662   6.12534  -0.00379   0.00004  -0.00254
   I      2.63104   3.05690   2.97083  -0.00664   0.00000   0.00757
   I      2.44961  -0.00044   0.19875  -0.00315  -0.00004  -0.00252
   I      5.84469   3.05628   5.67236   0.00758  -0.00000  -0.00148
PRIMCOORD 16
     12   1
   C      5.51553  -0.00090   2.85973   0.01246  -0.00001   0.00252
   N      0.74214  -0.00033   3.45273  -0.00235  -0.00000   0.03575
   H      5.60552  -0.00103   1.76329   0.04049  -0.00002   0.00481
   H      4.97805   0.90168   3.18885   0.00419   0.00003  -0.01114
   H      4.97873   5.21161   3.18903   0.00419  -0.00005  -0.01113
   H      1.29070   0.84561   3.16628   0.00409   0.00016   0.04811
   H      1.29138   5.26842   3.16645   0.00409  -0.00017   0.04812
   H      0.73366  -0.00021   4.49520  -0.02622   0.00000   0.03520
   Pb     2.83881   3.05662   6.12534   0.00018   0.00000   0.00006
   I      2.63104   3.05690   2.97083   0.00055  -0.00000  -0.00157
   I      2.44961  -0.00044   0.19875  -0.00157   0.00000  -0.00365
   I      5.84469   3.05628   5.67236  -0.00044  -0.00000   0.00002
PRIMCOORD 17
     12   1
   C      5.51553  -0.00090   2.85973   0.00000   0.00187   0.00000
   N      0.74214  -0.00033   3.45273   0.00000   0.00544  -0.00000
   H      5.60552  -0.00103   1.76329  -0.00001  -0.04798   0.00001
   H      4.97805   0.90168   3.18885   0.01424   0.02470  -0.03933
   H      4.97873   5.21161   3.18903  -0.01423   0.02471   0.03934
   H      1.29070   0.84561   3.16628   0.00861  -0.00870  -0.02480
   H      1.29138   5.26842   3.16645  -0.00861  -0.00869   0.02480
   H      0.73366  -0.00021   4.49520   0.00001   0.03760  -0.00000
   Pb     2.83881   3.05662   6.12534   0.00000   0.00018   0.00000
   I      2.63104   3.05690   2.97083   0.00000  -0.00071  -0.00000
   I      2.44961  -0.00044   0.19875  -0.00000  -0.00062  -0.00000
   I      5.84469   3.05628   5.67236  -0.00000   0.00009  -0.00000
PRIMCOORD 18
     12   1
   C      5.51553  -0.00090   2.85973   0.00002   0.00488  -0.00000
   N      0.74214  -0.00033   3.45273   0.00002  -0.03245  -0.00000
   H      5.60552  -0.00103   1.76329   0.00001  -0.00285  -0.00000
   H      4.97805   0.90168   3.18885   0.02706   0.02242  -0.00388
   H      4.97873   5.21161   3.18903  -0.02702   0.02243   0.00387
   H      1.29070   0.84561   3.16628   0.02123  -0.04847  -0.00362
   H      1.29138   5.26842   3.16645  -0.02120  -0.04847   0.00361
   H      0.73366  -0.00021   4.49520   0.00002  -0.02790  -0.00001
   Pb     2.83881   3.05662   6.12534  -0.00000   0.00020   0.00000
   I      2.63104   3.05690   2.97083  -0.00000   0.00374   0.00000
   I      2.44961  -0.00044   0.19875  -0.00000  -0.00016  -0.00000
   I      5.84469   3.05628   5.67236   0.00000  -0.00013   0.00000
PRIMCOORD 19
     12   1
   C      5.51553  -0.00090   2.85973  -0.00000   0.00049  -0.00000
   N      0.74214  -0.00033   3.45273  -0.00000  -0.00035   0.00000
   H      5.60552  -0.00103   1.76329  -0.00000  -0.03087   0.00000
   H      4.97805   0.90168   3.18885   0.01089   0.01594  -0.02464
   H      4.97873   5.21161   3.18903  -0.01089   0.01595   0.02463
   H      1.29070   0.84561   3.16628  -0.01545   0.02327   0.03863
   H      1.29138   5.26842   3.16645   0.01545   0.02325  -0.03864
   H      0.73366  -0.00021   4.49520  -0.00000  -0.05042   0.00001
   Pb     2.83881   3.05662   6.12534  -0.00000  -0.00000   0.00000
   I      2.63104   3.05690   2.97083   0.00000   0.00003   0.00000
   I      2.44961  -0.00044   0.19875   0.00000   0.00017   0.00000
   I      5.84469   3.05628   5.67236   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.51553  -0.00090   2.85973  -0.00215   0.00000   0.00363
   N      0.74214  -0.00033   3.45273  -0.00190   0.00000   0.00430
   H      5.60552  -0.00103   1.76329   0.04679  -0.00001   0.00663
   H      4.97805   0.90168   3.18885  -0.01354   0.00407  -0.02754
   H      4.97873   5.21161   3.18903  -0.01352  -0.00408  -0.02753
   H      1.29070   0.84561   3.16628  -0.01395  -0.00450  -0.03090
   H      1.29138   5.26842   3.16645  -0.01397   0.00449  -0.03090
   H      0.73366  -0.00021   4.49520   0.05860  -0.00001   0.00614
   Pb     2.83881   3.05662   6.12534  -0.00001   0.00000   0.00000
   I      2.63104   3.05690   2.97083   0.00000  -0.00000   0.00003
   I      2.44961  -0.00044   0.19875   0.00002  -0.00000  -0.00001
   I      5.84469   3.05628   5.67236   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.51553  -0.00090   2.85973   0.00000   0.00520  -0.00000
   N      0.74214  -0.00033   3.45273   0.00000   0.00416  -0.00000
   H      5.60552  -0.00103   1.76329  -0.00001  -0.02215   0.00000
   H      4.97805   0.90168   3.18885  -0.04055  -0.01545  -0.01222
   H      4.97873   5.21161   3.18903   0.04055  -0.01546   0.01223
   H      1.29070   0.84561   3.16628   0.04280  -0.01928   0.01308
   H      1.29138   5.26842   3.16645  -0.04279  -0.01928  -0.01307
   H      0.73366  -0.00021   4.49520  -0.00001  -0.02553   0.00000
   Pb     2.83881   3.05662   6.12534  -0.00000  -0.00000  -0.00000
   I      2.63104   3.05690   2.97083   0.00000   0.00000   0.00000
   I      2.44961  -0.00044   0.19875  -0.00000   0.00001   0.00000
   I      5.84469   3.05628   5.67236   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.51553  -0.00090   2.85973  -0.03669   0.00000  -0.01689
   N      0.74214  -0.00033   3.45273   0.03230  -0.00000   0.01432
   H      5.60552  -0.00103   1.76329  -0.03480   0.00000  -0.01711
   H      4.97805   0.90168   3.18885  -0.03001   0.00217  -0.01008
   H      4.97873   5.21161   3.18903  -0.03002  -0.00216  -0.01008
   H      1.29070   0.84561   3.16628   0.03098   0.00111   0.01502
   H      1.29138   5.26842   3.16645   0.03098  -0.00112   0.01503
   H      0.73366  -0.00021   4.49520   0.03169  -0.00000   0.01497
   Pb     2.83881   3.05662   6.12534  -0.00000  -0.00000  -0.00000
   I      2.63104   3.05690   2.97083  -0.00005   0.00000   0.00000
   I      2.44961  -0.00044   0.19875  -0.00004  -0.00000  -0.00002
   I      5.84469   3.05628   5.67236   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.51553  -0.00090   2.85973   0.00644  -0.00001  -0.01371
   N      0.74214  -0.00033   3.45273  -0.00597   0.00001   0.01029
   H      5.60552  -0.00103   1.76329  -0.04658   0.00001  -0.01765
   H      4.97805   0.90168   3.18885   0.01239  -0.01428   0.03548
   H      4.97873   5.21161   3.18903   0.01236   0.01429   0.03547
   H      1.29070   0.84561   3.16628  -0.01034  -0.00958  -0.02413
   H      1.29138   5.26842   3.16645  -0.01036   0.00957  -0.02413
   H      0.73366  -0.00021   4.49520   0.04681  -0.00001   0.01276
   Pb     2.83881   3.05662   6.12534  -0.00000   0.00000  -0.00000
   I      2.63104   3.05690   2.97083   0.00000  -0.00000   0.00001
   I      2.44961  -0.00044   0.19875   0.00001  -0.00000   0.00001
   I      5.84469   3.05628   5.67236   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.51553  -0.00090   2.85973   0.00000   0.01447  -0.00001
   N      0.74214  -0.00033   3.45273  -0.00000  -0.01203   0.00000
   H      5.60552  -0.00103   1.76329  -0.00002  -0.03521  -0.00000
   H      4.97805   0.90168   3.18885  -0.04289  -0.01044  -0.00236
   H      4.97873   5.21161   3.18903   0.04289  -0.01044   0.00238
   H      1.29070   0.84561   3.16628  -0.04110   0.01159  -0.00631
   H      1.29138   5.26842   3.16645   0.04110   0.01159   0.00629
   H      0.73366  -0.00021   4.49520   0.00002   0.02778   0.00000
   Pb     2.83881   3.05662   6.12534  -0.00000  -0.00000   0.00000
   I      2.63104   3.05690   2.97083  -0.00000  -0.00000   0.00000
   I      2.44961  -0.00044   0.19875  -0.00000  -0.00000  -0.00000
   I      5.84469   3.05628   5.67236  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.51553  -0.00090   2.85973  -0.01069   0.00000  -0.00522
   N      0.74214  -0.00033   3.45273  -0.00043  -0.00000  -0.00057
   H      5.60552  -0.00103   1.76329   0.06374  -0.00001   0.00136
   H      4.97805   0.90168   3.18885   0.03736   0.01336   0.03619
   H      4.97873   5.21161   3.18903   0.03736  -0.01336   0.03619
   H      1.29070   0.84561   3.16628  -0.00125  -0.00074  -0.00119
   H      1.29138   5.26842   3.16645  -0.00126   0.00074  -0.00119
   H      0.73366  -0.00021   4.49520  -0.00386   0.00000  -0.00164
   Pb     2.83881   3.05662   6.12534   0.00000   0.00000  -0.00000
   I      2.63104   3.05690   2.97083  -0.00000  -0.00000   0.00000
   I      2.44961  -0.00044   0.19875   0.00001   0.00000  -0.00000
   I      5.84469   3.05628   5.67236   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.51553  -0.00090   2.85973  -0.00000  -0.00354   0.00000
   N      0.74214  -0.00033   3.45273  -0.00000  -0.00310   0.00000
   H      5.60552  -0.00103   1.76329   0.00001   0.06702  -0.00001
   H      4.97805   0.90168   3.18885  -0.01895   0.00445  -0.04795
   H      4.97873   5.21161   3.18903   0.01895   0.00446   0.04795
   H      1.29070   0.84561   3.16628  -0.00597   0.00087   0.00155
   H      1.29138   5.26842   3.16645   0.00598   0.00087  -0.00155
   H      0.73366  -0.00021   4.49520   0.00000   0.00719  -0.00000
   Pb     2.83881   3.05662   6.12534   0.00000  -0.00000   0.00000
   I      2.63104   3.05690   2.97083   0.00000   0.00000  -0.00000
   I      2.44961  -0.00044   0.19875   0.00000  -0.00000   0.00000
   I      5.84469   3.05628   5.67236  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.51553  -0.00090   2.85973  -0.00289   0.00000   0.00272
   N      0.74214  -0.00033   3.45273  -0.00231   0.00000   0.00212
   H      5.60552  -0.00103   1.76329  -0.03629   0.00000  -0.00158
   H      4.97805   0.90168   3.18885   0.04348   0.03842  -0.02938
   H      4.97873   5.21161   3.18903   0.04347  -0.03844  -0.02937
   H      1.29070   0.84561   3.16628   0.00422  -0.00620  -0.00261
   H      1.29138   5.26842   3.16645   0.00422   0.00619  -0.00260
   H      0.73366  -0.00021   4.49520   0.00782  -0.00000   0.00287
   Pb     2.83881   3.05662   6.12534   0.00000   0.00000   0.00000
   I      2.63104   3.05690   2.97083  -0.00000  -0.00000   0.00000
   I      2.44961  -0.00044   0.19875   0.00000  -0.00000  -0.00000
   I      5.84469   3.05628   5.67236  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.51553  -0.00090   2.85973   0.00021  -0.00000   0.00018
   N      0.74214  -0.00033   3.45273   0.00913  -0.00000   0.00627
   H      5.60552  -0.00103   1.76329  -0.00540   0.00000  -0.00026
   H      4.97805   0.90168   3.18885   0.00283   0.00243  -0.00263
   H      4.97873   5.21161   3.18903   0.00283  -0.00243  -0.00262
   H      1.29070   0.84561   3.16628  -0.03567   0.01054  -0.04197
   H      1.29138   5.26842   3.16645  -0.03568  -0.01054  -0.04199
   H      0.73366  -0.00021   4.49520  -0.05927   0.00002   0.00132
   Pb     2.83881   3.05662   6.12534   0.00000  -0.00000   0.00000
   I      2.63104   3.05690   2.97083   0.00001   0.00000   0.00002
   I      2.44961  -0.00044   0.19875  -0.00001   0.00000  -0.00003
   I      5.84469   3.05628   5.67236  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.51553  -0.00090   2.85973  -0.00045  -0.00000   0.00136
   N      0.74214  -0.00033   3.45273  -0.00317  -0.00000   0.00296
   H      5.60552  -0.00103   1.76329   0.00623  -0.00000   0.00245
   H      4.97805   0.90168   3.18885  -0.00639  -0.00289   0.00072
   H      4.97873   5.21161   3.18903  -0.00639   0.00290   0.00072
   H      1.29070   0.84561   3.16628   0.04406  -0.04078  -0.02970
   H      1.29138   5.26842   3.16645   0.04406   0.04077  -0.02973
   H      0.73366  -0.00021   4.49520  -0.02935   0.00002  -0.00017
   Pb     2.83881   3.05662   6.12534  -0.00000   0.00000  -0.00000
   I      2.63104   3.05690   2.97083  -0.00002  -0.00000   0.00001
   I      2.44961  -0.00044   0.19875  -0.00000   0.00000  -0.00002
   I      5.84469   3.05628   5.67236   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.51553  -0.00090   2.85973   0.00000   0.00174   0.00000
   N      0.74214  -0.00033   3.45273   0.00000   0.00407   0.00000
   H      5.60552  -0.00103   1.76329   0.00000   0.00234   0.00000
   H      4.97805   0.90168   3.18885  -0.00530   0.00044  -0.00346
   H      4.97873   5.21161   3.18903   0.00529   0.00044   0.00346
   H      1.29070   0.84561   3.16628  -0.01693  -0.00471  -0.04821
   H      1.29138   5.26842   3.16645   0.01694  -0.00468   0.04819
   H      0.73366  -0.00021   4.49520  -0.00003  -0.06805   0.00001
   Pb     2.83881   3.05662   6.12534  -0.00000   0.00000  -0.00000
   I      2.63104   3.05690   2.97083  -0.00000  -0.00001   0.00000
   I      2.44961  -0.00044   0.19875   0.00000   0.00000  -0.00000
   I      5.84469   3.05628   5.67236   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.51553  -0.00090   2.85973   0.00457  -0.00000   0.00141
   N      0.74214  -0.00033   3.45273  -0.00040   0.00000  -0.00001
   H      5.60552  -0.00103   1.76329   0.00457  -0.00001  -0.05249
   H      4.97805   0.90168   3.18885  -0.02891   0.04911   0.01806
   H      4.97873   5.21161   3.18903  -0.02892  -0.04910   0.01807
   H      1.29070   0.84561   3.16628   0.00226   0.00394  -0.00149
   H      1.29138   5.26842   3.16645   0.00226  -0.00395  -0.00149
   H      0.73366  -0.00021   4.49520  -0.00029   0.00000   0.00277
   Pb     2.83881   3.05662   6.12534  -0.00000  -0.00000  -0.00000
   I      2.63104   3.05690   2.97083   0.00000  -0.00000  -0.00000
   I      2.44961  -0.00044   0.19875   0.00000  -0.00000   0.00000
   I      5.84469   3.05628   5.67236   0.00000  -0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.51553  -0.00090   2.85973   0.00000   0.00881   0.00000
   N      0.74214  -0.00033   3.45273   0.00001  -0.00335  -0.00000
   H      5.60552  -0.00103   1.76329   0.00000   0.00158  -0.00002
   H      4.97805   0.90168   3.18885   0.03138  -0.05271  -0.02023
   H      4.97873   5.21161   3.18903  -0.03139  -0.05269   0.02024
   H      1.29070   0.84561   3.16628   0.01381   0.02254  -0.00890
   H      1.29138   5.26842   3.16645  -0.01388   0.02266   0.00893
   H      0.73366  -0.00021   4.49520   0.00000  -0.00093  -0.00001
   Pb     2.83881   3.05662   6.12534  -0.00000   0.00000  -0.00000
   I      2.63104   3.05690   2.97083  -0.00000   0.00001  -0.00000
   I      2.44961  -0.00044   0.19875   0.00000   0.00000   0.00000
   I      5.84469   3.05628   5.67236   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.51553  -0.00090   2.85973  -0.00329  -0.00001   0.00848
   N      0.74214  -0.00033   3.45273   0.00150  -0.00001  -0.00101
   H      5.60552  -0.00103   1.76329   0.00686  -0.00001  -0.08185
   H      4.97805   0.90168   3.18885   0.01595  -0.02882  -0.00930
   H      4.97873   5.21161   3.18903   0.01601   0.02890  -0.00934
   H      1.29070   0.84561   3.16628  -0.00979  -0.01656   0.00588
   H      1.29138   5.26842   3.16645  -0.00984   0.01664   0.00590
   H      0.73366  -0.00021   4.49520  -0.00077  -0.00000   0.00167
   Pb     2.83881   3.05662   6.12534   0.00000   0.00000  -0.00000
   I      2.63104   3.05690   2.97083  -0.00000   0.00000  -0.00000
   I      2.44961  -0.00044   0.19875   0.00000  -0.00000   0.00000
   I      5.84469   3.05628   5.67236  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.51553  -0.00090   2.85973  -0.00139   0.00004   0.00218
   N      0.74214  -0.00033   3.45273  -0.00485   0.00005   0.00184
   H      5.60552  -0.00103   1.76329   0.00193   0.00000  -0.01908
   H      4.97805   0.90168   3.18885   0.00748  -0.01165  -0.00368
   H      4.97873   5.21161   3.18903   0.00722   0.01121  -0.00352
   H      1.29070   0.84561   3.16628   0.03374   0.05419  -0.01927
   H      1.29138   5.26842   3.16645   0.03421  -0.05495  -0.01954
   H      0.73366  -0.00021   4.49520  -0.00137   0.00002   0.01355
   Pb     2.83881   3.05662   6.12534  -0.00000   0.00000   0.00000
   I      2.63104   3.05690   2.97083   0.00001  -0.00000   0.00000
   I      2.44961  -0.00044   0.19875  -0.00000  -0.00000  -0.00000
   I      5.84469   3.05628   5.67236   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.51553  -0.00090   2.85973  -0.00001  -0.00365   0.00001
   N      0.74214  -0.00033   3.45273  -0.00004  -0.00759   0.00002
   H      5.60552  -0.00103   1.76329   0.00001  -0.00056  -0.00007
   H      4.97805   0.90168   3.18885  -0.01404   0.02243   0.00825
   H      4.97873   5.21161   3.18903   0.01413   0.02255  -0.00830
   H      1.29070   0.84561   3.16628   0.03378   0.05226  -0.01970
   H      1.29138   5.26842   3.16645  -0.03322   0.05138   0.01937
   H      0.73366  -0.00021   4.49520  -0.00001  -0.00195   0.00011
   Pb     2.83881   3.05662   6.12534   0.00000   0.00000   0.00000
   I      2.63104   3.05690   2.97083   0.00000   0.00002   0.00000
   I      2.44961  -0.00044   0.19875  -0.00000   0.00000  -0.00000
   I      5.84469   3.05628   5.67236   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.51553  -0.00090   2.85973  -0.00002  -0.00000   0.00042
   N      0.74214  -0.00033   3.45273  -0.00086   0.00000   0.00731
   H      5.60552  -0.00103   1.76329  -0.00049  -0.00000  -0.00582
   H      4.97805   0.90168   3.18885   0.00044  -0.00069  -0.00031
   H      4.97873   5.21161   3.18903   0.00044   0.00069  -0.00031
   H      1.29070   0.84561   3.16628   0.00354   0.00640  -0.00045
   H      1.29138   5.26842   3.16645   0.00353  -0.00640  -0.00045
   H      0.73366  -0.00021   4.49520   0.00545  -0.00001  -0.09886
   Pb     2.83881   3.05662   6.12534  -0.00000  -0.00000  -0.00000
   I      2.63104   3.05690   2.97083   0.00000  -0.00000  -0.00000
   I      2.44961  -0.00044   0.19875  -0.00001   0.00000  -0.00000
   I      5.84469   3.05628   5.67236   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_0.995_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.132545209   -0.000638420   -0.002988394
    0.000873477    6.114891642   -0.000019741
    0.133278903   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.52756  -0.00090   2.86120   0.01451  -0.02042  -0.01435
   N      0.74311  -0.00033   3.45140   0.01451  -0.02042  -0.01435
   H      5.61523  -0.00103   1.76458   0.01451  -0.02042  -0.01435
   H      4.99080   0.90165   3.19150   0.01451  -0.02042  -0.01435
   H      4.99148   5.21164   3.19169   0.01451  -0.02042  -0.01435
   H      1.29115   0.84556   3.16389   0.01451  -0.02042  -0.01435
   H      1.29183   5.26847   3.16406   0.01451  -0.02042  -0.01435
   H      0.73682  -0.00020   4.49394   0.01451  -0.02042  -0.01435
   Pb     2.84800   3.05662   6.12139   0.01451  -0.02042  -0.01435
   I      2.63321   3.05690   2.96916   0.01451  -0.02042  -0.01435
   I      2.45153  -0.00044   0.19671   0.01451  -0.02042  -0.01435
   I      5.85748   3.05628   5.67931   0.01451  -0.02042  -0.01435
PRIMCOORD  2
     12   1
   C      5.52756  -0.00090   2.86120  -0.00443  -0.01844   0.02176
   N      0.74311  -0.00033   3.45140  -0.00443  -0.01844   0.02176
   H      5.61523  -0.00103   1.76458  -0.00443  -0.01844   0.02176
   H      4.99080   0.90165   3.19150  -0.00443  -0.01844   0.02176
   H      4.99148   5.21164   3.19169  -0.00443  -0.01844   0.02176
   H      1.29115   0.84556   3.16389  -0.00443  -0.01844   0.02176
   H      1.29183   5.26847   3.16406  -0.00443  -0.01844   0.02176
   H      0.73682  -0.00020   4.49394  -0.00443  -0.01844   0.02176
   Pb     2.84800   3.05662   6.12139  -0.00443  -0.01844   0.02176
   I      2.63321   3.05690   2.96916  -0.00443  -0.01844   0.02176
   I      2.45153  -0.00044   0.19671  -0.00443  -0.01844   0.02176
   I      5.85748   3.05628   5.67931  -0.00443  -0.01844   0.02176
PRIMCOORD  3
     12   1
   C      5.52756  -0.00090   2.86120  -0.02456  -0.00873  -0.01240
   N      0.74311  -0.00033   3.45140  -0.02456  -0.00873  -0.01240
   H      5.61523  -0.00103   1.76458  -0.02456  -0.00873  -0.01240
   H      4.99080   0.90165   3.19150  -0.02456  -0.00873  -0.01240
   H      4.99148   5.21164   3.19169  -0.02456  -0.00873  -0.01240
   H      1.29115   0.84556   3.16389  -0.02456  -0.00873  -0.01240
   H      1.29183   5.26847   3.16406  -0.02456  -0.00873  -0.01240
   H      0.73682  -0.00020   4.49394  -0.02456  -0.00873  -0.01240
   Pb     2.84800   3.05662   6.12139  -0.02456  -0.00873  -0.01240
   I      2.63321   3.05690   2.96916  -0.02456  -0.00873  -0.01240
   I      2.45153  -0.00044   0.19671  -0.02456  -0.00873  -0.01240
   I      5.85748   3.05628   5.67931  -0.02456  -0.00873  -0.01240
PRIMCOORD  4
     12   1
   C      5.52756  -0.00090   2.86120   0.00004   0.02203  -0.00013
   N      0.74311  -0.00033   3.45140   0.00002   0.02890  -0.00006
   H      5.61523  -0.00103   1.76458   0.00010   0.02556  -0.00012
   H      4.99080   0.90165   3.19150  -0.00450   0.01862   0.00194
   H      4.99148   5.21164   3.19169   0.00455   0.01862  -0.00224
   H      1.29115   0.84556   3.16389  -0.00184   0.02791  -0.00636
   H      1.29183   5.26847   3.16406   0.00190   0.02791   0.00629
   H      0.73682  -0.00020   4.49394  -0.00003   0.03987  -0.00006
   Pb     2.84800   3.05662   6.12139  -0.00003   0.00830   0.00002
   I      2.63321   3.05690   2.96916   0.00002   0.02936   0.00001
   I      2.45153  -0.00044   0.19671   0.00004   0.00606  -0.00005
   I      5.85748   3.05628   5.67931  -0.00002  -0.05550   0.00003
PRIMCOORD  5
     12   1
   C      5.52756  -0.00090   2.86120   0.02101   0.00064   0.00140
   N      0.74311  -0.00033   3.45140   0.01738   0.00048   0.01032
   H      5.61523  -0.00103   1.76458   0.02770   0.00077   0.00198
   H      4.99080   0.90165   3.19150   0.01892   0.00058  -0.00189
   H      4.99148   5.21164   3.19169   0.01878   0.00070  -0.00211
   H      1.29115   0.84556   3.16389   0.01893   0.00105   0.01397
   H      1.29183   5.26847   3.16406   0.01886  -0.00005   0.01373
   H      0.73682  -0.00020   4.49394   0.00969   0.00033   0.00962
   Pb     2.84800   3.05662   6.12139  -0.03334  -0.00038  -0.00701
   I      2.63321   3.05690   2.96916   0.00002   0.00045  -0.00324
   I      2.45153  -0.00044   0.19671   0.06735  -0.00024  -0.00491
   I      5.85748   3.05628   5.67931  -0.01773   0.00027   0.01805
PRIMCOORD  6
     12   1
   C      5.52756  -0.00090   2.86120   0.02236   0.00051   0.00925
   N      0.74311  -0.00033   3.45140   0.02025   0.00041   0.01413
   H      5.61523  -0.00103   1.76458   0.02671   0.00062   0.00963
   H      4.99080   0.90165   3.19150   0.02179   0.00073   0.00789
   H      4.99148   5.21164   3.19169   0.02171   0.00026   0.00770
   H      1.29115   0.84556   3.16389   0.02123   0.00018   0.01574
   H      1.29183   5.26847   3.16406   0.02120   0.00068   0.01557
   H      0.73682  -0.00020   4.49394   0.01549   0.00030   0.01409
   Pb     2.84800   3.05662   6.12139  -0.01630  -0.00030   0.00783
   I      2.63321   3.05690   2.96916   0.03205   0.00040   0.00599
   I      2.45153  -0.00044   0.19671  -0.00014  -0.00018   0.03010
   I      5.85748   3.05628   5.67931  -0.01067   0.00014  -0.05187
PRIMCOORD  7
     12   1
   C      5.52756  -0.00090   2.86120  -0.00010  -0.03338  -0.00013
   N      0.74311  -0.00033   3.45140  -0.00025  -0.02936   0.00023
   H      5.61523  -0.00103   1.76458   0.00018  -0.03881  -0.00010
   H      4.99080   0.90165   3.19150  -0.00127  -0.03235  -0.00489
   H      4.99148   5.21164   3.19169   0.00089  -0.03234   0.00436
   H      1.29115   0.84556   3.16389   0.00007  -0.03150  -0.00528
   H      1.29183   5.26847   3.16406  -0.00044  -0.03152   0.00603
   H      0.73682  -0.00020   4.49394  -0.00055  -0.02213   0.00021
   Pb     2.84800   3.05662   6.12139  -0.00008   0.02308   0.00031
   I      2.63321   3.05690   2.96916  -0.00039  -0.03083   0.00017
   I      2.45153  -0.00044   0.19671   0.00073   0.01383  -0.00000
   I      5.85748   3.05628   5.67931  -0.00017  -0.01279  -0.00069
PRIMCOORD  8
     12   1
   C      5.52756  -0.00090   2.86120   0.00741  -0.00008  -0.03352
   N      0.74311  -0.00033   3.45140   0.00509  -0.00009  -0.02801
   H      5.61523  -0.00103   1.76458   0.01187  -0.00009  -0.03320
   H      4.99080   0.90165   3.19150   0.00587  -0.00023  -0.03554
   H      4.99148   5.21164   3.19169   0.00586   0.00008  -0.03552
   H      1.29115   0.84556   3.16389   0.00688  -0.00035  -0.02475
   H      1.29183   5.26847   3.16406   0.00687   0.00015  -0.02473
   H      0.73682  -0.00020   4.49394   0.00090  -0.00008  -0.02793
   Pb     2.84800   3.05662   6.12139  -0.00773   0.00005   0.01570
   I      2.63321   3.05690   2.96916   0.02298  -0.00011   0.01008
   I      2.45153  -0.00044   0.19671  -0.00757   0.00004  -0.03231
   I      5.85748   3.05628   5.67931  -0.00435   0.00001   0.00430
PRIMCOORD  9
     12   1
   C      5.52756  -0.00090   2.86120  -0.01400   0.00083  -0.01873
   N      0.74311  -0.00033   3.45140  -0.02284   0.00079   0.00178
   H      5.61523  -0.00103   1.76458   0.00261   0.00093  -0.01736
   H      4.99080   0.90165   3.19150  -0.01921   0.00068  -0.02669
   H      4.99148   5.21164   3.19169  -0.01922   0.00093  -0.02686
   H      1.29115   0.84556   3.16389  -0.01889   0.00159   0.01080
   H      1.29183   5.26847   3.16406  -0.01884   0.00011   0.01055
   H      0.73682  -0.00020   4.49394  -0.03933   0.00063   0.00088
   Pb     2.84800   3.05662   6.12139   0.01114  -0.00064   0.02332
   I      2.63321   3.05690   2.96916  -0.03622   0.00086   0.01245
   I      2.45153  -0.00044   0.19671   0.02243  -0.00038  -0.01604
   I      5.85748   3.05628   5.67931   0.00034   0.00036  -0.03252
PRIMCOORD 10
     12   1
   C      5.52756  -0.00090   2.86120  -0.01248  -0.00008   0.03633
   N      0.74311  -0.00033   3.45140   0.00111  -0.00001   0.00459
   H      5.61523  -0.00103   1.76458  -0.03945  -0.00010   0.03418
   H      4.99080   0.90165   3.19150  -0.00439  -0.00008   0.04951
   H      4.99148   5.21164   3.19169  -0.00432  -0.00010   0.04955
   H      1.29115   0.84556   3.16389  -0.00520  -0.00007  -0.00705
   H      1.29183   5.26847   3.16406  -0.00513   0.00008  -0.00703
   H      0.73682  -0.00020   4.49394   0.02508  -0.00001   0.00534
   Pb     2.84800   3.05662   6.12139  -0.00012  -0.00000   0.00094
   I      2.63321   3.05690   2.96916   0.00138   0.00002  -0.00108
   I      2.45153  -0.00044   0.19671   0.00032  -0.00000  -0.00425
   I      5.85748   3.05628   5.67931  -0.00017  -0.00000  -0.00114
PRIMCOORD 11
     12   1
   C      5.52756  -0.00090   2.86120   0.00002   0.03879   0.00009
   N      0.74311  -0.00033   3.45140   0.00005   0.00630   0.00001
   H      5.61523  -0.00103   1.76458  -0.00005   0.05705   0.00008
   H      4.99080   0.90165   3.19150   0.01575   0.04234   0.01610
   H      4.99148   5.21164   3.19169  -0.01566   0.04234  -0.01585
   H      1.29115   0.84556   3.16389   0.01330   0.00156   0.00991
   H      1.29183   5.26847   3.16406  -0.01322   0.00155  -0.00995
   H      0.73682  -0.00020   4.49394   0.00012  -0.00529   0.00001
   Pb     2.84800   3.05662   6.12139   0.00000   0.00091   0.00001
   I      2.63321   3.05690   2.96916  -0.00002  -0.00523  -0.00001
   I      2.45153  -0.00044   0.19671  -0.00001  -0.00125  -0.00001
   I      5.85748   3.05628   5.67931   0.00001  -0.00048  -0.00001
PRIMCOORD 12
     12   1
   C      5.52756  -0.00090   2.86120  -0.02465   0.00023   0.00385
   N      0.74311  -0.00033   3.45140  -0.02817   0.00003   0.01270
   H      5.61523  -0.00103   1.76458  -0.01780   0.00033   0.00444
   H      4.99080   0.90165   3.19150  -0.02677   0.00028   0.00043
   H      4.99148   5.21164   3.19169  -0.02697   0.00022   0.00024
   H      1.29115   0.84556   3.16389  -0.02552  -0.00016   0.01766
   H      1.29183   5.26847   3.16406  -0.02568   0.00016   0.01754
   H      0.73682  -0.00020   4.49394  -0.03537  -0.00004   0.01237
   Pb     2.84800   3.05662   6.12139   0.00992   0.00001  -0.02421
   I      2.63321   3.05690   2.96916   0.00641   0.00000   0.04651
   I      2.45153  -0.00044   0.19671   0.00316  -0.00005  -0.00581
   I      5.85748   3.05628   5.67931  -0.01907   0.00000  -0.00335
PRIMCOORD 13
     12   1
   C      5.52756  -0.00090   2.86120   0.02888  -0.00003   0.00513
   N      0.74311  -0.00033   3.45140   0.03430   0.00000  -0.00856
   H      5.61523  -0.00103   1.76458   0.01781  -0.00002   0.00420
   H      4.99080   0.90165   3.19150   0.03234  -0.00011   0.01095
   H      4.99148   5.21164   3.19169   0.03239   0.00001   0.01094
   H      1.29115   0.84556   3.16389   0.03108   0.00035  -0.01414
   H      1.29183   5.26847   3.16406   0.03112  -0.00032  -0.01415
   H      0.73682  -0.00020   4.49394   0.04513  -0.00001  -0.00804
   Pb     2.84800   3.05662   6.12139   0.01093  -0.00001   0.00266
   I      2.63321   3.05690   2.96916  -0.00109  -0.00000  -0.00636
   I      2.45153  -0.00044   0.19671  -0.00006   0.00002   0.00050
   I      5.85748   3.05628   5.67931  -0.02472   0.00000   0.00205
PRIMCOORD 14
     12   1
   C      5.52756  -0.00090   2.86120  -0.00020  -0.01516  -0.00013
   N      0.74311  -0.00033   3.45140  -0.00025   0.00275   0.00001
   H      5.61523  -0.00103   1.76458  -0.00007   0.00154  -0.00013
   H      4.99080   0.90165   3.19150  -0.01808  -0.03043   0.01237
   H      4.99148   5.21164   3.19169   0.01761  -0.03044  -0.01276
   H      1.29115   0.84556   3.16389  -0.01597   0.01851   0.01630
   H      1.29183   5.26847   3.16406   0.01553   0.01851  -0.01617
   H      0.73682  -0.00020   4.49394  -0.00037  -0.01919   0.00001
   Pb     2.84800   3.05662   6.12139   0.00003   0.03047   0.00005
   I      2.63321   3.05690   2.96916   0.00006   0.00889  -0.00011
   I      2.45153  -0.00044   0.19671   0.00002  -0.06202   0.00002
   I      5.85748   3.05628   5.67931  -0.00008   0.00485   0.00002
PRIMCOORD 15
     12   1
   C      5.52756  -0.00090   2.86120   0.03066  -0.00013   0.00916
   N      0.74311  -0.00033   3.45140   0.03549  -0.00000  -0.00374
   H      5.61523  -0.00103   1.76458   0.02007  -0.00015   0.00828
   H      4.99080   0.90165   3.19150   0.03393  -0.00020   0.01462
   H      4.99148   5.21164   3.19169   0.03409  -0.00014   0.01467
   H      1.29115   0.84556   3.16389   0.03227   0.00067  -0.00836
   H      1.29183   5.26847   3.16406   0.03240  -0.00059  -0.00835
   H      0.73682  -0.00020   4.49394   0.04547   0.00000  -0.00318
   Pb     2.84800   3.05662   6.12139  -0.00341   0.00003  -0.00251
   I      2.63321   3.05690   2.96916  -0.00650   0.00000   0.00745
   I      2.45153  -0.00044   0.19671  -0.00309  -0.00004  -0.00252
   I      5.85748   3.05628   5.67931   0.00677  -0.00000  -0.00142
PRIMCOORD 16
     12   1
   C      5.52756  -0.00090   2.86120   0.01236  -0.00001   0.00257
   N      0.74311  -0.00033   3.45140  -0.00238  -0.00000   0.03581
   H      5.61523  -0.00103   1.76458   0.04036  -0.00002   0.00480
   H      4.99080   0.90165   3.19150   0.00405   0.00003  -0.01106
   H      4.99148   5.21164   3.19169   0.00406  -0.00006  -0.01106
   H      1.29115   0.84556   3.16389   0.00408   0.00016   0.04815
   H      1.29183   5.26847   3.16406   0.00408  -0.00017   0.04815
   H      0.73682  -0.00020   4.49394  -0.02622   0.00000   0.03531
   Pb     2.84800   3.05662   6.12139   0.00018   0.00000   0.00007
   I      2.63321   3.05690   2.96916   0.00056  -0.00000  -0.00158
   I      2.45153  -0.00044   0.19671  -0.00156   0.00000  -0.00367
   I      5.85748   3.05628   5.67931  -0.00044  -0.00000   0.00002
PRIMCOORD 17
     12   1
   C      5.52756  -0.00090   2.86120   0.00000   0.00190   0.00000
   N      0.74311  -0.00033   3.45140   0.00000   0.00541   0.00000
   H      5.61523  -0.00103   1.76458  -0.00001  -0.04798   0.00001
   H      4.99080   0.90165   3.19150   0.01420   0.02477  -0.03938
   H      4.99148   5.21164   3.19169  -0.01419   0.02478   0.03939
   H      1.29115   0.84556   3.16389   0.00858  -0.00873  -0.02477
   H      1.29183   5.26847   3.16406  -0.00858  -0.00872   0.02477
   H      0.73682  -0.00020   4.49394   0.00001   0.03748  -0.00000
   Pb     2.84800   3.05662   6.12139   0.00000   0.00018  -0.00000
   I      2.63321   3.05690   2.96916   0.00000  -0.00070  -0.00000
   I      2.45153  -0.00044   0.19671  -0.00000  -0.00063  -0.00000
   I      5.85748   3.05628   5.67931  -0.00000   0.00009  -0.00000
PRIMCOORD 18
     12   1
   C      5.52756  -0.00090   2.86120   0.00002   0.00492  -0.00000
   N      0.74311  -0.00033   3.45140   0.00002  -0.03247  -0.00000
   H      5.61523  -0.00103   1.76458   0.00001  -0.00264  -0.00000
   H      4.99080   0.90165   3.19150   0.02704   0.02240  -0.00379
   H      4.99148   5.21164   3.19169  -0.02699   0.02240   0.00379
   H      1.29115   0.84556   3.16389   0.02123  -0.04848  -0.00362
   H      1.29183   5.26847   3.16406  -0.02120  -0.04847   0.00361
   H      0.73682  -0.00020   4.49394   0.00002  -0.02798  -0.00000
   Pb     2.84800   3.05662   6.12139  -0.00000   0.00020   0.00000
   I      2.63321   3.05690   2.96916  -0.00000   0.00375   0.00000
   I      2.45153  -0.00044   0.19671  -0.00000  -0.00016  -0.00000
   I      5.85748   3.05628   5.67931   0.00000  -0.00014   0.00000
PRIMCOORD 19
     12   1
   C      5.52756  -0.00090   2.86120  -0.00000   0.00049  -0.00000
   N      0.74311  -0.00033   3.45140  -0.00000  -0.00037   0.00000
   H      5.61523  -0.00103   1.76458  -0.00000  -0.03081   0.00000
   H      4.99080   0.90165   3.19150   0.01083   0.01592  -0.02461
   H      4.99148   5.21164   3.19169  -0.01083   0.01593   0.02461
   H      1.29115   0.84556   3.16389  -0.01538   0.02327   0.03870
   H      1.29183   5.26847   3.16406   0.01538   0.02325  -0.03870
   H      0.73682  -0.00020   4.49394  -0.00000  -0.05046   0.00001
   Pb     2.84800   3.05662   6.12139  -0.00000  -0.00000   0.00000
   I      2.63321   3.05690   2.96916   0.00000   0.00003   0.00000
   I      2.45153  -0.00044   0.19671   0.00000   0.00017   0.00000
   I      5.85748   3.05628   5.67931   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.52756  -0.00090   2.86120  -0.00214   0.00000   0.00364
   N      0.74311  -0.00033   3.45140  -0.00189   0.00000   0.00430
   H      5.61523  -0.00103   1.76458   0.04679  -0.00001   0.00653
   H      4.99080   0.90165   3.19150  -0.01360   0.00407  -0.02751
   H      4.99148   5.21164   3.19169  -0.01358  -0.00408  -0.02751
   H      1.29115   0.84556   3.16389  -0.01402  -0.00450  -0.03088
   H      1.29183   5.26847   3.16406  -0.01404   0.00449  -0.03088
   H      0.73682  -0.00020   4.49394   0.05860  -0.00001   0.00602
   Pb     2.84800   3.05662   6.12139  -0.00001   0.00000   0.00000
   I      2.63321   3.05690   2.96916   0.00000  -0.00000   0.00003
   I      2.45153  -0.00044   0.19671   0.00002  -0.00000  -0.00001
   I      5.85748   3.05628   5.67931   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.52756  -0.00090   2.86120   0.00000   0.00520  -0.00000
   N      0.74311  -0.00033   3.45140   0.00000   0.00416  -0.00000
   H      5.61523  -0.00103   1.76458  -0.00001  -0.02216   0.00000
   H      4.99080   0.90165   3.19150  -0.04057  -0.01545  -0.01213
   H      4.99148   5.21164   3.19169   0.04057  -0.01546   0.01214
   H      1.29115   0.84556   3.16389   0.04282  -0.01928   0.01301
   H      1.29183   5.26847   3.16406  -0.04282  -0.01927  -0.01300
   H      0.73682  -0.00020   4.49394  -0.00001  -0.02553   0.00000
   Pb     2.84800   3.05662   6.12139  -0.00000  -0.00000  -0.00000
   I      2.63321   3.05690   2.96916   0.00000   0.00000   0.00000
   I      2.45153  -0.00044   0.19671  -0.00000   0.00001   0.00000
   I      5.85748   3.05628   5.67931   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.52756  -0.00090   2.86120  -0.03672   0.00000  -0.01681
   N      0.74311  -0.00033   3.45140   0.03234  -0.00000   0.01426
   H      5.61523  -0.00103   1.76458  -0.03481   0.00000  -0.01703
   H      4.99080   0.90165   3.19150  -0.03003   0.00217  -0.01002
   H      4.99148   5.21164   3.19169  -0.03004  -0.00216  -0.01003
   H      1.29115   0.84556   3.16389   0.03102   0.00111   0.01495
   H      1.29183   5.26847   3.16406   0.03102  -0.00112   0.01496
   H      0.73682  -0.00020   4.49394   0.03173  -0.00000   0.01491
   Pb     2.84800   3.05662   6.12139  -0.00000  -0.00000  -0.00000
   I      2.63321   3.05690   2.96916  -0.00005   0.00000   0.00000
   I      2.45153  -0.00044   0.19671  -0.00004  -0.00000  -0.00002
   I      5.85748   3.05628   5.67931   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.52756  -0.00090   2.86120   0.00641  -0.00001  -0.01372
   N      0.74311  -0.00033   3.45140  -0.00594   0.00001   0.01031
   H      5.61523  -0.00103   1.76458  -0.04660   0.00001  -0.01755
   H      4.99080   0.90165   3.19150   0.01247  -0.01428   0.03547
   H      4.99148   5.21164   3.19169   0.01244   0.01429   0.03546
   H      1.29115   0.84556   3.16389  -0.01040  -0.00958  -0.02412
   H      1.29183   5.26847   3.16406  -0.01042   0.00957  -0.02412
   H      0.73682  -0.00020   4.49394   0.04682  -0.00001   0.01267
   Pb     2.84800   3.05662   6.12139  -0.00000   0.00000  -0.00000
   I      2.63321   3.05690   2.96916   0.00000  -0.00000   0.00001
   I      2.45153  -0.00044   0.19671   0.00001  -0.00000   0.00001
   I      5.85748   3.05628   5.67931   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.52756  -0.00090   2.86120   0.00000   0.01447  -0.00001
   N      0.74311  -0.00033   3.45140  -0.00000  -0.01203   0.00000
   H      5.61523  -0.00103   1.76458  -0.00002  -0.03524  -0.00000
   H      4.99080   0.90165   3.19150  -0.04288  -0.01044  -0.00225
   H      4.99148   5.21164   3.19169   0.04288  -0.01044   0.00227
   H      1.29115   0.84556   3.16389  -0.04112   0.01159  -0.00626
   H      1.29183   5.26847   3.16406   0.04111   0.01159   0.00623
   H      0.73682  -0.00020   4.49394   0.00002   0.02776   0.00000
   Pb     2.84800   3.05662   6.12139  -0.00000  -0.00000   0.00000
   I      2.63321   3.05690   2.96916  -0.00000  -0.00000   0.00000
   I      2.45153  -0.00044   0.19671  -0.00000  -0.00000  -0.00000
   I      5.85748   3.05628   5.67931  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.52756  -0.00090   2.86120  -0.01071   0.00000  -0.00520
   N      0.74311  -0.00033   3.45140  -0.00043  -0.00000  -0.00057
   H      5.61523  -0.00103   1.76458   0.06372  -0.00001   0.00123
   H      4.99080   0.90165   3.19150   0.03749   0.01341   0.03606
   H      4.99148   5.21164   3.19169   0.03749  -0.01341   0.03606
   H      1.29115   0.84556   3.16389  -0.00125  -0.00074  -0.00118
   H      1.29183   5.26847   3.16406  -0.00126   0.00074  -0.00118
   H      0.73682  -0.00020   4.49394  -0.00385   0.00000  -0.00163
   Pb     2.84800   3.05662   6.12139   0.00000   0.00000  -0.00000
   I      2.63321   3.05690   2.96916  -0.00000  -0.00000   0.00000
   I      2.45153  -0.00044   0.19671   0.00001   0.00000  -0.00000
   I      5.85748   3.05628   5.67931   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.52756  -0.00090   2.86120  -0.00000  -0.00353   0.00000
   N      0.74311  -0.00033   3.45140  -0.00000  -0.00310   0.00000
   H      5.61523  -0.00103   1.76458   0.00001   0.06700  -0.00001
   H      4.99080   0.90165   3.19150  -0.01907   0.00445  -0.04792
   H      4.99148   5.21164   3.19169   0.01907   0.00446   0.04792
   H      1.29115   0.84556   3.16389  -0.00598   0.00087   0.00156
   H      1.29183   5.26847   3.16406   0.00599   0.00087  -0.00156
   H      0.73682  -0.00020   4.49394   0.00000   0.00719  -0.00000
   Pb     2.84800   3.05662   6.12139   0.00000  -0.00000   0.00000
   I      2.63321   3.05690   2.96916   0.00000   0.00000  -0.00000
   I      2.45153  -0.00044   0.19671  -0.00000  -0.00000   0.00000
   I      5.85748   3.05628   5.67931  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.52756  -0.00090   2.86120  -0.00287   0.00000   0.00273
   N      0.74311  -0.00033   3.45140  -0.00230   0.00000   0.00213
   H      5.61523  -0.00103   1.76458  -0.03638   0.00000  -0.00151
   H      4.99080   0.90165   3.19150   0.04338   0.03841  -0.02951
   H      4.99148   5.21164   3.19169   0.04337  -0.03842  -0.02950
   H      1.29115   0.84556   3.16389   0.00417  -0.00617  -0.00264
   H      1.29183   5.26847   3.16406   0.00417   0.00617  -0.00264
   H      0.73682  -0.00020   4.49394   0.00779  -0.00000   0.00286
   Pb     2.84800   3.05662   6.12139   0.00000   0.00000   0.00000
   I      2.63321   3.05690   2.96916  -0.00000  -0.00000   0.00000
   I      2.45153  -0.00044   0.19671   0.00000  -0.00000  -0.00000
   I      5.85748   3.05628   5.67931  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.52756  -0.00090   2.86120   0.00021  -0.00000   0.00018
   N      0.74311  -0.00033   3.45140   0.00915  -0.00000   0.00624
   H      5.61523  -0.00103   1.76458  -0.00536   0.00000  -0.00025
   H      4.99080   0.90165   3.19150   0.00278   0.00239  -0.00260
   H      4.99148   5.21164   3.19169   0.00277  -0.00239  -0.00260
   H      1.29115   0.84556   3.16389  -0.03574   0.01054  -0.04189
   H      1.29183   5.26847   3.16406  -0.03575  -0.01054  -0.04191
   H      0.73682  -0.00020   4.49394  -0.05931   0.00002   0.00144
   Pb     2.84800   3.05662   6.12139   0.00000  -0.00000   0.00000
   I      2.63321   3.05690   2.96916   0.00001   0.00000   0.00002
   I      2.45153  -0.00044   0.19671  -0.00001   0.00000  -0.00003
   I      5.85748   3.05628   5.67931  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.52756  -0.00090   2.86120  -0.00045  -0.00000   0.00136
   N      0.74311  -0.00033   3.45140  -0.00317  -0.00000   0.00297
   H      5.61523  -0.00103   1.76458   0.00623  -0.00000   0.00244
   H      4.99080   0.90165   3.19150  -0.00637  -0.00288   0.00073
   H      4.99148   5.21164   3.19169  -0.00637   0.00288   0.00073
   H      1.29115   0.84556   3.16389   0.04401  -0.04079  -0.02977
   H      1.29183   5.26847   3.16406   0.04401   0.04077  -0.02981
   H      0.73682  -0.00020   4.49394  -0.02933   0.00002  -0.00011
   Pb     2.84800   3.05662   6.12139  -0.00000   0.00000  -0.00000
   I      2.63321   3.05690   2.96916  -0.00002  -0.00000   0.00001
   I      2.45153  -0.00044   0.19671  -0.00000   0.00000  -0.00002
   I      5.85748   3.05628   5.67931   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.52756  -0.00090   2.86120   0.00000   0.00174   0.00000
   N      0.74311  -0.00033   3.45140   0.00000   0.00407   0.00000
   H      5.61523  -0.00103   1.76458   0.00000   0.00234   0.00000
   H      4.99080   0.90165   3.19150  -0.00530   0.00044  -0.00345
   H      4.99148   5.21164   3.19169   0.00529   0.00044   0.00345
   H      1.29115   0.84556   3.16389  -0.01702  -0.00471  -0.04816
   H      1.29183   5.26847   3.16406   0.01703  -0.00469   0.04814
   H      0.73682  -0.00020   4.49394  -0.00003  -0.06808   0.00001
   Pb     2.84800   3.05662   6.12139  -0.00000   0.00000  -0.00000
   I      2.63321   3.05690   2.96916  -0.00000  -0.00001   0.00000
   I      2.45153  -0.00044   0.19671   0.00000   0.00000  -0.00000
   I      5.85748   3.05628   5.67931   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.52756  -0.00090   2.86120   0.00457  -0.00000   0.00140
   N      0.74311  -0.00033   3.45140  -0.00040   0.00000  -0.00001
   H      5.61523  -0.00103   1.76458   0.00446  -0.00001  -0.05257
   H      4.99080   0.90165   3.19150  -0.02886   0.04908   0.01811
   H      4.99148   5.21164   3.19169  -0.02887  -0.04907   0.01812
   H      1.29115   0.84556   3.16389   0.00226   0.00395  -0.00149
   H      1.29183   5.26847   3.16406   0.00226  -0.00395  -0.00150
   H      0.73682  -0.00020   4.49394  -0.00029   0.00000   0.00279
   Pb     2.84800   3.05662   6.12139  -0.00000  -0.00000  -0.00000
   I      2.63321   3.05690   2.96916   0.00000   0.00000  -0.00000
   I      2.45153  -0.00044   0.19671   0.00000  -0.00000   0.00000
   I      5.85748   3.05628   5.67931   0.00000  -0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.52756  -0.00090   2.86120   0.00000   0.00882   0.00000
   N      0.74311  -0.00033   3.45140   0.00000  -0.00332  -0.00000
   H      5.61523  -0.00103   1.76458   0.00000   0.00158  -0.00002
   H      4.99080   0.90165   3.19150   0.03138  -0.05278  -0.02033
   H      4.99148   5.21164   3.19169  -0.03139  -0.05276   0.02034
   H      1.29115   0.84556   3.16389   0.01369   0.02238  -0.00886
   H      1.29183   5.26847   3.16406  -0.01376   0.02250   0.00890
   H      0.73682  -0.00020   4.49394   0.00000  -0.00092  -0.00001
   Pb     2.84800   3.05662   6.12139  -0.00000   0.00000  -0.00000
   I      2.63321   3.05690   2.96916  -0.00000   0.00001  -0.00000
   I      2.45153  -0.00044   0.19671   0.00000   0.00000   0.00000
   I      5.85748   3.05628   5.67931   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.52756  -0.00090   2.86120  -0.00328  -0.00001   0.00850
   N      0.74311  -0.00033   3.45140   0.00147  -0.00000  -0.00100
   H      5.61523  -0.00103   1.76458   0.00670  -0.00001  -0.08195
   H      4.99080   0.90165   3.19150   0.01600  -0.02893  -0.00937
   H      4.99148   5.21164   3.19169   0.01606   0.02902  -0.00941
   H      1.29115   0.84556   3.16389  -0.00958  -0.01624   0.00578
   H      1.29183   5.26847   3.16406  -0.00962   0.01630   0.00580
   H      0.73682  -0.00020   4.49394  -0.00078  -0.00000   0.00178
   Pb     2.84800   3.05662   6.12139   0.00000   0.00000  -0.00000
   I      2.63321   3.05690   2.96916  -0.00000   0.00000  -0.00000
   I      2.45153  -0.00044   0.19671   0.00000  -0.00000   0.00000
   I      5.85748   3.05628   5.67931  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.52756  -0.00090   2.86120  -0.00137   0.00003   0.00213
   N      0.74311  -0.00033   3.45140  -0.00486   0.00005   0.00185
   H      5.61523  -0.00103   1.76458   0.00185   0.00000  -0.01857
   H      4.99080   0.90165   3.19150   0.00738  -0.01148  -0.00364
   H      4.99148   5.21164   3.19169   0.00714   0.01108  -0.00349
   H      1.29115   0.84556   3.16389   0.03377   0.05431  -0.01938
   H      1.29183   5.26847   3.16406   0.03420  -0.05500  -0.01963
   H      0.73682  -0.00020   4.49394  -0.00134   0.00001   0.01361
   Pb     2.84800   3.05662   6.12139  -0.00000   0.00000   0.00000
   I      2.63321   3.05690   2.96916   0.00001  -0.00000   0.00000
   I      2.45153  -0.00044   0.19671  -0.00000  -0.00000  -0.00000
   I      5.85748   3.05628   5.67931   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.52756  -0.00090   2.86120  -0.00001  -0.00362   0.00001
   N      0.74311  -0.00033   3.45140  -0.00004  -0.00760   0.00001
   H      5.61523  -0.00103   1.76458   0.00001  -0.00055  -0.00007
   H      4.99080   0.90165   3.19150  -0.01393   0.02227   0.00822
   H      4.99148   5.21164   3.19169   0.01401   0.02238  -0.00826
   H      1.29115   0.84556   3.16389   0.03376   0.05230  -0.01979
   H      1.29183   5.26847   3.16406  -0.03324   0.05149   0.01948
   H      0.73682  -0.00020   4.49394  -0.00001  -0.00195   0.00010
   Pb     2.84800   3.05662   6.12139   0.00000   0.00000   0.00000
   I      2.63321   3.05690   2.96916   0.00000   0.00002   0.00000
   I      2.45153  -0.00044   0.19671  -0.00000   0.00000  -0.00000
   I      5.85748   3.05628   5.67931   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.52756  -0.00090   2.86120  -0.00002  -0.00000   0.00043
   N      0.74311  -0.00033   3.45140  -0.00085   0.00000   0.00731
   H      5.61523  -0.00103   1.76458  -0.00051  -0.00000  -0.00586
   H      4.99080   0.90165   3.19150   0.00044  -0.00070  -0.00032
   H      4.99148   5.21164   3.19169   0.00044   0.00070  -0.00032
   H      1.29115   0.84556   3.16389   0.00356   0.00644  -0.00047
   H      1.29183   5.26847   3.16406   0.00355  -0.00644  -0.00047
   H      0.73682  -0.00020   4.49394   0.00525  -0.00001  -0.09886
   Pb     2.84800   3.05662   6.12139  -0.00000  -0.00000  -0.00000
   I      2.63321   3.05690   2.96916   0.00000  -0.00000  -0.00000
   I      2.45153  -0.00044   0.19671  -0.00001   0.00000  -0.00000
   I      5.85748   3.05628   5.67931   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_0.996_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.138708573   -0.000638420   -0.002988394
    0.000874351    6.114891642   -0.000019741
    0.133412848   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.53291  -0.00096   2.86442   0.00583   0.00153  -0.02823
   N      0.74442  -0.00030   3.44968   0.00583   0.00153  -0.02823
   H      5.61637  -0.00118   1.76748   0.00583   0.00153  -0.02823
   H      4.99739   0.90157   3.19676   0.00583   0.00153  -0.02823
   H      4.99815   5.21161   3.19710   0.00583   0.00153  -0.02823
   H      1.29144   0.84557   3.16025   0.00583   0.00153  -0.02823
   H      1.29219   5.26854   3.16053   0.00583   0.00153  -0.02823
   H      0.74185  -0.00010   4.49233   0.00583   0.00153  -0.02823
   Pb     2.85263   3.05664   6.11776   0.00583   0.00153  -0.02823
   I      2.63458   3.05694   2.96663   0.00583   0.00153  -0.02823
   I      2.45159  -0.00040   0.19539   0.00583   0.00153  -0.02823
   I      5.86386   3.05628   5.68050   0.00583   0.00153  -0.02823
PRIMCOORD  2
     12   1
   C      5.53291  -0.00096   2.86442   0.02827  -0.00014   0.00583
   N      0.74442  -0.00030   3.44968   0.02827  -0.00014   0.00583
   H      5.61637  -0.00118   1.76748   0.02827  -0.00014   0.00583
   H      4.99739   0.90157   3.19676   0.02827  -0.00014   0.00583
   H      4.99815   5.21161   3.19710   0.02827  -0.00014   0.00583
   H      1.29144   0.84557   3.16025   0.02827  -0.00014   0.00583
   H      1.29219   5.26854   3.16053   0.02827  -0.00014   0.00583
   H      0.74185  -0.00010   4.49233   0.02827  -0.00014   0.00583
   Pb     2.85263   3.05664   6.11776   0.02827  -0.00014   0.00583
   I      2.63458   3.05694   2.96663   0.02827  -0.00014   0.00583
   I      2.45159  -0.00040   0.19539   0.02827  -0.00014   0.00583
   I      5.86386   3.05628   5.68050   0.02827  -0.00014   0.00583
PRIMCOORD  3
     12   1
   C      5.53291  -0.00096   2.86442   0.00018  -0.02883  -0.00153
   N      0.74442  -0.00030   3.44968   0.00018  -0.02883  -0.00153
   H      5.61637  -0.00118   1.76748   0.00018  -0.02883  -0.00153
   H      4.99739   0.90157   3.19676   0.00018  -0.02883  -0.00153
   H      4.99815   5.21161   3.19710   0.00018  -0.02883  -0.00153
   H      1.29144   0.84557   3.16025   0.00018  -0.02883  -0.00153
   H      1.29219   5.26854   3.16053   0.00018  -0.02883  -0.00153
   H      0.74185  -0.00010   4.49233   0.00018  -0.02883  -0.00153
   Pb     2.85263   3.05664   6.11776   0.00018  -0.02883  -0.00153
   I      2.63458   3.05694   2.96663   0.00018  -0.02883  -0.00153
   I      2.45159  -0.00040   0.19539   0.00018  -0.02883  -0.00153
   I      5.86386   3.05628   5.68050   0.00018  -0.02883  -0.00153
PRIMCOORD  4
     12   1
   C      5.53291  -0.00096   2.86442   0.00004   0.02190  -0.00012
   N      0.74442  -0.00030   3.44968   0.00002   0.02906  -0.00006
   H      5.61637  -0.00118   1.76748   0.00010   0.02555  -0.00012
   H      4.99739   0.90157   3.19676  -0.00473   0.01832   0.00205
   H      4.99815   5.21161   3.19710   0.00478   0.01832  -0.00234
   H      1.29144   0.84557   3.16025  -0.00208   0.02826  -0.00620
   H      1.29219   5.26854   3.16053   0.00214   0.02826   0.00613
   H      0.74185  -0.00010   4.49233  -0.00003   0.03978  -0.00007
   Pb     2.85263   3.05664   6.11776  -0.00002   0.00812   0.00002
   I      2.63458   3.05694   2.96663   0.00001   0.02953   0.00001
   I      2.45159  -0.00040   0.19539   0.00004   0.00597  -0.00005
   I      5.86386   3.05628   5.68050  -0.00002  -0.05530   0.00003
PRIMCOORD  5
     12   1
   C      5.53291  -0.00096   2.86442   0.01985   0.00075   0.00222
   N      0.74442  -0.00030   3.44968   0.01676   0.00057   0.00998
   H      5.61637  -0.00118   1.76748   0.02553   0.00090   0.00270
   H      4.99739   0.90157   3.19676   0.01802   0.00067  -0.00059
   H      4.99815   5.21161   3.19710   0.01786   0.00082  -0.00085
   H      1.29144   0.84557   3.16025   0.01807   0.00117   0.01321
   H      1.29219   5.26854   3.16053   0.01799   0.00002   0.01292
   H      0.74185  -0.00010   4.49233   0.01001   0.00039   0.00932
   Pb     2.85263   3.05664   6.11776  -0.03312  -0.00045  -0.00822
   I      2.63458   3.05694   2.96663  -0.00193   0.00053  -0.00406
   I      2.45159  -0.00040   0.19539   0.06871  -0.00028  -0.00626
   I      5.86386   3.05628   5.68050  -0.01728   0.00031   0.02213
PRIMCOORD  6
     12   1
   C      5.53291  -0.00096   2.86442   0.02319   0.00064   0.00816
   N      0.74442  -0.00030   3.44968   0.02061   0.00051   0.01422
   H      5.61637  -0.00118   1.76748   0.02849   0.00079   0.00859
   H      4.99739   0.90157   3.19676   0.02232   0.00086   0.00635
   H      4.99815   5.21161   3.19710   0.02222   0.00040   0.00611
   H      1.29144   0.84557   3.16025   0.02183   0.00031   0.01632
   H      1.29219   5.26854   3.16053   0.02178   0.00075   0.01610
   H      0.74185  -0.00010   4.49233   0.01493   0.00037   0.01415
   Pb     2.85263   3.05664   6.11776  -0.01765  -0.00037   0.00755
   I      2.63458   3.05694   2.96663   0.03167   0.00049   0.00591
   I      2.45159  -0.00040   0.19539   0.00298  -0.00022   0.02908
   I      5.86386   3.05628   5.68050  -0.01134   0.00019  -0.05021
PRIMCOORD  7
     12   1
   C      5.53291  -0.00096   2.86442  -0.00016  -0.03335  -0.00001
   N      0.74442  -0.00030   3.44968  -0.00033  -0.02934   0.00039
   H      5.61637  -0.00118   1.76748   0.00016  -0.03878   0.00001
   H      4.99739   0.90157   3.19676  -0.00134  -0.03230  -0.00480
   H      4.99815   5.21161   3.19710   0.00081  -0.03229   0.00446
   H      1.29144   0.84557   3.16025   0.00001  -0.03153  -0.00517
   H      1.29219   5.26854   3.16053  -0.00053  -0.03156   0.00628
   H      0.74185  -0.00010   4.49233  -0.00067  -0.02201   0.00037
   Pb     2.85263   3.05664   6.11776  -0.00006   0.02317   0.00032
   I      2.63458   3.05694   2.96663  -0.00059  -0.03080   0.00018
   I      2.45159  -0.00040   0.19539   0.00094   0.01388   0.00011
   I      5.86386   3.05628   5.68050  -0.00018  -0.01303  -0.00087
PRIMCOORD  8
     12   1
   C      5.53291  -0.00096   2.86442   0.00895  -0.00035  -0.03199
   N      0.74442  -0.00030   3.44968   0.00751  -0.00033  -0.02849
   H      5.61637  -0.00118   1.76748   0.01179  -0.00040  -0.03182
   H      4.99739   0.90157   3.19676   0.00791  -0.00047  -0.03326
   H      4.99815   5.21161   3.19710   0.00790  -0.00019  -0.03317
   H      1.29144   0.84557   3.16025   0.00893  -0.00068  -0.02616
   H      1.29219   5.26854   3.16053   0.00890  -0.00004  -0.02605
   H      0.74185  -0.00010   4.49233   0.00494  -0.00026  -0.02831
   Pb     2.85263   3.05664   6.11776  -0.00903   0.00025   0.01331
   I      2.63458   3.05694   2.96663   0.02681  -0.00037   0.00880
   I      2.45159  -0.00040   0.19539  -0.00967   0.00016  -0.03102
   I      5.86386   3.05628   5.68050  -0.00447  -0.00010   0.00808
PRIMCOORD  9
     12   1
   C      5.53291  -0.00096   2.86442  -0.01208   0.00096  -0.02387
   N      0.74442  -0.00030   3.44968  -0.02081   0.00090  -0.00340
   H      5.61637  -0.00118   1.76748   0.00446   0.00107  -0.02257
   H      4.99739   0.90157   3.19676  -0.01734   0.00078  -0.03174
   H      4.99815   5.21161   3.19710  -0.01735   0.00107  -0.03194
   H      1.29144   0.84557   3.16025  -0.01672   0.00165   0.00577
   H      1.29219   5.26854   3.16053  -0.01666   0.00030   0.00548
   H      0.74185  -0.00010   4.49233  -0.03719   0.00071  -0.00419
   Pb     2.85263   3.05664   6.11776   0.00910  -0.00074   0.02516
   I      2.63458   3.05694   2.96663  -0.03078   0.00098   0.01374
   I      2.45159  -0.00040   0.19539   0.02078  -0.00044  -0.02139
   I      5.86386   3.05628   5.68050  -0.00063   0.00043  -0.03015
PRIMCOORD 10
     12   1
   C      5.53291  -0.00096   2.86442  -0.01256  -0.00007   0.03629
   N      0.74442  -0.00030   3.44968   0.00093  -0.00001   0.00447
   H      5.61637  -0.00118   1.76748  -0.03956  -0.00009   0.03425
   H      4.99739   0.90157   3.19676  -0.00441  -0.00008   0.04947
   H      4.99815   5.21161   3.19710  -0.00433  -0.00010   0.04950
   H      1.29144   0.84557   3.16025  -0.00541  -0.00008  -0.00714
   H      1.29219   5.26854   3.16053  -0.00535   0.00008  -0.00713
   H      0.74185  -0.00010   4.49233   0.02491  -0.00001   0.00514
   Pb     2.85263   3.05664   6.11776  -0.00012  -0.00000   0.00094
   I      2.63458   3.05694   2.96663   0.00144   0.00002  -0.00106
   I      2.45159  -0.00040   0.19539   0.00029  -0.00000  -0.00421
   I      5.86386   3.05628   5.68050  -0.00017  -0.00000  -0.00117
PRIMCOORD 11
     12   1
   C      5.53291  -0.00096   2.86442   0.00003   0.03881   0.00009
   N      0.74442  -0.00030   3.44968   0.00006   0.00633   0.00001
   H      5.61637  -0.00118   1.76748  -0.00004   0.05699   0.00008
   H      4.99739   0.90157   3.19676   0.01584   0.04240   0.01597
   H      4.99815   5.21161   3.19710  -0.01574   0.04240  -0.01572
   H      1.29144   0.84557   3.16025   0.01335   0.00157   0.00981
   H      1.29219   5.26854   3.16053  -0.01326   0.00156  -0.00986
   H      0.74185  -0.00010   4.49233   0.00013  -0.00519   0.00001
   Pb     2.85263   3.05664   6.11776   0.00000   0.00092   0.00001
   I      2.63458   3.05694   2.96663  -0.00002  -0.00522  -0.00001
   I      2.45159  -0.00040   0.19539  -0.00001  -0.00126  -0.00001
   I      5.86386   3.05628   5.68050   0.00002  -0.00050  -0.00000
PRIMCOORD 12
     12   1
   C      5.53291  -0.00096   2.86442  -0.02412   0.00029   0.00386
   N      0.74442  -0.00030   3.44968  -0.02750   0.00004   0.01248
   H      5.61637  -0.00118   1.76748  -0.01747   0.00042   0.00441
   H      4.99739   0.90157   3.19676  -0.02616   0.00035   0.00059
   H      4.99815   5.21161   3.19710  -0.02641   0.00029   0.00035
   H      1.29144   0.84557   3.16025  -0.02485  -0.00016   0.01737
   H      1.29219   5.26854   3.16053  -0.02506   0.00015   0.01722
   H      0.74185  -0.00010   4.49233  -0.03448  -0.00005   0.01217
   Pb     2.85263   3.05664   6.11776   0.01107   0.00001  -0.02499
   I      2.63458   3.05694   2.96663   0.00667   0.00000   0.04785
   I      2.45159  -0.00040   0.19539   0.00336  -0.00006  -0.00594
   I      5.86386   3.05628   5.68050  -0.02157   0.00001  -0.00326
PRIMCOORD 13
     12   1
   C      5.53291  -0.00096   2.86442   0.02882  -0.00004   0.00509
   N      0.74442  -0.00030   3.44968   0.03421   0.00000  -0.00864
   H      5.61637  -0.00118   1.76748   0.01774  -0.00002   0.00420
   H      4.99739   0.90157   3.19676   0.03231  -0.00012   0.01091
   H      4.99815   5.21161   3.19710   0.03237   0.00001   0.01089
   H      1.29144   0.84557   3.16025   0.03096   0.00034  -0.01425
   H      1.29219   5.26854   3.16053   0.03101  -0.00030  -0.01427
   H      0.74185  -0.00010   4.49233   0.04506  -0.00002  -0.00816
   Pb     2.85263   3.05664   6.11776   0.01096  -0.00001   0.00321
   I      2.63458   3.05694   2.96663  -0.00100  -0.00000  -0.00755
   I      2.45159  -0.00040   0.19539  -0.00002   0.00002   0.00068
   I      5.86386   3.05628   5.68050  -0.02489   0.00000   0.00218
PRIMCOORD 14
     12   1
   C      5.53291  -0.00096   2.86442  -0.00020  -0.01513  -0.00014
   N      0.74442  -0.00030   3.44968  -0.00026   0.00282   0.00002
   H      5.61637  -0.00118   1.76748  -0.00007   0.00181  -0.00013
   H      4.99739   0.90157   3.19676  -0.01815  -0.03053   0.01261
   H      4.99815   5.21161   3.19710   0.01766  -0.03053  -0.01302
   H      1.29144   0.84557   3.16025  -0.01600   0.01868   0.01648
   H      1.29219   5.26854   3.16053   0.01555   0.01868  -0.01634
   H      0.74185  -0.00010   4.49233  -0.00039  -0.01924   0.00002
   Pb     2.85263   3.05664   6.11776   0.00003   0.03028   0.00005
   I      2.63458   3.05694   2.96663   0.00006   0.00885  -0.00011
   I      2.45159  -0.00040   0.19539   0.00002  -0.06166   0.00003
   I      5.86386   3.05628   5.68050  -0.00007   0.00482   0.00002
PRIMCOORD 15
     12   1
   C      5.53291  -0.00096   2.86442   0.03063  -0.00015   0.00933
   N      0.74442  -0.00030   3.44968   0.03546  -0.00000  -0.00372
   H      5.61637  -0.00118   1.76748   0.01992  -0.00017   0.00849
   H      4.99739   0.90157   3.19676   0.03394  -0.00023   0.01485
   H      4.99815   5.21161   3.19710   0.03413  -0.00017   0.01489
   H      1.29144   0.84557   3.16025   0.03219   0.00067  -0.00838
   H      1.29219   5.26854   3.16053   0.03235  -0.00058  -0.00837
   H      0.74185  -0.00010   4.49233   0.04552  -0.00000  -0.00319
   Pb     2.85263   3.05664   6.11776  -0.00323   0.00004  -0.00248
   I      2.63458   3.05694   2.96663  -0.00641  -0.00000   0.00735
   I      2.45159  -0.00040   0.19539  -0.00307  -0.00004  -0.00252
   I      5.86386   3.05628   5.68050   0.00636  -0.00000  -0.00139
PRIMCOORD 16
     12   1
   C      5.53291  -0.00096   2.86442   0.01221  -0.00001   0.00264
   N      0.74442  -0.00030   3.44968  -0.00239  -0.00000   0.03590
   H      5.61637  -0.00118   1.76748   0.04018  -0.00002   0.00477
   H      4.99739   0.90157   3.19676   0.00386   0.00003  -0.01094
   H      4.99815   5.21161   3.19710   0.00387  -0.00006  -0.01094
   H      1.29144   0.84557   3.16025   0.00410   0.00017   0.04820
   H      1.29219   5.26854   3.16053   0.00410  -0.00017   0.04820
   H      0.74185  -0.00010   4.49233  -0.02617   0.00000   0.03549
   Pb     2.85263   3.05664   6.11776   0.00018   0.00000   0.00007
   I      2.63458   3.05694   2.96663   0.00056  -0.00000  -0.00157
   I      2.45159  -0.00040   0.19539  -0.00154   0.00000  -0.00370
   I      5.86386   3.05628   5.68050  -0.00044  -0.00000   0.00003
PRIMCOORD 17
     12   1
   C      5.53291  -0.00096   2.86442   0.00000   0.00196   0.00001
   N      0.74442  -0.00030   3.44968   0.00000   0.00474   0.00000
   H      5.61637  -0.00118   1.76748  -0.00001  -0.04787   0.00002
   H      4.99739   0.90157   3.19676   0.01451   0.02507  -0.03935
   H      4.99815   5.21161   3.19710  -0.01450   0.02509   0.03936
   H      1.29144   0.84557   3.16025   0.00884  -0.00961  -0.02470
   H      1.29219   5.26854   3.16053  -0.00883  -0.00960   0.02470
   H      0.74185  -0.00010   4.49233   0.00001   0.03665  -0.00001
   Pb     2.85263   3.05664   6.11776   0.00000   0.00019  -0.00000
   I      2.63458   3.05694   2.96663  -0.00000  -0.00062  -0.00000
   I      2.45159  -0.00040   0.19539  -0.00000  -0.00063  -0.00000
   I      5.86386   3.05628   5.68050  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.53291  -0.00096   2.86442   0.00002   0.00490  -0.00000
   N      0.74442  -0.00030   3.44968   0.00002  -0.03308  -0.00000
   H      5.61637  -0.00118   1.76748   0.00002  -0.00024  -0.00000
   H      4.99739   0.90157   3.19676   0.02662   0.02142  -0.00195
   H      4.99815   5.21161   3.19710  -0.02657   0.02142   0.00195
   H      1.29144   0.84557   3.16025   0.02107  -0.04862  -0.00261
   H      1.29219   5.26854   3.16053  -0.02103  -0.04862   0.00260
   H      0.74185  -0.00010   4.49233   0.00003  -0.03000  -0.00000
   Pb     2.85263   3.05664   6.11776  -0.00000   0.00020   0.00000
   I      2.63458   3.05694   2.96663  -0.00000   0.00383   0.00000
   I      2.45159  -0.00040   0.19539  -0.00000  -0.00014  -0.00000
   I      5.86386   3.05628   5.68050   0.00000  -0.00016   0.00000
PRIMCOORD 19
     12   1
   C      5.53291  -0.00096   2.86442  -0.00000   0.00049  -0.00000
   N      0.74442  -0.00030   3.44968  -0.00000  -0.00041  -0.00000
   H      5.61637  -0.00118   1.76748  -0.00000  -0.03074   0.00000
   H      4.99739   0.90157   3.19676   0.01075   0.01591  -0.02460
   H      4.99815   5.21161   3.19710  -0.01075   0.01592   0.02459
   H      1.29144   0.84557   3.16025  -0.01525   0.02325   0.03880
   H      1.29219   5.26854   3.16053   0.01525   0.02323  -0.03880
   H      0.74185  -0.00010   4.49233  -0.00000  -0.05051   0.00001
   Pb     2.85263   3.05664   6.11776  -0.00000  -0.00000   0.00000
   I      2.63458   3.05694   2.96663   0.00000   0.00004   0.00000
   I      2.45159  -0.00040   0.19539   0.00000   0.00018   0.00000
   I      5.86386   3.05628   5.68050   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.53291  -0.00096   2.86442  -0.00212   0.00000   0.00366
   N      0.74442  -0.00030   3.44968  -0.00187   0.00000   0.00430
   H      5.61637  -0.00118   1.76748   0.04682  -0.00000   0.00637
   H      4.99739   0.90157   3.19676  -0.01370   0.00407  -0.02746
   H      4.99815   5.21161   3.19710  -0.01368  -0.00408  -0.02746
   H      1.29144   0.84557   3.16025  -0.01414  -0.00451  -0.03085
   H      1.29219   5.26854   3.16053  -0.01415   0.00449  -0.03085
   H      0.74185  -0.00010   4.49233   0.05859  -0.00001   0.00581
   Pb     2.85263   3.05664   6.11776  -0.00001   0.00000   0.00000
   I      2.63458   3.05694   2.96663   0.00000  -0.00000   0.00003
   I      2.45159  -0.00040   0.19539   0.00002  -0.00000  -0.00001
   I      5.86386   3.05628   5.68050   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.53291  -0.00096   2.86442   0.00000   0.00520  -0.00000
   N      0.74442  -0.00030   3.44968   0.00000   0.00416  -0.00000
   H      5.61637  -0.00118   1.76748  -0.00001  -0.02216   0.00000
   H      4.99739   0.90157   3.19676  -0.04062  -0.01545  -0.01197
   H      4.99815   5.21161   3.19710   0.04062  -0.01545   0.01199
   H      1.29144   0.84557   3.16025   0.04287  -0.01926   0.01288
   H      1.29219   5.26854   3.16053  -0.04286  -0.01926  -0.01286
   H      0.74185  -0.00010   4.49233  -0.00001  -0.02554   0.00000
   Pb     2.85263   3.05664   6.11776  -0.00000  -0.00000  -0.00000
   I      2.63458   3.05694   2.96663   0.00000   0.00000   0.00000
   I      2.45159  -0.00040   0.19539  -0.00000   0.00001   0.00000
   I      5.86386   3.05628   5.68050   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.53291  -0.00096   2.86442  -0.03678  -0.00000  -0.01668
   N      0.74442  -0.00030   3.44968   0.03239   0.00000   0.01414
   H      5.61637  -0.00118   1.76748  -0.03484   0.00000  -0.01690
   H      4.99739   0.90157   3.19676  -0.03007   0.00217  -0.00994
   H      4.99815   5.21161   3.19710  -0.03008  -0.00217  -0.00994
   H      1.29144   0.84557   3.16025   0.03107   0.00111   0.01482
   H      1.29219   5.26854   3.16053   0.03107  -0.00111   0.01483
   H      0.74185  -0.00010   4.49233   0.03181   0.00000   0.01480
   Pb     2.85263   3.05664   6.11776  -0.00000  -0.00000  -0.00000
   I      2.63458   3.05694   2.96663  -0.00005   0.00000   0.00000
   I      2.45159  -0.00040   0.19539  -0.00004  -0.00000  -0.00002
   I      5.86386   3.05628   5.68050   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.53291  -0.00096   2.86442   0.00636  -0.00001  -0.01374
   N      0.74442  -0.00030   3.44968  -0.00590   0.00001   0.01033
   H      5.61637  -0.00118   1.76748  -0.04666   0.00001  -0.01737
   H      4.99739   0.90157   3.19676   0.01260  -0.01427   0.03541
   H      4.99815   5.21161   3.19710   0.01258   0.01429   0.03540
   H      1.29144   0.84557   3.16025  -0.01049  -0.00959  -0.02412
   H      1.29219   5.26854   3.16053  -0.01051   0.00957  -0.02412
   H      0.74185  -0.00010   4.49233   0.04684  -0.00001   0.01251
   Pb     2.85263   3.05664   6.11776  -0.00000   0.00000  -0.00000
   I      2.63458   3.05694   2.96663   0.00000  -0.00000   0.00001
   I      2.45159  -0.00040   0.19539   0.00001  -0.00000   0.00001
   I      5.86386   3.05628   5.68050   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.53291  -0.00096   2.86442   0.00000   0.01447  -0.00001
   N      0.74442  -0.00030   3.44968  -0.00000  -0.01202   0.00001
   H      5.61637  -0.00118   1.76748  -0.00001  -0.03525   0.00000
   H      4.99739   0.90157   3.19676  -0.04288  -0.01044  -0.00207
   H      4.99815   5.21161   3.19710   0.04289  -0.01044   0.00210
   H      1.29144   0.84557   3.16025  -0.04114   0.01158  -0.00614
   H      1.29219   5.26854   3.16053   0.04114   0.01158   0.00611
   H      0.74185  -0.00010   4.49233   0.00001   0.02775  -0.00000
   Pb     2.85263   3.05664   6.11776  -0.00000  -0.00000   0.00000
   I      2.63458   3.05694   2.96663  -0.00000  -0.00000   0.00000
   I      2.45159  -0.00040   0.19539  -0.00000  -0.00000  -0.00000
   I      5.86386   3.05628   5.68050  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.53291  -0.00096   2.86442  -0.01073  -0.00000  -0.00516
   N      0.74442  -0.00030   3.44968  -0.00044  -0.00000  -0.00057
   H      5.61637  -0.00118   1.76748   0.06369  -0.00000   0.00099
   H      4.99739   0.90157   3.19676   0.03767   0.01345   0.03588
   H      4.99815   5.21161   3.19710   0.03767  -0.01344   0.03590
   H      1.29144   0.84557   3.16025  -0.00125  -0.00075  -0.00117
   H      1.29219   5.26854   3.16053  -0.00125   0.00075  -0.00117
   H      0.74185  -0.00010   4.49233  -0.00383   0.00000  -0.00162
   Pb     2.85263   3.05664   6.11776   0.00000   0.00000  -0.00000
   I      2.63458   3.05694   2.96663  -0.00000  -0.00000   0.00000
   I      2.45159  -0.00040   0.19539   0.00001   0.00000  -0.00000
   I      5.86386   3.05628   5.68050   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.53291  -0.00096   2.86442  -0.00000  -0.00353   0.00000
   N      0.74442  -0.00030   3.44968  -0.00000  -0.00311   0.00000
   H      5.61637  -0.00118   1.76748  -0.00001   0.06700  -0.00001
   H      4.99739   0.90157   3.19676  -0.01925   0.00445  -0.04785
   H      4.99815   5.21161   3.19710   0.01927   0.00445   0.04784
   H      1.29144   0.84557   3.16025  -0.00599   0.00087   0.00156
   H      1.29219   5.26854   3.16053   0.00599   0.00088  -0.00157
   H      0.74185  -0.00010   4.49233   0.00000   0.00719  -0.00000
   Pb     2.85263   3.05664   6.11776   0.00000  -0.00000   0.00000
   I      2.63458   3.05694   2.96663   0.00000   0.00000  -0.00000
   I      2.45159  -0.00040   0.19539  -0.00000  -0.00000  -0.00000
   I      5.86386   3.05628   5.68050  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.53291  -0.00096   2.86442  -0.00285   0.00000   0.00275
   N      0.74442  -0.00030   3.44968  -0.00228   0.00000   0.00214
   H      5.61637  -0.00118   1.76748  -0.03644  -0.00001  -0.00137
   H      4.99739   0.90157   3.19676   0.04324   0.03840  -0.02969
   H      4.99815   5.21161   3.19710   0.04323  -0.03842  -0.02970
   H      1.29144   0.84557   3.16025   0.00412  -0.00616  -0.00271
   H      1.29219   5.26854   3.16053   0.00412   0.00616  -0.00270
   H      0.74185  -0.00010   4.49233   0.00773  -0.00000   0.00283
   Pb     2.85263   3.05664   6.11776   0.00000   0.00000   0.00000
   I      2.63458   3.05694   2.96663  -0.00000  -0.00000   0.00000
   I      2.45159  -0.00040   0.19539   0.00000  -0.00000  -0.00000
   I      5.86386   3.05628   5.68050  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.53291  -0.00096   2.86442   0.00021  -0.00000   0.00018
   N      0.74442  -0.00030   3.44968   0.00917   0.00000   0.00621
   H      5.61637  -0.00118   1.76748  -0.00528   0.00000  -0.00022
   H      4.99739   0.90157   3.19676   0.00271   0.00235  -0.00257
   H      4.99815   5.21161   3.19710   0.00271  -0.00235  -0.00257
   H      1.29144   0.84557   3.16025  -0.03584   0.01051  -0.04176
   H      1.29219   5.26854   3.16053  -0.03586  -0.01052  -0.04178
   H      0.74185  -0.00010   4.49233  -0.05938   0.00002   0.00163
   Pb     2.85263   3.05664   6.11776   0.00000  -0.00000   0.00000
   I      2.63458   3.05694   2.96663   0.00001  -0.00000   0.00002
   I      2.45159  -0.00040   0.19539  -0.00001  -0.00000  -0.00003
   I      5.86386   3.05628   5.68050  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.53291  -0.00096   2.86442  -0.00044  -0.00000   0.00136
   N      0.74442  -0.00030   3.44968  -0.00317  -0.00000   0.00297
   H      5.61637  -0.00118   1.76748   0.00625  -0.00000   0.00242
   H      4.99739   0.90157   3.19676  -0.00636  -0.00288   0.00075
   H      4.99815   5.21161   3.19710  -0.00637   0.00288   0.00075
   H      1.29144   0.84557   3.16025   0.04394  -0.04079  -0.02988
   H      1.29219   5.26854   3.16053   0.04394   0.04078  -0.02993
   H      0.74185  -0.00010   4.49233  -0.02931   0.00002  -0.00002
   Pb     2.85263   3.05664   6.11776  -0.00000   0.00000  -0.00000
   I      2.63458   3.05694   2.96663  -0.00002  -0.00000   0.00001
   I      2.45159  -0.00040   0.19539  -0.00000   0.00000  -0.00002
   I      5.86386   3.05628   5.68050   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.53291  -0.00096   2.86442  -0.00000   0.00174   0.00000
   N      0.74442  -0.00030   3.44968   0.00000   0.00408   0.00000
   H      5.61637  -0.00118   1.76748   0.00000   0.00233   0.00000
   H      4.99739   0.90157   3.19676  -0.00530   0.00044  -0.00342
   H      4.99815   5.21161   3.19710   0.00530   0.00044   0.00342
   H      1.29144   0.84557   3.16025  -0.01718  -0.00472  -0.04808
   H      1.29219   5.26854   3.16053   0.01719  -0.00468   0.04805
   H      0.74185  -0.00010   4.49233  -0.00003  -0.06811   0.00001
   Pb     2.85263   3.05664   6.11776  -0.00000   0.00000  -0.00000
   I      2.63458   3.05694   2.96663  -0.00000  -0.00001   0.00000
   I      2.45159  -0.00040   0.19539   0.00000   0.00000  -0.00000
   I      5.86386   3.05628   5.68050   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.53291  -0.00096   2.86442   0.00457   0.00000   0.00139
   N      0.74442  -0.00030   3.44968  -0.00040   0.00000  -0.00002
   H      5.61637  -0.00118   1.76748   0.00427  -0.00001  -0.05262
   H      4.99739   0.90157   3.19676  -0.02878   0.04907   0.01822
   H      4.99815   5.21161   3.19710  -0.02879  -0.04906   0.01824
   H      1.29144   0.84557   3.16025   0.00226   0.00395  -0.00150
   H      1.29219   5.26854   3.16053   0.00226  -0.00396  -0.00151
   H      0.74185  -0.00010   4.49233  -0.00028   0.00000   0.00282
   Pb     2.85263   3.05664   6.11776  -0.00000  -0.00000  -0.00000
   I      2.63458   3.05694   2.96663   0.00000   0.00000  -0.00000
   I      2.45159  -0.00040   0.19539   0.00000  -0.00000   0.00000
   I      5.86386   3.05628   5.68050   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.53291  -0.00096   2.86442   0.00000   0.00884  -0.00000
   N      0.74442  -0.00030   3.44968   0.00001  -0.00328  -0.00000
   H      5.61637  -0.00118   1.76748   0.00000   0.00158  -0.00002
   H      4.99739   0.90157   3.19676   0.03138  -0.05290  -0.02049
   H      4.99815   5.21161   3.19710  -0.03139  -0.05288   0.02051
   H      1.29144   0.84557   3.16025   0.01347   0.02208  -0.00880
   H      1.29219   5.26854   3.16053  -0.01355   0.02223   0.00885
   H      0.74185  -0.00010   4.49233   0.00000  -0.00091  -0.00001
   Pb     2.85263   3.05664   6.11776  -0.00000   0.00000  -0.00000
   I      2.63458   3.05694   2.96663  -0.00000   0.00001  -0.00000
   I      2.45159  -0.00040   0.19539   0.00000   0.00000   0.00000
   I      5.86386   3.05628   5.68050   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.53291  -0.00096   2.86442  -0.00326  -0.00001   0.00853
   N      0.74442  -0.00030   3.44968   0.00143  -0.00001  -0.00099
   H      5.61637  -0.00118   1.76748   0.00641  -0.00002  -0.08210
   H      4.99739   0.90157   3.19676   0.01603  -0.02904  -0.00946
   H      4.99815   5.21161   3.19710   0.01610   0.02913  -0.00951
   H      1.29144   0.84557   3.16025  -0.00929  -0.01580   0.00566
   H      1.29219   5.26854   3.16053  -0.00934   0.01590   0.00569
   H      0.74185  -0.00010   4.49233  -0.00079  -0.00000   0.00194
   Pb     2.85263   3.05664   6.11776   0.00000   0.00000  -0.00000
   I      2.63458   3.05694   2.96663  -0.00000   0.00000  -0.00000
   I      2.45159  -0.00040   0.19539   0.00000  -0.00000   0.00000
   I      5.86386   3.05628   5.68050  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.53291  -0.00096   2.86442  -0.00133   0.00004   0.00207
   N      0.74442  -0.00030   3.44968  -0.00486   0.00007   0.00186
   H      5.61637  -0.00118   1.76748   0.00173   0.00000  -0.01795
   H      4.99739   0.90157   3.19676   0.00729  -0.01133  -0.00362
   H      4.99815   5.21161   3.19710   0.00697   0.01081  -0.00343
   H      1.29144   0.84557   3.16025   0.03369   0.05431  -0.01951
   H      1.29219   5.26854   3.16053   0.03426  -0.05521  -0.01982
   H      0.74185  -0.00010   4.49233  -0.00130   0.00002   0.01372
   Pb     2.85263   3.05664   6.11776  -0.00000   0.00000   0.00000
   I      2.63458   3.05694   2.96663   0.00001  -0.00000   0.00000
   I      2.45159  -0.00040   0.19539  -0.00000  -0.00000  -0.00000
   I      5.86386   3.05628   5.68050   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.53291  -0.00096   2.86442  -0.00001  -0.00357   0.00001
   N      0.74442  -0.00030   3.44968  -0.00005  -0.00762   0.00002
   H      5.61637  -0.00118   1.76748   0.00001  -0.00054  -0.00008
   H      4.99739   0.90157   3.19676  -0.01373   0.02197   0.00816
   H      4.99815   5.21161   3.19710   0.01383   0.02211  -0.00821
   H      1.29144   0.84557   3.16025   0.03383   0.05253  -0.02001
   H      1.29219   5.26854   3.16053  -0.03317   0.05148   0.01961
   H      0.74185  -0.00010   4.49233  -0.00001  -0.00196   0.00013
   Pb     2.85263   3.05664   6.11776   0.00000   0.00000   0.00000
   I      2.63458   3.05694   2.96663   0.00000   0.00002   0.00000
   I      2.45159  -0.00040   0.19539  -0.00000   0.00000  -0.00000
   I      5.86386   3.05628   5.68050   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.53291  -0.00096   2.86442  -0.00003  -0.00000   0.00043
   N      0.74442  -0.00030   3.44968  -0.00083   0.00000   0.00732
   H      5.61637  -0.00118   1.76748  -0.00053  -0.00000  -0.00594
   H      4.99739   0.90157   3.19676   0.00045  -0.00072  -0.00033
   H      4.99815   5.21161   3.19710   0.00045   0.00072  -0.00033
   H      1.29144   0.84557   3.16025   0.00359   0.00650  -0.00051
   H      1.29219   5.26854   3.16053   0.00359  -0.00649  -0.00050
   H      0.74185  -0.00010   4.49233   0.00491  -0.00002  -0.09886
   Pb     2.85263   3.05664   6.11776  -0.00000   0.00000  -0.00000
   I      2.63458   3.05694   2.96663   0.00000  -0.00000  -0.00000
   I      2.45159  -0.00040   0.19539  -0.00001   0.00000  -0.00000
   I      5.86386   3.05628   5.68050   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_0.997_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.144871930   -0.000638420   -0.002988394
    0.000875231    6.114891642   -0.000019741
    0.133546800   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.53911  -0.00095   2.86464  -0.00446   0.00121  -0.02850
   N      0.74476  -0.00030   3.44925  -0.00446   0.00121  -0.02850
   H      5.62204  -0.00117   1.76766  -0.00446   0.00121  -0.02850
   H      5.00376   0.90156   3.19727  -0.00446   0.00121  -0.02850
   H      5.00451   5.21163   3.19760  -0.00446   0.00121  -0.02850
   H      1.29168   0.84555   3.15958  -0.00446   0.00121  -0.02850
   H      1.29243   5.26856   3.15985  -0.00446   0.00121  -0.02850
   H      0.74273  -0.00011   4.49191  -0.00446   0.00121  -0.02850
   Pb     2.85716   3.05664   6.11629  -0.00446   0.00121  -0.02850
   I      2.63561   3.05693   2.96620  -0.00446   0.00121  -0.02850
   I      2.45266  -0.00040   0.19446  -0.00446   0.00121  -0.02850
   I      5.87010   3.05628   5.68411  -0.00446   0.00121  -0.02850
PRIMCOORD  2
     12   1
   C      5.53911  -0.00095   2.86464   0.02849   0.00147  -0.00440
   N      0.74476  -0.00030   3.44925   0.02849   0.00147  -0.00440
   H      5.62204  -0.00117   1.76766   0.02849   0.00147  -0.00440
   H      5.00376   0.90156   3.19727   0.02849   0.00147  -0.00440
   H      5.00451   5.21163   3.19760   0.02849   0.00147  -0.00440
   H      1.29168   0.84555   3.15958   0.02849   0.00147  -0.00440
   H      1.29243   5.26856   3.15985   0.02849   0.00147  -0.00440
   H      0.74273  -0.00011   4.49191   0.02849   0.00147  -0.00440
   Pb     2.85716   3.05664   6.11629   0.02849   0.00147  -0.00440
   I      2.63561   3.05693   2.96620   0.02849   0.00147  -0.00440
   I      2.45266  -0.00040   0.19446   0.02849   0.00147  -0.00440
   I      5.87010   3.05628   5.68411   0.02849   0.00147  -0.00440
PRIMCOORD  3
     12   1
   C      5.53911  -0.00095   2.86464   0.00127  -0.02880  -0.00142
   N      0.74476  -0.00030   3.44925   0.00127  -0.02880  -0.00142
   H      5.62204  -0.00117   1.76766   0.00127  -0.02880  -0.00142
   H      5.00376   0.90156   3.19727   0.00127  -0.02880  -0.00142
   H      5.00451   5.21163   3.19760   0.00127  -0.02880  -0.00142
   H      1.29168   0.84555   3.15958   0.00127  -0.02880  -0.00142
   H      1.29243   5.26856   3.15985   0.00127  -0.02880  -0.00142
   H      0.74273  -0.00011   4.49191   0.00127  -0.02880  -0.00142
   Pb     2.85716   3.05664   6.11629   0.00127  -0.02880  -0.00142
   I      2.63561   3.05693   2.96620   0.00127  -0.02880  -0.00142
   I      2.45266  -0.00040   0.19446   0.00127  -0.02880  -0.00142
   I      5.87010   3.05628   5.68411   0.00127  -0.02880  -0.00142
PRIMCOORD  4
     12   1
   C      5.53911  -0.00095   2.86464   0.00004   0.02223  -0.00012
   N      0.74476  -0.00030   3.44925   0.00002   0.02920  -0.00006
   H      5.62204  -0.00117   1.76766   0.00009   0.02602  -0.00012
   H      5.00376   0.90156   3.19727  -0.00466   0.01864   0.00217
   H      5.00451   5.21163   3.19760   0.00471   0.01864  -0.00247
   H      1.29168   0.84555   3.15958  -0.00205   0.02845  -0.00604
   H      1.29243   5.26856   3.15985   0.00211   0.02845   0.00596
   H      0.74273  -0.00011   4.49191  -0.00003   0.03968  -0.00006
   Pb     2.85716   3.05664   6.11629  -0.00002   0.00778   0.00002
   I      2.63561   3.05693   2.96620   0.00001   0.02957   0.00001
   I      2.45266  -0.00040   0.19446   0.00004   0.00577  -0.00005
   I      5.87010   3.05628   5.68411  -0.00002  -0.05463   0.00003
PRIMCOORD  5
     12   1
   C      5.53911  -0.00095   2.86464   0.01813   0.00070   0.00206
   N      0.74476  -0.00030   3.44925   0.01534   0.00052   0.00916
   H      5.62204  -0.00117   1.76766   0.02322   0.00084   0.00249
   H      5.00376   0.90156   3.19727   0.01641   0.00060  -0.00054
   H      5.00451   5.21163   3.19760   0.01626   0.00079  -0.00078
   H      1.29168   0.84555   3.15958   0.01650   0.00116   0.01215
   H      1.29243   5.26856   3.15985   0.01643  -0.00006   0.01188
   H      0.74273  -0.00011   4.49191   0.00917   0.00035   0.00849
   Pb     2.85716   3.05664   6.11629  -0.03247  -0.00042  -0.00950
   I      2.63561   3.05693   2.96620  -0.00501   0.00049  -0.00496
   I      2.45266  -0.00040   0.19446   0.07039  -0.00026  -0.00884
   I      5.87010   3.05628   5.68411  -0.01655   0.00031   0.02784
PRIMCOORD  6
     12   1
   C      5.53911  -0.00095   2.86464   0.02383   0.00065   0.00821
   N      0.74476  -0.00030   3.44925   0.02111   0.00051   0.01463
   H      5.62204  -0.00117   1.76766   0.02936   0.00080   0.00866
   H      5.00376   0.90156   3.19727   0.02286   0.00086   0.00627
   H      5.00451   5.21163   3.19760   0.02275   0.00042   0.00602
   H      1.29168   0.84555   3.15958   0.02239   0.00036   0.01689
   H      1.29243   5.26856   3.15985   0.02234   0.00071   0.01665
   H      0.74273  -0.00011   4.49191   0.01513   0.00036   0.01453
   Pb     2.85716   3.05664   6.11629  -0.01933  -0.00038   0.00681
   I      2.63561   3.05693   2.96620   0.03070   0.00049   0.00553
   I      2.45266  -0.00040   0.19446   0.00736  -0.00023   0.02801
   I      5.87010   3.05628   5.68411  -0.01216   0.00021  -0.04760
PRIMCOORD  7
     12   1
   C      5.53911  -0.00095   2.86464  -0.00021  -0.03338   0.00005
   N      0.74476  -0.00030   3.44925  -0.00038  -0.02925   0.00046
   H      5.62204  -0.00117   1.76766   0.00012  -0.03886   0.00008
   H      5.00376   0.90156   3.19727  -0.00145  -0.03235  -0.00478
   H      5.00451   5.21163   3.19760   0.00084  -0.03234   0.00457
   H      1.29168   0.84555   3.15958  -0.00008  -0.03143  -0.00517
   H      1.29243   5.26856   3.15985  -0.00053  -0.03146   0.00642
   H      0.74273  -0.00011   4.49191  -0.00072  -0.02181   0.00044
   Pb     2.85716   3.05664   6.11629  -0.00002   0.02327   0.00031
   I      2.63561   3.05693   2.96620  -0.00069  -0.03065   0.00017
   I      2.45266  -0.00040   0.19446   0.00097   0.01396   0.00017
   I      5.87010   3.05628   5.68411  -0.00017  -0.01342  -0.00090
PRIMCOORD  8
     12   1
   C      5.53911  -0.00095   2.86464   0.01013  -0.00052  -0.03059
   N      0.74476  -0.00030   3.44925   0.00934  -0.00049  -0.02861
   H      5.62204  -0.00117   1.76766   0.01174  -0.00060  -0.03051
   H      5.00376   0.90156   3.19727   0.00948  -0.00063  -0.03129
   H      5.00451   5.21163   3.19760   0.00948  -0.00037  -0.03116
   H      1.29168   0.84555   3.15958   0.01047  -0.00092  -0.02699
   H      1.29243   5.26856   3.15985   0.01044  -0.00015  -0.02682
   H      0.74273  -0.00011   4.49191   0.00801  -0.00038  -0.02837
   Pb     2.85716   3.05664   6.11629  -0.01000   0.00038   0.01143
   I      2.63561   3.05693   2.96620   0.02974  -0.00055   0.00777
   I      2.45266  -0.00040   0.19446  -0.01134   0.00023  -0.02967
   I      5.87010   3.05628   5.68411  -0.00453  -0.00018   0.01068
PRIMCOORD  9
     12   1
   C      5.53911  -0.00095   2.86464  -0.01043   0.00092  -0.02705
   N      0.74476  -0.00030   3.44925  -0.01901   0.00086  -0.00687
   H      5.62204  -0.00117   1.76766   0.00587   0.00103  -0.02579
   H      5.00376   0.90156   3.19727  -0.01563   0.00073  -0.03479
   H      5.00451   5.21163   3.19760  -0.01565   0.00105  -0.03498
   H      1.29168   0.84555   3.15958  -0.01488   0.00154   0.00227
   H      1.29243   5.26856   3.15985  -0.01484   0.00031   0.00199
   H      0.74273  -0.00011   4.49191  -0.03513   0.00067  -0.00761
   Pb     2.85716   3.05664   6.11629   0.00750  -0.00071   0.02590
   I      2.63561   3.05693   2.96620  -0.02628   0.00093   0.01435
   I      2.45266  -0.00040   0.19446   0.01913  -0.00042  -0.02464
   I      5.87010   3.05628   5.68411  -0.00129   0.00043  -0.02789
PRIMCOORD 10
     12   1
   C      5.53911  -0.00095   2.86464  -0.01259  -0.00008   0.03628
   N      0.74476  -0.00030   3.44925   0.00089  -0.00001   0.00444
   H      5.62204  -0.00117   1.76766  -0.03960  -0.00010   0.03425
   H      5.00376   0.90156   3.19727  -0.00443  -0.00008   0.04946
   H      5.00451   5.21163   3.19760  -0.00435  -0.00010   0.04949
   H      1.29168   0.84555   3.15958  -0.00546  -0.00008  -0.00717
   H      1.29243   5.26856   3.15985  -0.00539   0.00008  -0.00715
   H      0.74273  -0.00011   4.49191   0.02487  -0.00001   0.00510
   Pb     2.85716   3.05664   6.11629  -0.00012  -0.00000   0.00094
   I      2.63561   3.05693   2.96620   0.00146   0.00002  -0.00105
   I      2.45266  -0.00040   0.19446   0.00028  -0.00000  -0.00422
   I      5.87010   3.05628   5.68411  -0.00018  -0.00000  -0.00117
PRIMCOORD 11
     12   1
   C      5.53911  -0.00095   2.86464   0.00003   0.03880   0.00009
   N      0.74476  -0.00030   3.44925   0.00006   0.00633   0.00001
   H      5.62204  -0.00117   1.76766  -0.00005   0.05704   0.00008
   H      5.00376   0.90156   3.19727   0.01582   0.04236   0.01602
   H      5.00451   5.21163   3.19760  -0.01572   0.04235  -0.01575
   H      1.29168   0.84555   3.15958   0.01334   0.00159   0.00983
   H      1.29243   5.26856   3.15985  -0.01325   0.00159  -0.00988
   H      0.74273  -0.00011   4.49191   0.00013  -0.00522   0.00001
   Pb     2.85716   3.05664   6.11629   0.00000   0.00092   0.00001
   I      2.63561   3.05693   2.96620  -0.00002  -0.00524  -0.00001
   I      2.45266  -0.00040   0.19446  -0.00001  -0.00125  -0.00001
   I      5.87010   3.05628   5.68411   0.00002  -0.00049  -0.00000
PRIMCOORD 12
     12   1
   C      5.53911  -0.00095   2.86464  -0.02342   0.00030   0.00403
   N      0.74476  -0.00030   3.44925  -0.02671   0.00004   0.01242
   H      5.62204  -0.00117   1.76766  -0.01696   0.00044   0.00457
   H      5.00376   0.90156   3.19727  -0.02541   0.00035   0.00088
   H      5.00451   5.21163   3.19760  -0.02566   0.00030   0.00063
   H      1.29168   0.84555   3.15958  -0.02409  -0.00015   0.01726
   H      1.29243   5.26856   3.15985  -0.02431   0.00015   0.01710
   H      0.74273  -0.00011   4.49191  -0.03349  -0.00006   0.01214
   Pb     2.85716   3.05664   6.11629   0.01234   0.00000  -0.02573
   I      2.63561   3.05693   2.96620   0.00698   0.00000   0.04907
   I      2.45266  -0.00040   0.19446   0.00356  -0.00006  -0.00609
   I      5.87010   3.05628   5.68411  -0.02434   0.00001  -0.00315
PRIMCOORD 13
     12   1
   C      5.53911  -0.00095   2.86464   0.02880  -0.00004   0.00487
   N      0.74476  -0.00030   3.44925   0.03417   0.00000  -0.00882
   H      5.62204  -0.00117   1.76766   0.01775  -0.00002   0.00399
   H      5.00376   0.90156   3.19727   0.03227  -0.00012   0.01067
   H      5.00451   5.21163   3.19760   0.03234   0.00000   0.01065
   H      1.29168   0.84555   3.15958   0.03092   0.00034  -0.01446
   H      1.29243   5.26856   3.15985   0.03097  -0.00030  -0.01448
   H      0.74273  -0.00011   4.49191   0.04500  -0.00002  -0.00835
   Pb     2.85716   3.05664   6.11629   0.01085  -0.00001   0.00375
   I      2.63561   3.05693   2.96620  -0.00098  -0.00000  -0.00867
   I      2.45266  -0.00040   0.19446   0.00001   0.00002   0.00087
   I      5.87010   3.05628   5.68411  -0.02475   0.00000   0.00229
PRIMCOORD 14
     12   1
   C      5.53911  -0.00095   2.86464  -0.00019  -0.01502  -0.00014
   N      0.74476  -0.00030   3.44925  -0.00025   0.00280   0.00002
   H      5.62204  -0.00117   1.76766  -0.00006   0.00207  -0.00013
   H      5.00376   0.90156   3.19727  -0.01809  -0.03044   0.01275
   H      5.00451   5.21163   3.19760   0.01762  -0.03045  -0.01315
   H      1.29168   0.84555   3.15958  -0.01594   0.01866   0.01658
   H      1.29243   5.26856   3.15985   0.01551   0.01866  -0.01643
   H      0.74273  -0.00011   4.49191  -0.00038  -0.01938   0.00002
   Pb     2.85716   3.05664   6.11629   0.00003   0.03030   0.00005
   I      2.63561   3.05693   2.96620   0.00006   0.00885  -0.00010
   I      2.45266  -0.00040   0.19446   0.00002  -0.06168   0.00002
   I      5.87010   3.05628   5.68411  -0.00006   0.00480   0.00002
PRIMCOORD 15
     12   1
   C      5.53911  -0.00095   2.86464   0.03062  -0.00015   0.00937
   N      0.74476  -0.00030   3.44925   0.03547  -0.00000  -0.00372
   H      5.62204  -0.00117   1.76766   0.01989  -0.00017   0.00853
   H      5.00376   0.90156   3.19727   0.03395  -0.00022   0.01490
   H      5.00451   5.21163   3.19760   0.03413  -0.00016   0.01494
   H      1.29168   0.84555   3.15958   0.03218   0.00067  -0.00838
   H      1.29243   5.26856   3.15985   0.03234  -0.00058  -0.00837
   H      0.74273  -0.00011   4.49191   0.04555  -0.00000  -0.00319
   Pb     2.85716   3.05664   6.11629  -0.00309   0.00004  -0.00247
   I      2.63561   3.05693   2.96620  -0.00636  -0.00000   0.00731
   I      2.45266  -0.00040   0.19446  -0.00305  -0.00003  -0.00252
   I      5.87010   3.05628   5.68411   0.00607  -0.00000  -0.00137
PRIMCOORD 16
     12   1
   C      5.53911  -0.00095   2.86464   0.01218  -0.00001   0.00265
   N      0.74476  -0.00030   3.44925  -0.00240  -0.00000   0.03591
   H      5.62204  -0.00117   1.76766   0.04015  -0.00002   0.00476
   H      5.00376   0.90156   3.19727   0.00383   0.00003  -0.01093
   H      5.00451   5.21163   3.19760   0.00383  -0.00006  -0.01092
   H      1.29168   0.84555   3.15958   0.00410   0.00017   0.04821
   H      1.29243   5.26856   3.15985   0.00410  -0.00017   0.04821
   H      0.74273  -0.00011   4.49191  -0.02618   0.00000   0.03551
   Pb     2.85716   3.05664   6.11629   0.00018   0.00000   0.00007
   I      2.63561   3.05693   2.96620   0.00057  -0.00000  -0.00158
   I      2.45266  -0.00040   0.19446  -0.00154   0.00000  -0.00370
   I      5.87010   3.05628   5.68411  -0.00044  -0.00000   0.00003
PRIMCOORD 17
     12   1
   C      5.53911  -0.00095   2.86464   0.00000   0.00196   0.00001
   N      0.74476  -0.00030   3.44925   0.00000   0.00487   0.00000
   H      5.62204  -0.00117   1.76766  -0.00001  -0.04790   0.00002
   H      5.00376   0.90156   3.19727   0.01442   0.02505  -0.03939
   H      5.00451   5.21163   3.19760  -0.01441   0.02506   0.03940
   H      1.29168   0.84555   3.15958   0.00876  -0.00944  -0.02469
   H      1.29243   5.26856   3.15985  -0.00876  -0.00943   0.02469
   H      0.74273  -0.00011   4.49191   0.00001   0.03676  -0.00001
   Pb     2.85716   3.05664   6.11629   0.00000   0.00019  -0.00000
   I      2.63561   3.05693   2.96620  -0.00000  -0.00063  -0.00000
   I      2.45266  -0.00040   0.19446  -0.00000  -0.00064  -0.00000
   I      5.87010   3.05628   5.68411  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.53911  -0.00095   2.86464   0.00002   0.00493  -0.00000
   N      0.74476  -0.00030   3.44925   0.00002  -0.03296  -0.00000
   H      5.62204  -0.00117   1.76766   0.00001  -0.00062  -0.00000
   H      5.00376   0.90156   3.19727   0.02670   0.02162  -0.00230
   H      5.00451   5.21163   3.19760  -0.02665   0.02162   0.00229
   H      1.29168   0.84555   3.15958   0.02111  -0.04860  -0.00283
   H      1.29243   5.26856   3.15985  -0.02107  -0.04860   0.00282
   H      0.74273  -0.00011   4.49191   0.00003  -0.02961  -0.00000
   Pb     2.85716   3.05664   6.11629  -0.00000   0.00020   0.00000
   I      2.63561   3.05693   2.96620  -0.00000   0.00382   0.00000
   I      2.45266  -0.00040   0.19446  -0.00000  -0.00014  -0.00000
   I      5.87010   3.05628   5.68411   0.00000  -0.00016   0.00000
PRIMCOORD 19
     12   1
   C      5.53911  -0.00095   2.86464  -0.00000   0.00049  -0.00000
   N      0.74476  -0.00030   3.44925  -0.00000  -0.00041  -0.00000
   H      5.62204  -0.00117   1.76766  -0.00000  -0.03072   0.00000
   H      5.00376   0.90156   3.19727   0.01073   0.01590  -0.02459
   H      5.00451   5.21163   3.19760  -0.01073   0.01591   0.02458
   H      1.29168   0.84555   3.15958  -0.01523   0.02326   0.03882
   H      1.29243   5.26856   3.15985   0.01523   0.02324  -0.03882
   H      0.74273  -0.00011   4.49191  -0.00000  -0.05052   0.00001
   Pb     2.85716   3.05664   6.11629  -0.00000  -0.00000   0.00000
   I      2.63561   3.05693   2.96620   0.00000   0.00004   0.00000
   I      2.45266  -0.00040   0.19446   0.00000   0.00018   0.00000
   I      5.87010   3.05628   5.68411   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.53911  -0.00095   2.86464  -0.00212   0.00000   0.00366
   N      0.74476  -0.00030   3.44925  -0.00187   0.00000   0.00431
   H      5.62204  -0.00117   1.76766   0.04681  -0.00001   0.00634
   H      5.00376   0.90156   3.19727  -0.01371   0.00407  -0.02746
   H      5.00451   5.21163   3.19760  -0.01370  -0.00408  -0.02745
   H      1.29168   0.84555   3.15958  -0.01416  -0.00451  -0.03085
   H      1.29243   5.26856   3.15985  -0.01417   0.00449  -0.03085
   H      0.74273  -0.00011   4.49191   0.05860  -0.00001   0.00579
   Pb     2.85716   3.05664   6.11629  -0.00001   0.00000   0.00000
   I      2.63561   3.05693   2.96620   0.00000  -0.00000   0.00003
   I      2.45266  -0.00040   0.19446   0.00002  -0.00000  -0.00001
   I      5.87010   3.05628   5.68411   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.53911  -0.00095   2.86464   0.00000   0.00520  -0.00000
   N      0.74476  -0.00030   3.44925   0.00000   0.00416  -0.00000
   H      5.62204  -0.00117   1.76766  -0.00001  -0.02216   0.00000
   H      5.00376   0.90156   3.19727  -0.04062  -0.01545  -0.01195
   H      5.00451   5.21163   3.19760   0.04062  -0.01545   0.01197
   H      1.29168   0.84555   3.15958   0.04287  -0.01926   0.01287
   H      1.29243   5.26856   3.15985  -0.04287  -0.01926  -0.01285
   H      0.74273  -0.00011   4.49191  -0.00001  -0.02554   0.00000
   Pb     2.85716   3.05664   6.11629  -0.00000  -0.00000  -0.00000
   I      2.63561   3.05693   2.96620   0.00000   0.00000   0.00000
   I      2.45266  -0.00040   0.19446  -0.00000   0.00001   0.00000
   I      5.87010   3.05628   5.68411   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.53911  -0.00095   2.86464  -0.03679  -0.00000  -0.01666
   N      0.74476  -0.00030   3.44925   0.03240   0.00000   0.01413
   H      5.62204  -0.00117   1.76766  -0.03484   0.00000  -0.01688
   H      5.00376   0.90156   3.19727  -0.03008   0.00217  -0.00993
   H      5.00451   5.21163   3.19760  -0.03009  -0.00217  -0.00993
   H      1.29168   0.84555   3.15958   0.03108   0.00111   0.01480
   H      1.29243   5.26856   3.15985   0.03108  -0.00111   0.01481
   H      0.74273  -0.00011   4.49191   0.03182   0.00000   0.01478
   Pb     2.85716   3.05664   6.11629  -0.00000  -0.00000  -0.00000
   I      2.63561   3.05693   2.96620  -0.00005   0.00000   0.00000
   I      2.45266  -0.00040   0.19446  -0.00004  -0.00000  -0.00002
   I      5.87010   3.05628   5.68411   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.53911  -0.00095   2.86464   0.00635  -0.00001  -0.01375
   N      0.74476  -0.00030   3.44925  -0.00589   0.00001   0.01033
   H      5.62204  -0.00117   1.76766  -0.04666   0.00001  -0.01735
   H      5.00376   0.90156   3.19727   0.01262  -0.01427   0.03542
   H      5.00451   5.21163   3.19760   0.01260   0.01429   0.03541
   H      1.29168   0.84555   3.15958  -0.01051  -0.00958  -0.02412
   H      1.29243   5.26856   3.15985  -0.01052   0.00957  -0.02412
   H      0.74273  -0.00011   4.49191   0.04683  -0.00001   0.01249
   Pb     2.85716   3.05664   6.11629  -0.00000   0.00000  -0.00000
   I      2.63561   3.05693   2.96620   0.00000  -0.00000   0.00001
   I      2.45266  -0.00040   0.19446   0.00001  -0.00000   0.00001
   I      5.87010   3.05628   5.68411   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.53911  -0.00095   2.86464   0.00000   0.01448  -0.00001
   N      0.74476  -0.00030   3.44925  -0.00000  -0.01202   0.00001
   H      5.62204  -0.00117   1.76766  -0.00001  -0.03526   0.00000
   H      5.00376   0.90156   3.19727  -0.04288  -0.01044  -0.00204
   H      5.00451   5.21163   3.19760   0.04288  -0.01044   0.00207
   H      1.29168   0.84555   3.15958  -0.04115   0.01158  -0.00613
   H      1.29243   5.26856   3.15985   0.04114   0.01158   0.00610
   H      0.74273  -0.00011   4.49191   0.00001   0.02774  -0.00000
   Pb     2.85716   3.05664   6.11629  -0.00000  -0.00000   0.00000
   I      2.63561   3.05693   2.96620  -0.00000  -0.00000   0.00000
   I      2.45266  -0.00040   0.19446  -0.00000  -0.00000  -0.00000
   I      5.87010   3.05628   5.68411  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.53911  -0.00095   2.86464  -0.01073  -0.00000  -0.00515
   N      0.74476  -0.00030   3.44925  -0.00044  -0.00000  -0.00057
   H      5.62204  -0.00117   1.76766   0.06368  -0.00000   0.00096
   H      5.00376   0.90156   3.19727   0.03771   0.01347   0.03584
   H      5.00451   5.21163   3.19760   0.03771  -0.01347   0.03585
   H      1.29168   0.84555   3.15958  -0.00125  -0.00075  -0.00117
   H      1.29243   5.26856   3.15985  -0.00125   0.00075  -0.00117
   H      0.74273  -0.00011   4.49191  -0.00383   0.00000  -0.00162
   Pb     2.85716   3.05664   6.11629   0.00000   0.00000  -0.00000
   I      2.63561   3.05693   2.96620  -0.00000  -0.00000   0.00000
   I      2.45266  -0.00040   0.19446   0.00001   0.00000  -0.00000
   I      5.87010   3.05628   5.68411   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.53911  -0.00095   2.86464  -0.00000  -0.00353   0.00000
   N      0.74476  -0.00030   3.44925  -0.00000  -0.00311   0.00000
   H      5.62204  -0.00117   1.76766  -0.00001   0.06699  -0.00001
   H      5.00376   0.90156   3.19727  -0.01928   0.00445  -0.04784
   H      5.00451   5.21163   3.19760   0.01930   0.00445   0.04783
   H      1.29168   0.84555   3.15958  -0.00599   0.00087   0.00156
   H      1.29243   5.26856   3.15985   0.00599   0.00088  -0.00157
   H      0.74273  -0.00011   4.49191   0.00000   0.00719  -0.00000
   Pb     2.85716   3.05664   6.11629   0.00000  -0.00000   0.00000
   I      2.63561   3.05693   2.96620   0.00000   0.00000  -0.00000
   I      2.45266  -0.00040   0.19446  -0.00000  -0.00000  -0.00000
   I      5.87010   3.05628   5.68411  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.53911  -0.00095   2.86464  -0.00285   0.00000   0.00275
   N      0.74476  -0.00030   3.44925  -0.00227   0.00000   0.00214
   H      5.62204  -0.00117   1.76766  -0.03648  -0.00001  -0.00136
   H      5.00376   0.90156   3.19727   0.04321   0.03839  -0.02973
   H      5.00451   5.21163   3.19760   0.04319  -0.03841  -0.02974
   H      1.29168   0.84555   3.15958   0.00410  -0.00615  -0.00271
   H      1.29243   5.26856   3.15985   0.00410   0.00615  -0.00271
   H      0.74273  -0.00011   4.49191   0.00773  -0.00000   0.00283
   Pb     2.85716   3.05664   6.11629   0.00000   0.00000   0.00000
   I      2.63561   3.05693   2.96620  -0.00000  -0.00000   0.00000
   I      2.45266  -0.00040   0.19446   0.00000  -0.00000  -0.00000
   I      5.87010   3.05628   5.68411  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.53911  -0.00095   2.86464   0.00021  -0.00000   0.00018
   N      0.74476  -0.00030   3.44925   0.00918   0.00000   0.00620
   H      5.62204  -0.00117   1.76766  -0.00527   0.00000  -0.00021
   H      5.00376   0.90156   3.19727   0.00270   0.00233  -0.00257
   H      5.00451   5.21163   3.19760   0.00269  -0.00233  -0.00256
   H      1.29168   0.84555   3.15958  -0.03586   0.01051  -0.04174
   H      1.29243   5.26856   3.15985  -0.03587  -0.01052  -0.04176
   H      0.74273  -0.00011   4.49191  -0.05939   0.00002   0.00166
   Pb     2.85716   3.05664   6.11629   0.00000  -0.00000   0.00000
   I      2.63561   3.05693   2.96620   0.00001  -0.00000   0.00002
   I      2.45266  -0.00040   0.19446  -0.00001  -0.00000  -0.00003
   I      5.87010   3.05628   5.68411  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.53911  -0.00095   2.86464  -0.00044  -0.00000   0.00136
   N      0.74476  -0.00030   3.44925  -0.00317  -0.00000   0.00298
   H      5.62204  -0.00117   1.76766   0.00625  -0.00000   0.00241
   H      5.00376   0.90156   3.19727  -0.00635  -0.00287   0.00075
   H      5.00451   5.21163   3.19760  -0.00636   0.00288   0.00075
   H      1.29168   0.84555   3.15958   0.04393  -0.04079  -0.02990
   H      1.29243   5.26856   3.15985   0.04392   0.04078  -0.02995
   H      0.74273  -0.00011   4.49191  -0.02931   0.00002  -0.00000
   Pb     2.85716   3.05664   6.11629  -0.00000   0.00000  -0.00000
   I      2.63561   3.05693   2.96620  -0.00002  -0.00000   0.00001
   I      2.45266  -0.00040   0.19446  -0.00000   0.00000  -0.00002
   I      5.87010   3.05628   5.68411   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.53911  -0.00095   2.86464  -0.00000   0.00174   0.00000
   N      0.74476  -0.00030   3.44925   0.00000   0.00408   0.00000
   H      5.62204  -0.00117   1.76766   0.00000   0.00233   0.00000
   H      5.00376   0.90156   3.19727  -0.00530   0.00044  -0.00342
   H      5.00451   5.21163   3.19760   0.00529   0.00044   0.00342
   H      1.29168   0.84555   3.15958  -0.01720  -0.00472  -0.04807
   H      1.29243   5.26856   3.15985   0.01721  -0.00469   0.04804
   H      0.74273  -0.00011   4.49191  -0.00003  -0.06812   0.00001
   Pb     2.85716   3.05664   6.11629  -0.00000   0.00000  -0.00000
   I      2.63561   3.05693   2.96620  -0.00000  -0.00001   0.00000
   I      2.45266  -0.00040   0.19446   0.00000   0.00000  -0.00000
   I      5.87010   3.05628   5.68411   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.53911  -0.00095   2.86464   0.00457  -0.00000   0.00139
   N      0.74476  -0.00030   3.44925  -0.00040   0.00000  -0.00002
   H      5.62204  -0.00117   1.76766   0.00425  -0.00001  -0.05266
   H      5.00376   0.90156   3.19727  -0.02877   0.04905   0.01823
   H      5.00451   5.21163   3.19760  -0.02877  -0.04904   0.01824
   H      1.29168   0.84555   3.15958   0.00226   0.00396  -0.00151
   H      1.29243   5.26856   3.15985   0.00226  -0.00396  -0.00151
   H      0.74273  -0.00011   4.49191  -0.00028   0.00000   0.00282
   Pb     2.85716   3.05664   6.11629  -0.00000  -0.00000  -0.00000
   I      2.63561   3.05693   2.96620   0.00000   0.00000  -0.00000
   I      2.45266  -0.00040   0.19446   0.00000  -0.00000   0.00000
   I      5.87010   3.05628   5.68411   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.53911  -0.00095   2.86464   0.00000   0.00884   0.00000
   N      0.74476  -0.00030   3.44925   0.00001  -0.00328  -0.00000
   H      5.62204  -0.00117   1.76766   0.00000   0.00158  -0.00002
   H      5.00376   0.90156   3.19727   0.03138  -0.05291  -0.02051
   H      5.00451   5.21163   3.19760  -0.03139  -0.05289   0.02053
   H      1.29168   0.84555   3.15958   0.01345   0.02206  -0.00880
   H      1.29243   5.26856   3.15985  -0.01353   0.02220   0.00884
   H      0.74273  -0.00011   4.49191   0.00000  -0.00091  -0.00001
   Pb     2.85716   3.05664   6.11629  -0.00000   0.00000  -0.00000
   I      2.63561   3.05693   2.96620  -0.00000   0.00001  -0.00000
   I      2.45266  -0.00040   0.19446   0.00000   0.00000   0.00000
   I      5.87010   3.05628   5.68411   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.53911  -0.00095   2.86464  -0.00326  -0.00001   0.00853
   N      0.74476  -0.00030   3.44925   0.00142  -0.00001  -0.00099
   H      5.62204  -0.00117   1.76766   0.00637  -0.00002  -0.08210
   H      5.00376   0.90156   3.19727   0.01605  -0.02907  -0.00948
   H      5.00451   5.21163   3.19760   0.01611   0.02916  -0.00953
   H      1.29168   0.84555   3.15958  -0.00925  -0.01574   0.00565
   H      1.29243   5.26856   3.15985  -0.00930   0.01584   0.00567
   H      0.74273  -0.00011   4.49191  -0.00079  -0.00000   0.00196
   Pb     2.85716   3.05664   6.11629   0.00000   0.00000  -0.00000
   I      2.63561   3.05693   2.96620  -0.00000   0.00000  -0.00000
   I      2.45266  -0.00040   0.19446   0.00000  -0.00000   0.00000
   I      5.87010   3.05628   5.68411  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.53911  -0.00095   2.86464  -0.00133   0.00004   0.00206
   N      0.74476  -0.00030   3.44925  -0.00486   0.00007   0.00186
   H      5.62204  -0.00117   1.76766   0.00172   0.00000  -0.01785
   H      5.00376   0.90156   3.19727   0.00727  -0.01131  -0.00361
   H      5.00451   5.21163   3.19760   0.00696   0.01079  -0.00343
   H      1.29168   0.84555   3.15958   0.03369   0.05432  -0.01953
   H      1.29243   5.26856   3.15985   0.03426  -0.05523  -0.01985
   H      0.74273  -0.00011   4.49191  -0.00129   0.00002   0.01374
   Pb     2.85716   3.05664   6.11629  -0.00000   0.00000   0.00000
   I      2.63561   3.05693   2.96620   0.00001  -0.00000   0.00000
   I      2.45266  -0.00040   0.19446  -0.00000  -0.00000  -0.00000
   I      5.87010   3.05628   5.68411   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.53911  -0.00095   2.86464  -0.00001  -0.00357   0.00001
   N      0.74476  -0.00030   3.44925  -0.00005  -0.00762   0.00002
   H      5.62204  -0.00117   1.76766   0.00001  -0.00054  -0.00008
   H      5.00376   0.90156   3.19727  -0.01370   0.02195   0.00816
   H      5.00451   5.21163   3.19760   0.01381   0.02208  -0.00821
   H      1.29168   0.84555   3.15958   0.03383   0.05255  -0.02003
   H      1.29243   5.26856   3.15985  -0.03316   0.05149   0.01963
   H      0.74273  -0.00011   4.49191  -0.00001  -0.00196   0.00014
   Pb     2.85716   3.05664   6.11629   0.00000   0.00000   0.00000
   I      2.63561   3.05693   2.96620   0.00000   0.00002   0.00000
   I      2.45266  -0.00040   0.19446  -0.00000   0.00000  -0.00000
   I      5.87010   3.05628   5.68411   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.53911  -0.00095   2.86464  -0.00003  -0.00000   0.00044
   N      0.74476  -0.00030   3.44925  -0.00083   0.00000   0.00732
   H      5.62204  -0.00117   1.76766  -0.00053  -0.00000  -0.00595
   H      5.00376   0.90156   3.19727   0.00046  -0.00072  -0.00033
   H      5.00451   5.21163   3.19760   0.00046   0.00072  -0.00033
   H      1.29168   0.84555   3.15958   0.00360   0.00651  -0.00051
   H      1.29243   5.26856   3.15985   0.00359  -0.00650  -0.00051
   H      0.74273  -0.00011   4.49191   0.00486  -0.00002  -0.09886
   Pb     2.85716   3.05664   6.11629  -0.00000   0.00000  -0.00000
   I      2.63561   3.05693   2.96620   0.00000  -0.00000  -0.00000
   I      2.45266  -0.00040   0.19446  -0.00001   0.00000  -0.00000
   I      5.87010   3.05628   5.68411   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_0.998_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.151035293   -0.000638420   -0.002988394
    0.000876105    6.114891642   -0.000019741
    0.133680745   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.54533  -0.00095   2.86484  -0.00289   0.00484  -0.02831
   N      0.74511  -0.00030   3.44882  -0.00289   0.00484  -0.02831
   H      5.62776  -0.00116   1.76782  -0.00289   0.00484  -0.02831
   H      5.01014   0.90155   3.19774  -0.00289   0.00484  -0.02831
   H      5.01089   5.21165   3.19806  -0.00289   0.00484  -0.02831
   H      1.29193   0.84552   3.15892  -0.00289   0.00484  -0.02831
   H      1.29267   5.26857   3.15919  -0.00289   0.00484  -0.02831
   H      0.74358  -0.00012   4.49150  -0.00289   0.00484  -0.02831
   Pb     2.86179   3.05664   6.11481  -0.00289   0.00484  -0.02831
   I      2.63657   3.05693   2.96579  -0.00289   0.00484  -0.02831
   I      2.45360  -0.00041   0.19359  -0.00289   0.00484  -0.02831
   I      5.87636   3.05628   5.68775  -0.00289   0.00484  -0.02831
PRIMCOORD  2
     12   1
   C      5.54533  -0.00095   2.86484  -0.00865   0.02699   0.00550
   N      0.74511  -0.00030   3.44882  -0.00865   0.02699   0.00550
   H      5.62776  -0.00116   1.76782  -0.00865   0.02699   0.00550
   H      5.01014   0.90155   3.19774  -0.00865   0.02699   0.00550
   H      5.01089   5.21165   3.19806  -0.00865   0.02699   0.00550
   H      1.29193   0.84552   3.15892  -0.00865   0.02699   0.00550
   H      1.29267   5.26857   3.15919  -0.00865   0.02699   0.00550
   H      0.74358  -0.00012   4.49150  -0.00865   0.02699   0.00550
   Pb     2.86179   3.05664   6.11481  -0.00865   0.02699   0.00550
   I      2.63657   3.05693   2.96579  -0.00865   0.02699   0.00550
   I      2.45360  -0.00041   0.19359  -0.00865   0.02699   0.00550
   I      5.87636   3.05628   5.68775  -0.00865   0.02699   0.00550
PRIMCOORD  3
     12   1
   C      5.54533  -0.00095   2.86484   0.02739   0.00903  -0.00125
   N      0.74511  -0.00030   3.44882   0.02739   0.00903  -0.00125
   H      5.62776  -0.00116   1.76782   0.02739   0.00903  -0.00125
   H      5.01014   0.90155   3.19774   0.02739   0.00903  -0.00125
   H      5.01089   5.21165   3.19806   0.02739   0.00903  -0.00125
   H      1.29193   0.84552   3.15892   0.02739   0.00903  -0.00125
   H      1.29267   5.26857   3.15919   0.02739   0.00903  -0.00125
   H      0.74358  -0.00012   4.49150   0.02739   0.00903  -0.00125
   Pb     2.86179   3.05664   6.11481   0.02739   0.00903  -0.00125
   I      2.63657   3.05693   2.96579   0.02739   0.00903  -0.00125
   I      2.45360  -0.00041   0.19359   0.02739   0.00903  -0.00125
   I      5.87636   3.05628   5.68775   0.02739   0.00903  -0.00125
PRIMCOORD  4
     12   1
   C      5.54533  -0.00095   2.86484   0.00004   0.02255  -0.00012
   N      0.74511  -0.00030   3.44882   0.00002   0.02934  -0.00006
   H      5.62776  -0.00116   1.76782   0.00009   0.02649  -0.00012
   H      5.01014   0.90155   3.19774  -0.00458   0.01895   0.00230
   H      5.01089   5.21165   3.19806   0.00464   0.01895  -0.00259
   H      1.29193   0.84552   3.15892  -0.00202   0.02862  -0.00587
   H      1.29267   5.26857   3.15919   0.00207   0.02862   0.00580
   H      0.74358  -0.00012   4.49150  -0.00003   0.03958  -0.00006
   Pb     2.86179   3.05664   6.11481  -0.00002   0.00745   0.00002
   I      2.63657   3.05693   2.96579   0.00001   0.02959   0.00001
   I      2.45360  -0.00041   0.19359   0.00004   0.00557  -0.00005
   I      5.87636   3.05628   5.68775  -0.00002  -0.05398   0.00003
PRIMCOORD  5
     12   1
   C      5.54533  -0.00095   2.86484  -0.01460  -0.00060  -0.00121
   N      0.74511  -0.00030   3.44882  -0.01230  -0.00044  -0.00718
   H      5.62776  -0.00116   1.76782  -0.01867  -0.00072  -0.00156
   H      5.01014   0.90155   3.19774  -0.01306  -0.00047   0.00103
   H      5.01089   5.21165   3.19806  -0.01292  -0.00074   0.00124
   H      1.29193   0.84552   3.15892  -0.01322  -0.00113  -0.00977
   H      1.29267   5.26857   3.15919  -0.01316   0.00020  -0.00953
   H      0.74358  -0.00012   4.49150  -0.00716  -0.00029  -0.00651
   Pb     2.86179   3.05664   6.11481   0.03050   0.00036   0.01148
   I      2.63657   3.05693   2.96579   0.01071  -0.00041   0.00640
   I      2.45360  -0.00041   0.19359  -0.07208   0.00023   0.01383
   I      5.87636   3.05628   5.68775   0.01493  -0.00028  -0.03785
PRIMCOORD  6
     12   1
   C      5.54533  -0.00095   2.86484  -0.02469  -0.00067  -0.00830
   N      0.74511  -0.00030   3.44882  -0.02181  -0.00051  -0.01518
   H      5.62776  -0.00116   1.76782  -0.03051  -0.00082  -0.00877
   H      5.01014   0.90155   3.19774  -0.02360  -0.00086  -0.00618
   H      5.01089   5.21165   3.19806  -0.02347  -0.00046  -0.00593
   H      1.29193   0.84552   3.15892  -0.02315  -0.00043  -0.01764
   H      1.29267   5.26857   3.15919  -0.02309  -0.00065  -0.01740
   H      0.74358  -0.00012   4.49150  -0.01544  -0.00036  -0.01501
   Pb     2.86179   3.05664   6.11481   0.02192   0.00039  -0.00550
   I      2.63657   3.05693   2.96579  -0.02888  -0.00049  -0.00479
   I      2.45360  -0.00041   0.19359  -0.01443   0.00023  -0.02610
   I      5.87636   3.05628   5.68775   0.01337  -0.00022   0.04289
PRIMCOORD  7
     12   1
   C      5.54533  -0.00095   2.86484  -0.00026  -0.03341   0.00015
   N      0.74511  -0.00030   3.44882  -0.00042  -0.02915   0.00055
   H      5.62776  -0.00116   1.76782   0.00006  -0.03896   0.00018
   H      5.01014   0.90155   3.19774  -0.00157  -0.03240  -0.00473
   H      5.01089   5.21165   3.19806   0.00086  -0.03240   0.00472
   H      1.29193   0.84552   3.15892  -0.00018  -0.03132  -0.00515
   H      1.29267   5.26857   3.15919  -0.00053  -0.03136   0.00658
   H      0.74358  -0.00012   4.49150  -0.00076  -0.02160   0.00053
   Pb     2.86179   3.05664   6.11481   0.00003   0.02336   0.00028
   I      2.63657   3.05693   2.96579  -0.00082  -0.03050   0.00014
   I      2.45360  -0.00041   0.19359   0.00101   0.01402   0.00025
   I      5.87636   3.05628   5.68775  -0.00015  -0.01379  -0.00093
PRIMCOORD  8
     12   1
   C      5.54533  -0.00095   2.86484   0.01124  -0.00073  -0.02904
   N      0.74511  -0.00030   3.44882   0.01108  -0.00068  -0.02855
   H      5.62776  -0.00116   1.76782   0.01166  -0.00084  -0.02906
   H      5.01014   0.90155   3.19774   0.01096  -0.00082  -0.02920
   H      5.01089   5.21165   3.19806   0.01097  -0.00059  -0.02901
   H      1.29193   0.84552   3.15892   0.01192  -0.00118  -0.02763
   H      1.29267   5.26857   3.15919   0.01188  -0.00030  -0.02738
   H      0.74358  -0.00012   4.49150   0.01095  -0.00052  -0.02825
   Pb     2.86179   3.05664   6.11481  -0.01089   0.00054   0.00952
   I      2.63657   3.05693   2.96579   0.03244  -0.00075   0.00672
   I      2.45360  -0.00041   0.19359  -0.01293   0.00033  -0.02813
   I      5.87636   3.05628   5.68775  -0.00456  -0.00028   0.01311
PRIMCOORD  9
     12   1
   C      5.54533  -0.00095   2.86484  -0.00879   0.00084  -0.02954
   N      0.74511  -0.00030   3.44882  -0.01715   0.00078  -0.00984
   H      5.62776  -0.00116   1.76782   0.00712   0.00094  -0.02833
   H      5.01014   0.90155   3.19774  -0.01388   0.00065  -0.03709
   H      5.01089   5.21165   3.19806  -0.01391   0.00099  -0.03727
   H      1.29193   0.84552   3.15892  -0.01304   0.00139  -0.00083
   H      1.29267   5.26857   3.15919  -0.01300   0.00028  -0.00110
   H      0.74358  -0.00012   4.49150  -0.03287   0.00061  -0.01052
   Pb     2.86179   3.05664   6.11481   0.00595  -0.00065   0.02619
   I      2.63657   3.05693   2.96579  -0.02196   0.00083   0.01469
   I      2.45360  -0.00041   0.19359   0.01747  -0.00038  -0.02716
   I      5.87636   3.05628   5.68775  -0.00188   0.00041  -0.02548
PRIMCOORD 10
     12   1
   C      5.54533  -0.00095   2.86484  -0.01262  -0.00009   0.03626
   N      0.74511  -0.00030   3.44882   0.00086  -0.00002   0.00440
   H      5.62776  -0.00116   1.76782  -0.03963  -0.00011   0.03424
   H      5.01014   0.90155   3.19774  -0.00445  -0.00009   0.04944
   H      5.01089   5.21165   3.19806  -0.00436  -0.00011   0.04949
   H      1.29193   0.84552   3.15892  -0.00550  -0.00008  -0.00721
   H      1.29267   5.26857   3.15919  -0.00543   0.00008  -0.00719
   H      0.74358  -0.00012   4.49150   0.02485  -0.00001   0.00505
   Pb     2.86179   3.05664   6.11481  -0.00011  -0.00000   0.00093
   I      2.63657   3.05693   2.96579   0.00147   0.00002  -0.00104
   I      2.45360  -0.00041   0.19359   0.00028  -0.00000  -0.00423
   I      5.87636   3.05628   5.68775  -0.00019  -0.00000  -0.00116
PRIMCOORD 11
     12   1
   C      5.54533  -0.00095   2.86484   0.00002   0.03878   0.00010
   N      0.74511  -0.00030   3.44882   0.00006   0.00631   0.00001
   H      5.62776  -0.00116   1.76782  -0.00006   0.05710   0.00009
   H      5.01014   0.90155   3.19774   0.01580   0.04230   0.01608
   H      5.01089   5.21165   3.19806  -0.01571   0.04230  -0.01579
   H      1.29193   0.84552   3.15892   0.01333   0.00159   0.00986
   H      1.29267   5.26857   3.15919  -0.01325   0.00159  -0.00992
   H      0.74358  -0.00012   4.49150   0.00014  -0.00529   0.00001
   Pb     2.86179   3.05664   6.11481   0.00000   0.00092   0.00001
   I      2.63657   3.05693   2.96579  -0.00002  -0.00526  -0.00001
   I      2.45360  -0.00041   0.19359  -0.00001  -0.00123  -0.00001
   I      5.87636   3.05628   5.68775   0.00002  -0.00048  -0.00001
PRIMCOORD 12
     12   1
   C      5.54533  -0.00095   2.86484   0.02255  -0.00032  -0.00428
   N      0.74511  -0.00030   3.44882   0.02570  -0.00004  -0.01234
   H      5.62776  -0.00116   1.76782   0.01636  -0.00047  -0.00479
   H      5.01014   0.90155   3.19774   0.02444  -0.00037  -0.00129
   H      5.01089   5.21165   3.19806   0.02471  -0.00033  -0.00103
   H      1.29193   0.84552   3.15892   0.02313   0.00015  -0.01708
   H      1.29267   5.26857   3.15919   0.02336  -0.00014  -0.01691
   H      0.74358  -0.00012   4.49150   0.03220   0.00006  -0.01207
   Pb     2.86179   3.05664   6.11481  -0.01383  -0.00000   0.02656
   I      2.63657   3.05693   2.96579  -0.00733  -0.00000  -0.05043
   I      2.45360  -0.00041   0.19359  -0.00380   0.00006   0.00625
   I      5.87636   3.05628   5.68775   0.02760  -0.00001   0.00301
PRIMCOORD 13
     12   1
   C      5.54533  -0.00095   2.86484   0.02879  -0.00004   0.00463
   N      0.74511  -0.00030   3.44882   0.03415  -0.00000  -0.00902
   H      5.62776  -0.00116   1.76782   0.01779  -0.00003   0.00377
   H      5.01014   0.90155   3.19774   0.03225  -0.00012   0.01040
   H      5.01089   5.21165   3.19806   0.03232   0.00000   0.01039
   H      1.29193   0.84552   3.15892   0.03089   0.00033  -0.01467
   H      1.29267   5.26857   3.15919   0.03094  -0.00029  -0.01469
   H      0.74358  -0.00012   4.49150   0.04494  -0.00002  -0.00855
   Pb     2.86179   3.05664   6.11481   0.01067  -0.00001   0.00432
   I      2.63657   3.05693   2.96579  -0.00099  -0.00000  -0.00984
   I      2.45360  -0.00041   0.19359   0.00003   0.00002   0.00105
   I      5.87636   3.05628   5.68775  -0.02445   0.00000   0.00241
PRIMCOORD 14
     12   1
   C      5.54533  -0.00095   2.86484  -0.00018  -0.01490  -0.00013
   N      0.74511  -0.00030   3.44882  -0.00024   0.00277   0.00002
   H      5.62776  -0.00116   1.76782  -0.00005   0.00238  -0.00012
   H      5.01014   0.90155   3.19774  -0.01804  -0.03036   0.01292
   H      5.01089   5.21165   3.19806   0.01759  -0.03037  -0.01330
   H      1.29193   0.84552   3.15892  -0.01589   0.01866   0.01668
   H      1.29267   5.26857   3.15919   0.01548   0.01866  -0.01654
   H      0.74358  -0.00012   4.49150  -0.00036  -0.01953   0.00002
   Pb     2.86179   3.05664   6.11481   0.00002   0.03029   0.00004
   I      2.63657   3.05693   2.96579   0.00005   0.00884  -0.00010
   I      2.45360  -0.00041   0.19359   0.00002  -0.06166   0.00002
   I      5.87636   3.05628   5.68775  -0.00006   0.00479   0.00002
PRIMCOORD 15
     12   1
   C      5.54533  -0.00095   2.86484   0.03062  -0.00014   0.00940
   N      0.74511  -0.00030   3.44882   0.03547  -0.00000  -0.00371
   H      5.62776  -0.00116   1.76782   0.01987  -0.00016   0.00856
   H      5.01014   0.90155   3.19774   0.03396  -0.00022   0.01493
   H      5.01089   5.21165   3.19806   0.03414  -0.00015   0.01498
   H      1.29193   0.84552   3.15892   0.03218   0.00067  -0.00839
   H      1.29267   5.26857   3.15919   0.03233  -0.00058  -0.00838
   H      0.74358  -0.00012   4.49150   0.04557  -0.00000  -0.00319
   Pb     2.86179   3.05664   6.11481  -0.00297   0.00003  -0.00246
   I      2.63657   3.05693   2.96579  -0.00631  -0.00000   0.00727
   I      2.45360  -0.00041   0.19359  -0.00303  -0.00003  -0.00252
   I      5.87636   3.05628   5.68775   0.00580  -0.00000  -0.00135
PRIMCOORD 16
     12   1
   C      5.54533  -0.00095   2.86484   0.01215  -0.00001   0.00268
   N      0.74511  -0.00030   3.44882  -0.00241  -0.00000   0.03593
   H      5.62776  -0.00116   1.76782   0.04011  -0.00002   0.00477
   H      5.01014   0.90155   3.19774   0.00380   0.00003  -0.01090
   H      5.01089   5.21165   3.19806   0.00380  -0.00006  -0.01089
   H      1.29193   0.84552   3.15892   0.00409   0.00017   0.04822
   H      1.29267   5.26857   3.15919   0.00409  -0.00017   0.04822
   H      0.74358  -0.00012   4.49150  -0.02617   0.00000   0.03554
   Pb     2.86179   3.05664   6.11481   0.00018   0.00000   0.00008
   I      2.63657   3.05693   2.96579   0.00057  -0.00000  -0.00159
   I      2.45360  -0.00041   0.19359  -0.00154   0.00000  -0.00371
   I      5.87636   3.05628   5.68775  -0.00044  -0.00000   0.00004
PRIMCOORD 17
     12   1
   C      5.54533  -0.00095   2.86484   0.00000   0.00197   0.00001
   N      0.74511  -0.00030   3.44882   0.00000   0.00496   0.00000
   H      5.62776  -0.00116   1.76782  -0.00001  -0.04792   0.00002
   H      5.01014   0.90155   3.19774   0.01436   0.02504  -0.03942
   H      5.01089   5.21165   3.19806  -0.01435   0.02505   0.03943
   H      1.29193   0.84552   3.15892   0.00870  -0.00931  -0.02469
   H      1.29267   5.26857   3.15919  -0.00870  -0.00930   0.02469
   H      0.74358  -0.00012   4.49150   0.00001   0.03683  -0.00001
   Pb     2.86179   3.05664   6.11481   0.00000   0.00019  -0.00000
   I      2.63657   3.05693   2.96579  -0.00000  -0.00064  -0.00000
   I      2.45360  -0.00041   0.19359  -0.00000  -0.00064  -0.00000
   I      5.87636   3.05628   5.68775  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.54533  -0.00095   2.86484   0.00002   0.00494  -0.00000
   N      0.74511  -0.00030   3.44882   0.00002  -0.03288  -0.00000
   H      5.62776  -0.00116   1.76782   0.00001  -0.00090  -0.00000
   H      5.01014   0.90155   3.19774   0.02675   0.02176  -0.00255
   H      5.01089   5.21165   3.19806  -0.02671   0.02176   0.00255
   H      1.29193   0.84552   3.15892   0.02113  -0.04858  -0.00298
   H      1.29267   5.26857   3.15919  -0.02110  -0.04858   0.00298
   H      0.74358  -0.00012   4.49150   0.00003  -0.02933  -0.00000
   Pb     2.86179   3.05664   6.11481  -0.00000   0.00020   0.00000
   I      2.63657   3.05693   2.96579  -0.00000   0.00381   0.00000
   I      2.45360  -0.00041   0.19359  -0.00000  -0.00014  -0.00000
   I      5.87636   3.05628   5.68775   0.00000  -0.00017   0.00000
PRIMCOORD 19
     12   1
   C      5.54533  -0.00095   2.86484  -0.00000   0.00049  -0.00000
   N      0.74511  -0.00030   3.44882  -0.00000  -0.00041  -0.00000
   H      5.62776  -0.00116   1.76782  -0.00000  -0.03070   0.00000
   H      5.01014   0.90155   3.19774   0.01071   0.01589  -0.02458
   H      5.01089   5.21165   3.19806  -0.01071   0.01590   0.02456
   H      1.29193   0.84552   3.15892  -0.01522   0.02326   0.03884
   H      1.29267   5.26857   3.15919   0.01522   0.02325  -0.03884
   H      0.74358  -0.00012   4.49150  -0.00000  -0.05053   0.00001
   Pb     2.86179   3.05664   6.11481  -0.00000  -0.00000   0.00000
   I      2.63657   3.05693   2.96579   0.00000   0.00004   0.00000
   I      2.45360  -0.00041   0.19359   0.00000   0.00018   0.00000
   I      5.87636   3.05628   5.68775   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.54533  -0.00095   2.86484  -0.00211   0.00000   0.00366
   N      0.74511  -0.00030   3.44882  -0.00187   0.00000   0.00431
   H      5.62776  -0.00116   1.76782   0.04681  -0.00001   0.00632
   H      5.01014   0.90155   3.19774  -0.01372   0.00407  -0.02745
   H      5.01089   5.21165   3.19806  -0.01371  -0.00408  -0.02744
   H      1.29193   0.84552   3.15892  -0.01417  -0.00451  -0.03085
   H      1.29267   5.26857   3.15919  -0.01419   0.00449  -0.03085
   H      0.74358  -0.00012   4.49150   0.05860  -0.00001   0.00576
   Pb     2.86179   3.05664   6.11481  -0.00001   0.00000   0.00000
   I      2.63657   3.05693   2.96579   0.00000  -0.00000   0.00003
   I      2.45360  -0.00041   0.19359   0.00002  -0.00000  -0.00001
   I      5.87636   3.05628   5.68775   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.54533  -0.00095   2.86484   0.00000   0.00520  -0.00000
   N      0.74511  -0.00030   3.44882   0.00000   0.00415  -0.00000
   H      5.62776  -0.00116   1.76782  -0.00001  -0.02217   0.00000
   H      5.01014   0.90155   3.19774  -0.04063  -0.01545  -0.01193
   H      5.01089   5.21165   3.19806   0.04063  -0.01545   0.01194
   H      1.29193   0.84552   3.15892   0.04288  -0.01926   0.01285
   H      1.29267   5.26857   3.15919  -0.04287  -0.01926  -0.01283
   H      0.74358  -0.00012   4.49150  -0.00001  -0.02554   0.00000
   Pb     2.86179   3.05664   6.11481  -0.00000  -0.00000  -0.00000
   I      2.63657   3.05693   2.96579   0.00000   0.00000   0.00000
   I      2.45360  -0.00041   0.19359  -0.00000   0.00001   0.00000
   I      5.87636   3.05628   5.68775   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.54533  -0.00095   2.86484  -0.03680  -0.00000  -0.01664
   N      0.74511  -0.00030   3.44882   0.03240   0.00000   0.01411
   H      5.62776  -0.00116   1.76782  -0.03483   0.00000  -0.01687
   H      5.01014   0.90155   3.19774  -0.03009   0.00217  -0.00991
   H      5.01089   5.21165   3.19806  -0.03010  -0.00217  -0.00992
   H      1.29193   0.84552   3.15892   0.03109   0.00111   0.01479
   H      1.29267   5.26857   3.15919   0.03109  -0.00111   0.01480
   H      0.74358  -0.00012   4.49150   0.03183   0.00000   0.01477
   Pb     2.86179   3.05664   6.11481  -0.00000  -0.00000  -0.00000
   I      2.63657   3.05693   2.96579  -0.00005   0.00000   0.00000
   I      2.45360  -0.00041   0.19359  -0.00004  -0.00000  -0.00002
   I      5.87636   3.05628   5.68775   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.54533  -0.00095   2.86484   0.00634  -0.00001  -0.01375
   N      0.74511  -0.00030   3.44882  -0.00589   0.00001   0.01034
   H      5.62776  -0.00116   1.76782  -0.04666   0.00001  -0.01733
   H      5.01014   0.90155   3.19774   0.01264  -0.01427   0.03542
   H      5.01089   5.21165   3.19806   0.01262   0.01429   0.03541
   H      1.29193   0.84552   3.15892  -0.01052  -0.00958  -0.02411
   H      1.29267   5.26857   3.15919  -0.01054   0.00957  -0.02411
   H      0.74358  -0.00012   4.49150   0.04683  -0.00001   0.01247
   Pb     2.86179   3.05664   6.11481  -0.00000   0.00000  -0.00000
   I      2.63657   3.05693   2.96579   0.00000  -0.00000   0.00001
   I      2.45360  -0.00041   0.19359   0.00001  -0.00000   0.00001
   I      5.87636   3.05628   5.68775   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.54533  -0.00095   2.86484   0.00000   0.01448  -0.00001
   N      0.74511  -0.00030   3.44882  -0.00000  -0.01202   0.00001
   H      5.62776  -0.00116   1.76782  -0.00001  -0.03527   0.00000
   H      5.01014   0.90155   3.19774  -0.04287  -0.01044  -0.00202
   H      5.01089   5.21165   3.19806   0.04288  -0.01044   0.00204
   H      1.29193   0.84552   3.15892  -0.04116   0.01158  -0.00612
   H      1.29267   5.26857   3.15919   0.04115   0.01158   0.00609
   H      0.74358  -0.00012   4.49150   0.00001   0.02773  -0.00000
   Pb     2.86179   3.05664   6.11481  -0.00000  -0.00000   0.00000
   I      2.63657   3.05693   2.96579  -0.00000  -0.00000   0.00000
   I      2.45360  -0.00041   0.19359  -0.00000  -0.00000  -0.00000
   I      5.87636   3.05628   5.68775  -0.00000   0.00001   0.00000
PRIMCOORD 25
     12   1
   C      5.54533  -0.00095   2.86484  -0.01074  -0.00000  -0.00514
   N      0.74511  -0.00030   3.44882  -0.00044  -0.00000  -0.00057
   H      5.62776  -0.00116   1.76782   0.06367  -0.00000   0.00093
   H      5.01014   0.90155   3.19774   0.03775   0.01350   0.03580
   H      5.01089   5.21165   3.19806   0.03775  -0.01349   0.03581
   H      1.29193   0.84552   3.15892  -0.00125  -0.00075  -0.00117
   H      1.29267   5.26857   3.15919  -0.00125   0.00075  -0.00117
   H      0.74358  -0.00012   4.49150  -0.00383   0.00000  -0.00162
   Pb     2.86179   3.05664   6.11481   0.00000   0.00000  -0.00000
   I      2.63657   3.05693   2.96579  -0.00000  -0.00000   0.00000
   I      2.45360  -0.00041   0.19359   0.00001   0.00000  -0.00000
   I      5.87636   3.05628   5.68775   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.54533  -0.00095   2.86484  -0.00000  -0.00353   0.00000
   N      0.74511  -0.00030   3.44882  -0.00000  -0.00311   0.00000
   H      5.62776  -0.00116   1.76782  -0.00001   0.06698  -0.00001
   H      5.01014   0.90155   3.19774  -0.01931   0.00445  -0.04784
   H      5.01089   5.21165   3.19806   0.01933   0.00445   0.04782
   H      1.29193   0.84552   3.15892  -0.00600   0.00088   0.00156
   H      1.29267   5.26857   3.15919   0.00600   0.00088  -0.00157
   H      0.74358  -0.00012   4.49150   0.00000   0.00719  -0.00000
   Pb     2.86179   3.05664   6.11481   0.00000  -0.00000   0.00000
   I      2.63657   3.05693   2.96579   0.00000   0.00000  -0.00000
   I      2.45360  -0.00041   0.19359  -0.00000  -0.00000  -0.00000
   I      5.87636   3.05628   5.68775  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.54533  -0.00095   2.86484  -0.00284   0.00000   0.00275
   N      0.74511  -0.00030   3.44882  -0.00227   0.00000   0.00215
   H      5.62776  -0.00116   1.76782  -0.03653  -0.00001  -0.00134
   H      5.01014   0.90155   3.19774   0.04317   0.03838  -0.02977
   H      5.01089   5.21165   3.19806   0.04316  -0.03840  -0.02977
   H      1.29193   0.84552   3.15892   0.00408  -0.00614  -0.00272
   H      1.29267   5.26857   3.15919   0.00408   0.00613  -0.00272
   H      0.74358  -0.00012   4.49150   0.00772  -0.00000   0.00283
   Pb     2.86179   3.05664   6.11481   0.00000   0.00000   0.00000
   I      2.63657   3.05693   2.96579  -0.00000  -0.00000   0.00000
   I      2.45360  -0.00041   0.19359   0.00000  -0.00000  -0.00000
   I      5.87636   3.05628   5.68775  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.54533  -0.00095   2.86484   0.00021  -0.00000   0.00018
   N      0.74511  -0.00030   3.44882   0.00918   0.00000   0.00620
   H      5.62776  -0.00116   1.76782  -0.00526   0.00000  -0.00021
   H      5.01014   0.90155   3.19774   0.00268   0.00232  -0.00256
   H      5.01089   5.21165   3.19806   0.00267  -0.00232  -0.00256
   H      1.29193   0.84552   3.15892  -0.03588   0.01052  -0.04172
   H      1.29267   5.26857   3.15919  -0.03589  -0.01052  -0.04174
   H      0.74358  -0.00012   4.49150  -0.05940   0.00002   0.00168
   Pb     2.86179   3.05664   6.11481   0.00000  -0.00000   0.00000
   I      2.63657   3.05693   2.96579   0.00001  -0.00000   0.00002
   I      2.45360  -0.00041   0.19359  -0.00001  -0.00000  -0.00003
   I      5.87636   3.05628   5.68775  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.54533  -0.00095   2.86484  -0.00044  -0.00000   0.00136
   N      0.74511  -0.00030   3.44882  -0.00317  -0.00000   0.00298
   H      5.62776  -0.00116   1.76782   0.00625  -0.00000   0.00241
   H      5.01014   0.90155   3.19774  -0.00634  -0.00287   0.00075
   H      5.01089   5.21165   3.19806  -0.00635   0.00287   0.00075
   H      1.29193   0.84552   3.15892   0.04392  -0.04079  -0.02992
   H      1.29267   5.26857   3.15919   0.04391   0.04078  -0.02997
   H      0.74358  -0.00012   4.49150  -0.02930   0.00002   0.00001
   Pb     2.86179   3.05664   6.11481  -0.00000   0.00000  -0.00000
   I      2.63657   3.05693   2.96579  -0.00002  -0.00000   0.00001
   I      2.45360  -0.00041   0.19359  -0.00000   0.00000  -0.00002
   I      5.87636   3.05628   5.68775   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.54533  -0.00095   2.86484  -0.00000   0.00173   0.00000
   N      0.74511  -0.00030   3.44882   0.00000   0.00408   0.00000
   H      5.62776  -0.00116   1.76782   0.00000   0.00233   0.00000
   H      5.01014   0.90155   3.19774  -0.00530   0.00044  -0.00341
   H      5.01089   5.21165   3.19806   0.00529   0.00044   0.00341
   H      1.29193   0.84552   3.15892  -0.01721  -0.00472  -0.04805
   H      1.29267   5.26857   3.15919   0.01722  -0.00469   0.04803
   H      0.74358  -0.00012   4.49150  -0.00003  -0.06813   0.00001
   Pb     2.86179   3.05664   6.11481  -0.00000   0.00000  -0.00000
   I      2.63657   3.05693   2.96579  -0.00000  -0.00001   0.00000
   I      2.45360  -0.00041   0.19359   0.00000   0.00000  -0.00000
   I      5.87636   3.05628   5.68775   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.54533  -0.00095   2.86484   0.00457   0.00000   0.00139
   N      0.74511  -0.00030   3.44882  -0.00040   0.00000  -0.00002
   H      5.62776  -0.00116   1.76782   0.00422  -0.00001  -0.05270
   H      5.01014   0.90155   3.19774  -0.02875   0.04904   0.01823
   H      5.01089   5.21165   3.19806  -0.02876  -0.04903   0.01825
   H      1.29193   0.84552   3.15892   0.00226   0.00396  -0.00151
   H      1.29267   5.26857   3.15919   0.00227  -0.00397  -0.00151
   H      0.74358  -0.00012   4.49150  -0.00028   0.00000   0.00282
   Pb     2.86179   3.05664   6.11481  -0.00000  -0.00000  -0.00000
   I      2.63657   3.05693   2.96579   0.00000   0.00000  -0.00000
   I      2.45360  -0.00041   0.19359   0.00000  -0.00000   0.00000
   I      5.87636   3.05628   5.68775   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.54533  -0.00095   2.86484   0.00000   0.00884  -0.00000
   N      0.74511  -0.00030   3.44882   0.00001  -0.00327  -0.00000
   H      5.62776  -0.00116   1.76782   0.00000   0.00158  -0.00001
   H      5.01014   0.90155   3.19774   0.03137  -0.05292  -0.02053
   H      5.01089   5.21165   3.19806  -0.03139  -0.05291   0.02055
   H      1.29193   0.84552   3.15892   0.01343   0.02203  -0.00880
   H      1.29267   5.26857   3.15919  -0.01351   0.02217   0.00884
   H      0.74358  -0.00012   4.49150   0.00000  -0.00091  -0.00001
   Pb     2.86179   3.05664   6.11481  -0.00000   0.00000  -0.00000
   I      2.63657   3.05693   2.96579  -0.00000   0.00001  -0.00000
   I      2.45360  -0.00041   0.19359   0.00000   0.00000   0.00000
   I      5.87636   3.05628   5.68775   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.54533  -0.00095   2.86484  -0.00326  -0.00001   0.00854
   N      0.74511  -0.00030   3.44882   0.00141  -0.00001  -0.00099
   H      5.62776  -0.00116   1.76782   0.00633  -0.00002  -0.08211
   H      5.01014   0.90155   3.19774   0.01607  -0.02911  -0.00951
   H      5.01089   5.21165   3.19806   0.01613   0.02920  -0.00955
   H      1.29193   0.84552   3.15892  -0.00920  -0.01566   0.00562
   H      1.29267   5.26857   3.15919  -0.00925   0.01576   0.00565
   H      0.74358  -0.00012   4.49150  -0.00079  -0.00000   0.00199
   Pb     2.86179   3.05664   6.11481   0.00000   0.00000  -0.00000
   I      2.63657   3.05693   2.96579  -0.00000   0.00000  -0.00000
   I      2.45360  -0.00041   0.19359   0.00000  -0.00000   0.00000
   I      5.87636   3.05628   5.68775  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.54533  -0.00095   2.86484  -0.00132   0.00004   0.00205
   N      0.74511  -0.00030   3.44882  -0.00486   0.00006   0.00187
   H      5.62776  -0.00116   1.76782   0.00170   0.00000  -0.01772
   H      5.01014   0.90155   3.19774   0.00725  -0.01126  -0.00360
   H      5.01089   5.21165   3.19806   0.00694   0.01077  -0.00342
   H      1.29193   0.84552   3.15892   0.03371   0.05436  -0.01956
   H      1.29267   5.26857   3.15919   0.03425  -0.05522  -0.01986
   H      0.74358  -0.00012   4.49150  -0.00128   0.00002   0.01375
   Pb     2.86179   3.05664   6.11481  -0.00000   0.00000   0.00000
   I      2.63657   3.05693   2.96579   0.00001  -0.00000   0.00000
   I      2.45360  -0.00041   0.19359  -0.00000  -0.00000  -0.00000
   I      5.87636   3.05628   5.68775   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.54533  -0.00095   2.86484  -0.00001  -0.00356   0.00001
   N      0.74511  -0.00030   3.44882  -0.00005  -0.00762   0.00002
   H      5.62776  -0.00116   1.76782   0.00001  -0.00054  -0.00008
   H      5.01014   0.90155   3.19774  -0.01369   0.02192   0.00815
   H      5.01089   5.21165   3.19806   0.01378   0.02205  -0.00820
   H      1.29193   0.84552   3.15892   0.03381   0.05254  -0.02004
   H      1.29267   5.26857   3.15919  -0.03317   0.05153   0.01966
   H      0.74358  -0.00012   4.49150  -0.00001  -0.00196   0.00013
   Pb     2.86179   3.05664   6.11481   0.00000   0.00000   0.00000
   I      2.63657   3.05693   2.96579   0.00000   0.00002   0.00000
   I      2.45360  -0.00041   0.19359  -0.00000   0.00000  -0.00000
   I      5.87636   3.05628   5.68775   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.54533  -0.00095   2.86484  -0.00003  -0.00000   0.00044
   N      0.74511  -0.00030   3.44882  -0.00083   0.00000   0.00732
   H      5.62776  -0.00116   1.76782  -0.00053  -0.00000  -0.00596
   H      5.01014   0.90155   3.19774   0.00046  -0.00073  -0.00033
   H      5.01089   5.21165   3.19806   0.00046   0.00073  -0.00033
   H      1.29193   0.84552   3.15892   0.00360   0.00652  -0.00052
   H      1.29267   5.26857   3.15919   0.00360  -0.00652  -0.00051
   H      0.74358  -0.00012   4.49150   0.00481  -0.00002  -0.09886
   Pb     2.86179   3.05664   6.11481  -0.00000   0.00000  -0.00000
   I      2.63657   3.05693   2.96579   0.00000  -0.00000  -0.00000
   I      2.45360  -0.00041   0.19359  -0.00001   0.00000  -0.00000
   I      5.87636   3.05628   5.68775   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_0.999_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.157198657   -0.000638420   -0.002988394
    0.000876986    6.114891642   -0.000019741
    0.133814696   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.55155  -0.00094   2.86500   0.02620  -0.00081   0.01209
   N      0.74546  -0.00031   3.44836   0.02620  -0.00081   0.01209
   H      5.63350  -0.00114   1.76795   0.02620  -0.00081   0.01209
   H      5.01654   0.90155   3.19817   0.02620  -0.00081   0.01209
   H      5.01727   5.21167   3.19846   0.02620  -0.00081   0.01209
   H      1.29218   0.84549   3.15823   0.02620  -0.00081   0.01209
   H      1.29291   5.26859   3.15848   0.02620  -0.00081   0.01209
   H      0.74445  -0.00013   4.49105   0.02620  -0.00081   0.01209
   Pb     2.86650   3.05663   6.11338   0.02620  -0.00081   0.01209
   I      2.63745   3.05692   2.96545   0.02620  -0.00081   0.01209
   I      2.45448  -0.00041   0.19269   0.02620  -0.00081   0.01209
   I      5.88260   3.05628   5.69161   0.02620  -0.00081   0.01209
PRIMCOORD  2
     12   1
   C      5.55155  -0.00094   2.86500   0.00120  -0.02849  -0.00452
   N      0.74546  -0.00031   3.44836   0.00120  -0.02849  -0.00452
   H      5.63350  -0.00114   1.76795   0.00120  -0.02849  -0.00452
   H      5.01654   0.90155   3.19817   0.00120  -0.02849  -0.00452
   H      5.01727   5.21167   3.19846   0.00120  -0.02849  -0.00452
   H      1.29218   0.84549   3.15823   0.00120  -0.02849  -0.00452
   H      1.29291   5.26859   3.15848   0.00120  -0.02849  -0.00452
   H      0.74445  -0.00013   4.49105   0.00120  -0.02849  -0.00452
   Pb     2.86650   3.05663   6.11338   0.00120  -0.02849  -0.00452
   I      2.63745   3.05692   2.96545   0.00120  -0.02849  -0.00452
   I      2.45448  -0.00041   0.19269   0.00120  -0.02849  -0.00452
   I      5.88260   3.05628   5.69161   0.00120  -0.02849  -0.00452
PRIMCOORD  3
     12   1
   C      5.55155  -0.00094   2.86500   0.01206   0.00460  -0.02582
   N      0.74546  -0.00031   3.44836   0.01206   0.00460  -0.02582
   H      5.63350  -0.00114   1.76795   0.01206   0.00460  -0.02582
   H      5.01654   0.90155   3.19817   0.01206   0.00460  -0.02582
   H      5.01727   5.21167   3.19846   0.01206   0.00460  -0.02582
   H      1.29218   0.84549   3.15823   0.01206   0.00460  -0.02582
   H      1.29291   5.26859   3.15848   0.01206   0.00460  -0.02582
   H      0.74445  -0.00013   4.49105   0.01206   0.00460  -0.02582
   Pb     2.86650   3.05663   6.11338   0.01206   0.00460  -0.02582
   I      2.63745   3.05692   2.96545   0.01206   0.00460  -0.02582
   I      2.45448  -0.00041   0.19269   0.01206   0.00460  -0.02582
   I      5.88260   3.05628   5.69161   0.01206   0.00460  -0.02582
PRIMCOORD  4
     12   1
   C      5.55155  -0.00094   2.86500   0.00004   0.02288  -0.00012
   N      0.74546  -0.00031   3.44836   0.00002   0.02946  -0.00006
   H      5.63350  -0.00114   1.76795   0.00009   0.02698  -0.00012
   H      5.01654   0.90155   3.19817  -0.00451   0.01928   0.00244
   H      5.01727   5.21167   3.19846   0.00456   0.01928  -0.00273
   H      1.29218   0.84549   3.15823  -0.00198   0.02878  -0.00570
   H      1.29291   5.26859   3.15848   0.00204   0.02878   0.00563
   H      0.74445  -0.00013   4.49105  -0.00003   0.03946  -0.00006
   Pb     2.86650   3.05663   6.11338  -0.00002   0.00712   0.00002
   I      2.63745   3.05692   2.96545   0.00001   0.02960   0.00001
   I      2.45448  -0.00041   0.19269   0.00004   0.00537  -0.00005
   I      5.88260   3.05628   5.69161  -0.00002  -0.05330   0.00003
PRIMCOORD  5
     12   1
   C      5.55155  -0.00094   2.86500   0.00796   0.00042  -0.00062
   N      0.74546  -0.00031   3.44836   0.00656   0.00030   0.00325
   H      5.63350  -0.00114   1.76795   0.01023   0.00050  -0.00041
   H      5.01654   0.90155   3.19817   0.00677   0.00023  -0.00220
   H      5.01727   5.21167   3.19846   0.00667   0.00062  -0.00234
   H      1.29218   0.84549   3.15823   0.00706   0.00103   0.00507
   H      1.29291   5.26859   3.15848   0.00700  -0.00040   0.00490
   H      0.74445  -0.00013   4.49105   0.00333   0.00019   0.00261
   Pb     2.86650   3.05663   6.11338  -0.02532  -0.00026  -0.01383
   I      2.63745   3.05692   2.96545  -0.01935   0.00027  -0.00827
   I      2.45448  -0.00041   0.19269   0.07032  -0.00016  -0.02144
   I      5.88260   3.05628   5.69161  -0.01143   0.00023   0.05193
PRIMCOORD  6
     12   1
   C      5.55155  -0.00094   2.86500  -0.02551  -0.00068  -0.00838
   N      0.74546  -0.00031   3.44836  -0.02248  -0.00052  -0.01569
   H      5.63350  -0.00114   1.76795  -0.03156  -0.00083  -0.00887
   H      5.01654   0.90155   3.19817  -0.02427  -0.00084  -0.00607
   H      5.01727   5.21167   3.19846  -0.02414  -0.00050  -0.00582
   H      1.29218   0.84549   3.15823  -0.02387  -0.00054  -0.01836
   H      1.29291   5.26859   3.15848  -0.02380  -0.00055  -0.01811
   H      0.74445  -0.00013   4.49105  -0.01574  -0.00036  -0.01544
   Pb     2.86650   3.05663   6.11338   0.02520   0.00039  -0.00350
   I      2.63745   3.05692   2.96545  -0.02591  -0.00049  -0.00361
   I      2.45448  -0.00041   0.19269  -0.02399   0.00024  -0.02308
   I      5.88260   3.05628   5.69161   0.01479  -0.00024   0.03550
PRIMCOORD  7
     12   1
   C      5.55155  -0.00094   2.86500  -0.00031  -0.03346   0.00025
   N      0.74546  -0.00031   3.44836  -0.00047  -0.02904   0.00064
   H      5.63350  -0.00114   1.76795   0.00000  -0.03908   0.00028
   H      5.01654   0.90155   3.19817  -0.00169  -0.03247  -0.00469
   H      5.01727   5.21167   3.19846   0.00089  -0.03247   0.00488
   H      1.29218   0.84549   3.15823  -0.00029  -0.03121  -0.00515
   H      1.29291   5.26859   3.15848  -0.00053  -0.03125   0.00674
   H      0.74445  -0.00013   4.49105  -0.00080  -0.02138   0.00062
   Pb     2.86650   3.05663   6.11338   0.00008   0.02344   0.00024
   I      2.63745   3.05692   2.96545  -0.00095  -0.03032   0.00012
   I      2.45448  -0.00041   0.19269   0.00104   0.01408   0.00032
   I      5.88260   3.05628   5.69161  -0.00012  -0.01417  -0.00096
PRIMCOORD  8
     12   1
   C      5.55155  -0.00094   2.86500   0.01213  -0.00094  -0.02762
   N      0.74546  -0.00031   3.44836   0.01250  -0.00085  -0.02836
   H      5.63350  -0.00114   1.76795   0.01156  -0.00108  -0.02771
   H      5.01654   0.90155   3.19817   0.01216  -0.00101  -0.02733
   H      5.01727   5.21167   3.19846   0.01218  -0.00079  -0.02709
   H      1.29218   0.84549   3.15823   0.01308  -0.00141  -0.02803
   H      1.29291   5.26859   3.15848   0.01304  -0.00044  -0.02771
   H      0.74445  -0.00013   4.49105   0.01335  -0.00065  -0.02801
   Pb     2.86650   3.05663   6.11338  -0.01158   0.00068   0.00788
   I      2.63745   3.05692   2.96545   0.03457  -0.00093   0.00579
   I      2.45448  -0.00041   0.19269  -0.01423   0.00042  -0.02665
   I      5.88260   3.05628   5.69161  -0.00455  -0.00038   0.01506
PRIMCOORD  9
     12   1
   C      5.55155  -0.00094   2.86500  -0.00743   0.00075  -0.03123
   N      0.74546  -0.00031   3.44836  -0.01556   0.00069  -0.01202
   H      5.63350  -0.00114   1.76795   0.00808   0.00084  -0.03005
   H      5.01654   0.90155   3.19817  -0.01240   0.00055  -0.03857
   H      5.01727   5.21167   3.19846  -0.01244   0.00091  -0.03874
   H      1.29218   0.84549   3.15823  -0.01148   0.00124  -0.00318
   H      1.29291   5.26859   3.15848  -0.01146   0.00024  -0.00342
   H      0.74445  -0.00013   4.49105  -0.03085   0.00053  -0.01265
   Pb     2.86650   3.05663   6.11338   0.00466  -0.00058   0.02617
   I      2.63745   3.05692   2.96545  -0.01848   0.00073   0.01481
   I      2.45448  -0.00041   0.19269   0.01620  -0.00034  -0.02885
   I      5.88260   3.05628   5.69161  -0.00235   0.00038  -0.02340
PRIMCOORD 10
     12   1
   C      5.55155  -0.00094   2.86500  -0.01265  -0.00009   0.03625
   N      0.74546  -0.00031   3.44836   0.00083  -0.00002   0.00437
   H      5.63350  -0.00114   1.76795  -0.03967  -0.00012   0.03424
   H      5.01654   0.90155   3.19817  -0.00447  -0.00010   0.04943
   H      5.01727   5.21167   3.19846  -0.00438  -0.00012   0.04948
   H      1.29218   0.84549   3.15823  -0.00555  -0.00008  -0.00725
   H      1.29291   5.26859   3.15848  -0.00547   0.00008  -0.00722
   H      0.74445  -0.00013   4.49105   0.02482  -0.00001   0.00501
   Pb     2.86650   3.05663   6.11338  -0.00011  -0.00000   0.00093
   I      2.63745   3.05692   2.96545   0.00148   0.00002  -0.00103
   I      2.45448  -0.00041   0.19269   0.00028  -0.00000  -0.00424
   I      5.88260   3.05628   5.69161  -0.00020  -0.00000  -0.00116
PRIMCOORD 11
     12   1
   C      5.55155  -0.00094   2.86500   0.00002   0.03876   0.00011
   N      0.74546  -0.00031   3.44836   0.00006   0.00630   0.00001
   H      5.63350  -0.00114   1.76795  -0.00007   0.05717   0.00010
   H      5.01654   0.90155   3.19817   0.01578   0.04225   0.01614
   H      5.01727   5.21167   3.19846  -0.01569   0.04224  -0.01584
   H      1.29218   0.84549   3.15823   0.01331   0.00160   0.00989
   H      1.29291   5.26859   3.15848  -0.01324   0.00160  -0.00995
   H      0.74445  -0.00013   4.49105   0.00014  -0.00535   0.00001
   Pb     2.86650   3.05663   6.11338   0.00000   0.00092   0.00001
   I      2.63745   3.05692   2.96545  -0.00002  -0.00528  -0.00001
   I      2.45448  -0.00041   0.19269  -0.00001  -0.00122  -0.00001
   I      5.88260   3.05628   5.69161   0.00002  -0.00047  -0.00001
PRIMCOORD 12
     12   1
   C      5.55155  -0.00094   2.86500   0.02145  -0.00032  -0.00452
   N      0.74546  -0.00031   3.44836   0.02445  -0.00004  -0.01220
   H      5.63350  -0.00114   1.76795   0.01558  -0.00048  -0.00500
   H      5.01654   0.90155   3.19817   0.02326  -0.00037  -0.00171
   H      5.01727   5.21167   3.19846   0.02353  -0.00034  -0.00144
   H      1.29218   0.84549   3.15823   0.02196   0.00013  -0.01682
   H      1.29291   5.26859   3.15848   0.02219  -0.00014  -0.01664
   H      0.74445  -0.00013   4.49105   0.03063   0.00006  -0.01195
   Pb     2.86650   3.05663   6.11338  -0.01552  -0.00000   0.02744
   I      2.63745   3.05692   2.96545  -0.00772  -0.00000  -0.05186
   I      2.45448  -0.00041   0.19269  -0.00408   0.00006   0.00642
   I      5.88260   3.05628   5.69161   0.03132  -0.00001   0.00283
PRIMCOORD 13
     12   1
   C      5.55155  -0.00094   2.86500   0.02879  -0.00004   0.00441
   N      0.74546  -0.00031   3.44836   0.03412  -0.00000  -0.00921
   H      5.63350  -0.00114   1.76795   0.01783  -0.00003   0.00355
   H      5.01654   0.90155   3.19817   0.03224  -0.00012   0.01015
   H      5.01727   5.21167   3.19846   0.03230   0.00000   0.01014
   H      1.29218   0.84549   3.15823   0.03087   0.00032  -0.01488
   H      1.29291   5.26859   3.15848   0.03092  -0.00028  -0.01490
   H      0.74445  -0.00013   4.49105   0.04490  -0.00002  -0.00875
   Pb     2.86650   3.05663   6.11338   0.01042  -0.00001   0.00490
   I      2.63745   3.05692   2.96545  -0.00103  -0.00000  -0.01103
   I      2.45448  -0.00041   0.19269   0.00003   0.00002   0.00124
   I      5.88260   3.05628   5.69161  -0.02401   0.00000   0.00251
PRIMCOORD 14
     12   1
   C      5.55155  -0.00094   2.86500  -0.00016  -0.01477  -0.00012
   N      0.74546  -0.00031   3.44836  -0.00022   0.00275   0.00002
   H      5.63350  -0.00114   1.76795  -0.00004   0.00270  -0.00012
   H      5.01654   0.90155   3.19817  -0.01797  -0.03026   0.01310
   H      5.01727   5.21167   3.19846   0.01757  -0.03027  -0.01346
   H      1.29218   0.84549   3.15823  -0.01582   0.01864   0.01680
   H      1.29291   5.26859   3.15848   0.01546   0.01864  -0.01666
   H      0.74445  -0.00013   4.49105  -0.00033  -0.01970   0.00002
   Pb     2.86650   3.05663   6.11338   0.00002   0.03029   0.00004
   I      2.63745   3.05692   2.96545   0.00005   0.00884  -0.00009
   I      2.45448  -0.00041   0.19269   0.00002  -0.06165   0.00002
   I      5.88260   3.05628   5.69161  -0.00005   0.00477   0.00001
PRIMCOORD 15
     12   1
   C      5.55155  -0.00094   2.86500   0.03062  -0.00013   0.00943
   N      0.74546  -0.00031   3.44836   0.03547  -0.00000  -0.00370
   H      5.63350  -0.00114   1.76795   0.01985  -0.00015   0.00859
   H      5.01654   0.90155   3.19817   0.03398  -0.00021   0.01497
   H      5.01727   5.21167   3.19846   0.03414  -0.00014   0.01502
   H      1.29218   0.84549   3.15823   0.03218   0.00066  -0.00839
   H      1.29291   5.26859   3.15848   0.03232  -0.00058  -0.00837
   H      0.74445  -0.00013   4.49105   0.04558   0.00000  -0.00319
   Pb     2.86650   3.05663   6.11338  -0.00286   0.00003  -0.00246
   I      2.63745   3.05692   2.96545  -0.00626  -0.00000   0.00724
   I      2.45448  -0.00041   0.19269  -0.00302  -0.00003  -0.00253
   I      5.88260   3.05628   5.69161   0.00556  -0.00000  -0.00133
PRIMCOORD 16
     12   1
   C      5.55155  -0.00094   2.86500   0.01213  -0.00001   0.00269
   N      0.74546  -0.00031   3.44836  -0.00242  -0.00000   0.03594
   H      5.63350  -0.00114   1.76795   0.04007  -0.00002   0.00477
   H      5.01654   0.90155   3.19817   0.00377   0.00003  -0.01088
   H      5.01727   5.21167   3.19846   0.00377  -0.00006  -0.01087
   H      1.29218   0.84549   3.15823   0.00409   0.00017   0.04823
   H      1.29291   5.26859   3.15848   0.00409  -0.00017   0.04823
   H      0.74445  -0.00013   4.49105  -0.02618   0.00000   0.03557
   Pb     2.86650   3.05663   6.11338   0.00018   0.00000   0.00008
   I      2.63745   3.05692   2.96545   0.00058  -0.00000  -0.00159
   I      2.45448  -0.00041   0.19269  -0.00154   0.00000  -0.00372
   I      5.88260   3.05628   5.69161  -0.00044  -0.00000   0.00004
PRIMCOORD 17
     12   1
   C      5.55155  -0.00094   2.86500   0.00000   0.00198   0.00001
   N      0.74546  -0.00031   3.44836   0.00000   0.00504   0.00000
   H      5.63350  -0.00114   1.76795  -0.00001  -0.04793   0.00002
   H      5.01654   0.90155   3.19817   0.01430   0.02503  -0.03944
   H      5.01727   5.21167   3.19846  -0.01429   0.02505   0.03946
   H      1.29218   0.84549   3.15823   0.00865  -0.00919  -0.02468
   H      1.29291   5.26859   3.15848  -0.00865  -0.00918   0.02468
   H      0.74445  -0.00013   4.49105   0.00001   0.03690  -0.00000
   Pb     2.86650   3.05663   6.11338   0.00000   0.00019  -0.00000
   I      2.63745   3.05692   2.96545  -0.00000  -0.00066  -0.00000
   I      2.45448  -0.00041   0.19269  -0.00000  -0.00064  -0.00000
   I      5.88260   3.05628   5.69161  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.55155  -0.00094   2.86500   0.00002   0.00497  -0.00000
   N      0.74546  -0.00031   3.44836   0.00002  -0.03280  -0.00000
   H      5.63350  -0.00114   1.76795   0.00001  -0.00115  -0.00000
   H      5.01654   0.90155   3.19817   0.02680   0.02189  -0.00278
   H      5.01727   5.21167   3.19846  -0.02676   0.02190   0.00278
   H      1.29218   0.84549   3.15823   0.02115  -0.04857  -0.00313
   H      1.29291   5.26859   3.15848  -0.02112  -0.04856   0.00313
   H      0.74445  -0.00013   4.49105   0.00003  -0.02907  -0.00000
   Pb     2.86650   3.05663   6.11338  -0.00000   0.00020   0.00000
   I      2.63745   3.05692   2.96545  -0.00000   0.00381   0.00000
   I      2.45448  -0.00041   0.19269  -0.00000  -0.00014  -0.00000
   I      5.88260   3.05628   5.69161   0.00000  -0.00017   0.00000
PRIMCOORD 19
     12   1
   C      5.55155  -0.00094   2.86500  -0.00000   0.00049  -0.00000
   N      0.74546  -0.00031   3.44836  -0.00000  -0.00041  -0.00000
   H      5.63350  -0.00114   1.76795  -0.00000  -0.03068   0.00000
   H      5.01654   0.90155   3.19817   0.01070   0.01588  -0.02456
   H      5.01727   5.21167   3.19846  -0.01070   0.01589   0.02455
   H      1.29218   0.84549   3.15823  -0.01520   0.02327   0.03886
   H      1.29291   5.26859   3.15848   0.01520   0.02325  -0.03886
   H      0.74445  -0.00013   4.49105  -0.00000  -0.05054   0.00001
   Pb     2.86650   3.05663   6.11338  -0.00000  -0.00000   0.00000
   I      2.63745   3.05692   2.96545   0.00000   0.00004   0.00000
   I      2.45448  -0.00041   0.19269   0.00000   0.00018   0.00000
   I      5.88260   3.05628   5.69161   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55155  -0.00094   2.86500  -0.00211   0.00000   0.00366
   N      0.74546  -0.00031   3.44836  -0.00187   0.00000   0.00431
   H      5.63350  -0.00114   1.76795   0.04680  -0.00001   0.00630
   H      5.01654   0.90155   3.19817  -0.01374   0.00407  -0.02744
   H      5.01727   5.21167   3.19846  -0.01372  -0.00408  -0.02744
   H      1.29218   0.84549   3.15823  -0.01419  -0.00451  -0.03084
   H      1.29291   5.26859   3.15848  -0.01421   0.00449  -0.03084
   H      0.74445  -0.00013   4.49105   0.05860  -0.00001   0.00573
   Pb     2.86650   3.05663   6.11338  -0.00001   0.00000   0.00000
   I      2.63745   3.05692   2.96545   0.00000  -0.00000   0.00003
   I      2.45448  -0.00041   0.19269   0.00002  -0.00000  -0.00001
   I      5.88260   3.05628   5.69161   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55155  -0.00094   2.86500   0.00000   0.00520  -0.00000
   N      0.74546  -0.00031   3.44836   0.00000   0.00415  -0.00000
   H      5.63350  -0.00114   1.76795  -0.00001  -0.02217   0.00000
   H      5.01654   0.90155   3.19817  -0.04063  -0.01545  -0.01191
   H      5.01727   5.21167   3.19846   0.04063  -0.01545   0.01192
   H      1.29218   0.84549   3.15823   0.04288  -0.01926   0.01284
   H      1.29291   5.26859   3.15848  -0.04288  -0.01926  -0.01282
   H      0.74445  -0.00013   4.49105  -0.00001  -0.02553   0.00000
   Pb     2.86650   3.05663   6.11338  -0.00000  -0.00000  -0.00000
   I      2.63745   3.05692   2.96545   0.00000   0.00000   0.00000
   I      2.45448  -0.00041   0.19269  -0.00000   0.00001   0.00000
   I      5.88260   3.05628   5.69161   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55155  -0.00094   2.86500  -0.03681  -0.00000  -0.01662
   N      0.74546  -0.00031   3.44836   0.03241  -0.00000   0.01410
   H      5.63350  -0.00114   1.76795  -0.03483   0.00000  -0.01685
   H      5.01654   0.90155   3.19817  -0.03009   0.00217  -0.00990
   H      5.01727   5.21167   3.19846  -0.03010  -0.00217  -0.00990
   H      1.29218   0.84549   3.15823   0.03110   0.00111   0.01478
   H      1.29291   5.26859   3.15848   0.03110  -0.00111   0.01478
   H      0.74445  -0.00013   4.49105   0.03184   0.00000   0.01475
   Pb     2.86650   3.05663   6.11338  -0.00000  -0.00000  -0.00000
   I      2.63745   3.05692   2.96545  -0.00005   0.00000   0.00000
   I      2.45448  -0.00041   0.19269  -0.00004  -0.00000  -0.00002
   I      5.88260   3.05628   5.69161   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55155  -0.00094   2.86500   0.00633  -0.00001  -0.01376
   N      0.74546  -0.00031   3.44836  -0.00588   0.00001   0.01034
   H      5.63350  -0.00114   1.76795  -0.04665   0.00001  -0.01731
   H      5.01654   0.90155   3.19817   0.01266  -0.01428   0.03543
   H      5.01727   5.21167   3.19846   0.01264   0.01429   0.03542
   H      1.29218   0.84549   3.15823  -0.01053  -0.00958  -0.02411
   H      1.29291   5.26859   3.15848  -0.01055   0.00957  -0.02410
   H      0.74445  -0.00013   4.49105   0.04683  -0.00001   0.01244
   Pb     2.86650   3.05663   6.11338  -0.00000   0.00000  -0.00000
   I      2.63745   3.05692   2.96545   0.00000  -0.00000   0.00001
   I      2.45448  -0.00041   0.19269   0.00001  -0.00000   0.00001
   I      5.88260   3.05628   5.69161   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55155  -0.00094   2.86500   0.00000   0.01448  -0.00001
   N      0.74546  -0.00031   3.44836  -0.00000  -0.01202   0.00001
   H      5.63350  -0.00114   1.76795  -0.00001  -0.03528   0.00000
   H      5.01654   0.90155   3.19817  -0.04287  -0.01044  -0.00199
   H      5.01727   5.21167   3.19846   0.04287  -0.01044   0.00201
   H      1.29218   0.84549   3.15823  -0.04116   0.01158  -0.00611
   H      1.29291   5.26859   3.15848   0.04115   0.01158   0.00608
   H      0.74445  -0.00013   4.49105   0.00001   0.02772  -0.00000
   Pb     2.86650   3.05663   6.11338  -0.00000  -0.00000   0.00000
   I      2.63745   3.05692   2.96545  -0.00000  -0.00000   0.00000
   I      2.45448  -0.00041   0.19269  -0.00000  -0.00000  -0.00000
   I      5.88260   3.05628   5.69161  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55155  -0.00094   2.86500  -0.01074  -0.00000  -0.00513
   N      0.74546  -0.00031   3.44836  -0.00044  -0.00000  -0.00057
   H      5.63350  -0.00114   1.76795   0.06367  -0.00000   0.00090
   H      5.01654   0.90155   3.19817   0.03779   0.01352   0.03575
   H      5.01727   5.21167   3.19846   0.03779  -0.01352   0.03576
   H      1.29218   0.84549   3.15823  -0.00125  -0.00074  -0.00117
   H      1.29291   5.26859   3.15848  -0.00125   0.00074  -0.00117
   H      0.74445  -0.00013   4.49105  -0.00383   0.00000  -0.00162
   Pb     2.86650   3.05663   6.11338   0.00000   0.00000  -0.00000
   I      2.63745   3.05692   2.96545  -0.00000  -0.00000   0.00000
   I      2.45448  -0.00041   0.19269   0.00001   0.00000  -0.00000
   I      5.88260   3.05628   5.69161   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55155  -0.00094   2.86500  -0.00000  -0.00352   0.00000
   N      0.74546  -0.00031   3.44836  -0.00000  -0.00311   0.00000
   H      5.63350  -0.00114   1.76795  -0.00000   0.06697  -0.00001
   H      5.01654   0.90155   3.19817  -0.01934   0.00444  -0.04783
   H      5.01727   5.21167   3.19846   0.01935   0.00445   0.04782
   H      1.29218   0.84549   3.15823  -0.00600   0.00088   0.00156
   H      1.29291   5.26859   3.15848   0.00600   0.00088  -0.00157
   H      0.74445  -0.00013   4.49105   0.00000   0.00719  -0.00000
   Pb     2.86650   3.05663   6.11338   0.00000  -0.00000   0.00000
   I      2.63745   3.05692   2.96545   0.00000   0.00000  -0.00000
   I      2.45448  -0.00041   0.19269  -0.00000  -0.00000  -0.00000
   I      5.88260   3.05628   5.69161  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55155  -0.00094   2.86500  -0.00283   0.00000   0.00276
   N      0.74546  -0.00031   3.44836  -0.00226   0.00000   0.00215
   H      5.63350  -0.00114   1.76795  -0.03657  -0.00001  -0.00132
   H      5.01654   0.90155   3.19817   0.04314   0.03838  -0.02981
   H      5.01727   5.21167   3.19846   0.04313  -0.03840  -0.02981
   H      1.29218   0.84549   3.15823   0.00406  -0.00613  -0.00273
   H      1.29291   5.26859   3.15848   0.00406   0.00612  -0.00273
   H      0.74445  -0.00013   4.49105   0.00771  -0.00000   0.00283
   Pb     2.86650   3.05663   6.11338   0.00000   0.00000   0.00000
   I      2.63745   3.05692   2.96545  -0.00000  -0.00000   0.00000
   I      2.45448  -0.00041   0.19269   0.00000  -0.00000  -0.00000
   I      5.88260   3.05628   5.69161  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55155  -0.00094   2.86500   0.00021  -0.00000   0.00018
   N      0.74546  -0.00031   3.44836   0.00918  -0.00000   0.00619
   H      5.63350  -0.00114   1.76795  -0.00525   0.00000  -0.00021
   H      5.01654   0.90155   3.19817   0.00266   0.00231  -0.00255
   H      5.01727   5.21167   3.19846   0.00266  -0.00231  -0.00255
   H      1.29218   0.84549   3.15823  -0.03589   0.01052  -0.04170
   H      1.29291   5.26859   3.15848  -0.03591  -0.01052  -0.04172
   H      0.74445  -0.00013   4.49105  -0.05941   0.00002   0.00171
   Pb     2.86650   3.05663   6.11338   0.00000  -0.00000   0.00000
   I      2.63745   3.05692   2.96545   0.00001  -0.00000   0.00002
   I      2.45448  -0.00041   0.19269  -0.00001  -0.00000  -0.00003
   I      5.88260   3.05628   5.69161  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55155  -0.00094   2.86500  -0.00044  -0.00000   0.00136
   N      0.74546  -0.00031   3.44836  -0.00317  -0.00000   0.00298
   H      5.63350  -0.00114   1.76795   0.00625  -0.00000   0.00241
   H      5.01654   0.90155   3.19817  -0.00633  -0.00286   0.00075
   H      5.01727   5.21167   3.19846  -0.00634   0.00286   0.00075
   H      1.29218   0.84549   3.15823   0.04390  -0.04080  -0.02994
   H      1.29291   5.26859   3.15848   0.04390   0.04078  -0.02998
   H      0.74445  -0.00013   4.49105  -0.02930   0.00002   0.00002
   Pb     2.86650   3.05663   6.11338  -0.00000   0.00000  -0.00000
   I      2.63745   3.05692   2.96545  -0.00002  -0.00000   0.00001
   I      2.45448  -0.00041   0.19269  -0.00000   0.00000  -0.00002
   I      5.88260   3.05628   5.69161   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55155  -0.00094   2.86500  -0.00000   0.00173   0.00000
   N      0.74546  -0.00031   3.44836   0.00000   0.00408   0.00000
   H      5.63350  -0.00114   1.76795   0.00000   0.00233   0.00000
   H      5.01654   0.90155   3.19817  -0.00530   0.00044  -0.00341
   H      5.01727   5.21167   3.19846   0.00529   0.00044   0.00341
   H      1.29218   0.84549   3.15823  -0.01723  -0.00472  -0.04804
   H      1.29291   5.26859   3.15848   0.01724  -0.00469   0.04802
   H      0.74445  -0.00013   4.49105  -0.00003  -0.06814   0.00001
   Pb     2.86650   3.05663   6.11338  -0.00000   0.00000  -0.00000
   I      2.63745   3.05692   2.96545  -0.00000  -0.00001   0.00000
   I      2.45448  -0.00041   0.19269   0.00000   0.00000  -0.00000
   I      5.88260   3.05628   5.69161   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55155  -0.00094   2.86500   0.00457  -0.00000   0.00139
   N      0.74546  -0.00031   3.44836  -0.00040   0.00000  -0.00002
   H      5.63350  -0.00114   1.76795   0.00420  -0.00001  -0.05274
   H      5.01654   0.90155   3.19817  -0.02873   0.04902   0.01824
   H      5.01727   5.21167   3.19846  -0.02874  -0.04901   0.01826
   H      1.29218   0.84549   3.15823   0.00227   0.00396  -0.00151
   H      1.29291   5.26859   3.15848   0.00227  -0.00397  -0.00151
   H      0.74445  -0.00013   4.49105  -0.00028   0.00000   0.00283
   Pb     2.86650   3.05663   6.11338  -0.00000  -0.00000  -0.00000
   I      2.63745   3.05692   2.96545   0.00000   0.00000  -0.00000
   I      2.45448  -0.00041   0.19269   0.00000  -0.00000   0.00000
   I      5.88260   3.05628   5.69161   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55155  -0.00094   2.86500   0.00000   0.00884   0.00000
   N      0.74546  -0.00031   3.44836   0.00001  -0.00327  -0.00000
   H      5.63350  -0.00114   1.76795   0.00000   0.00158  -0.00002
   H      5.01654   0.90155   3.19817   0.03137  -0.05293  -0.02054
   H      5.01727   5.21167   3.19846  -0.03138  -0.05291   0.02056
   H      1.29218   0.84549   3.15823   0.01341   0.02201  -0.00880
   H      1.29291   5.26859   3.15848  -0.01349   0.02215   0.00884
   H      0.74445  -0.00013   4.49105   0.00000  -0.00091  -0.00001
   Pb     2.86650   3.05663   6.11338  -0.00000   0.00000  -0.00000
   I      2.63745   3.05692   2.96545  -0.00000   0.00001  -0.00000
   I      2.45448  -0.00041   0.19269   0.00000   0.00000   0.00000
   I      5.88260   3.05628   5.69161   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55155  -0.00094   2.86500  -0.00326  -0.00001   0.00854
   N      0.74546  -0.00031   3.44836   0.00141  -0.00001  -0.00099
   H      5.63350  -0.00114   1.76795   0.00630  -0.00002  -0.08211
   H      5.01654   0.90155   3.19817   0.01609  -0.02915  -0.00953
   H      5.01727   5.21167   3.19846   0.01615   0.02924  -0.00957
   H      1.29218   0.84549   3.15823  -0.00915  -0.01559   0.00560
   H      1.29291   5.26859   3.15848  -0.00920   0.01568   0.00562
   H      0.74445  -0.00013   4.49105  -0.00079  -0.00000   0.00201
   Pb     2.86650   3.05663   6.11338   0.00000   0.00000  -0.00000
   I      2.63745   3.05692   2.96545  -0.00000   0.00000  -0.00000
   I      2.45448  -0.00041   0.19269   0.00000  -0.00000   0.00000
   I      5.88260   3.05628   5.69161  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55155  -0.00094   2.86500  -0.00132   0.00004   0.00204
   N      0.74546  -0.00031   3.44836  -0.00486   0.00006   0.00187
   H      5.63350  -0.00114   1.76795   0.00168   0.00000  -0.01760
   H      5.01654   0.90155   3.19817   0.00723  -0.01123  -0.00360
   H      5.01727   5.21167   3.19846   0.00693   0.01074  -0.00342
   H      1.29218   0.84549   3.15823   0.03371   0.05438  -0.01958
   H      1.29291   5.26859   3.15848   0.03425  -0.05524  -0.01989
   H      0.74445  -0.00013   4.49105  -0.00127   0.00002   0.01377
   Pb     2.86650   3.05663   6.11338  -0.00000   0.00000   0.00000
   I      2.63745   3.05692   2.96545   0.00001  -0.00000   0.00000
   I      2.45448  -0.00041   0.19269  -0.00000  -0.00000  -0.00000
   I      5.88260   3.05628   5.69161   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55155  -0.00094   2.86500  -0.00001  -0.00356   0.00001
   N      0.74546  -0.00031   3.44836  -0.00005  -0.00762   0.00002
   H      5.63350  -0.00114   1.76795   0.00001  -0.00054  -0.00008
   H      5.01654   0.90155   3.19817  -0.01367   0.02190   0.00815
   H      5.01727   5.21167   3.19846   0.01377   0.02203  -0.00820
   H      1.29218   0.84549   3.15823   0.03381   0.05254  -0.02006
   H      1.29291   5.26859   3.15848  -0.03317   0.05154   0.01968
   H      0.74445  -0.00013   4.49105  -0.00001  -0.00196   0.00013
   Pb     2.86650   3.05663   6.11338   0.00000   0.00000   0.00000
   I      2.63745   3.05692   2.96545   0.00000   0.00002   0.00000
   I      2.45448  -0.00041   0.19269  -0.00000   0.00000  -0.00000
   I      5.88260   3.05628   5.69161   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55155  -0.00094   2.86500  -0.00003  -0.00000   0.00044
   N      0.74546  -0.00031   3.44836  -0.00082   0.00000   0.00732
   H      5.63350  -0.00114   1.76795  -0.00053  -0.00000  -0.00596
   H      5.01654   0.90155   3.19817   0.00046  -0.00073  -0.00033
   H      5.01727   5.21167   3.19846   0.00046   0.00073  -0.00033
   H      1.29218   0.84549   3.15823   0.00361   0.00653  -0.00052
   H      1.29291   5.26859   3.15848   0.00360  -0.00653  -0.00052
   H      0.74445  -0.00013   4.49105   0.00477  -0.00002  -0.09886
   Pb     2.86650   3.05663   6.11338  -0.00000   0.00000  -0.00000
   I      2.63745   3.05692   2.96545   0.00000  -0.00000  -0.00000
   I      2.45448  -0.00041   0.19269  -0.00001   0.00000  -0.00000
   I      5.88260   3.05628   5.69161   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_1.001_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.169525378   -0.000638420   -0.002988394
    0.000878740    6.114891642   -0.000019741
    0.134082593   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.56353  -0.00100   2.86645   0.00420  -0.00471  -0.02817
   N      0.74621  -0.00026   3.44733   0.00420  -0.00471  -0.02817
   H      5.64342  -0.00130   1.76925   0.00420  -0.00471  -0.02817
   H      5.02912   0.90147   3.20057   0.00420  -0.00471  -0.02817
   H      5.02995   5.21162   3.20102   0.00420  -0.00471  -0.02817
   H      1.29243   0.84552   3.15625   0.00420  -0.00471  -0.02817
   H      1.29324   5.26867   3.15662   0.00420  -0.00471  -0.02817
   H      0.74717  -0.00001   4.49006   0.00420  -0.00471  -0.02817
   Pb     2.87655   3.05666   6.10992   0.00420  -0.00471  -0.02817
   I      2.63921   3.05697   2.96393   0.00420  -0.00471  -0.02817
   I      2.45689  -0.00038   0.19010   0.00420  -0.00471  -0.02817
   I      5.89551   3.05626   5.69733   0.00420  -0.00471  -0.02817
PRIMCOORD  2
     12   1
   C      5.56353  -0.00100   2.86645  -0.00908   0.02677  -0.00583
   N      0.74621  -0.00026   3.44733  -0.00908   0.02677  -0.00583
   H      5.64342  -0.00130   1.76925  -0.00908   0.02677  -0.00583
   H      5.02912   0.90147   3.20057  -0.00908   0.02677  -0.00583
   H      5.02995   5.21162   3.20102  -0.00908   0.02677  -0.00583
   H      1.29243   0.84552   3.15625  -0.00908   0.02677  -0.00583
   H      1.29324   5.26867   3.15662  -0.00908   0.02677  -0.00583
   H      0.74717  -0.00001   4.49006  -0.00908   0.02677  -0.00583
   Pb     2.87655   3.05666   6.10992  -0.00908   0.02677  -0.00583
   I      2.63921   3.05697   2.96393  -0.00908   0.02677  -0.00583
   I      2.45689  -0.00038   0.19010  -0.00908   0.02677  -0.00583
   I      5.89551   3.05626   5.69733  -0.00908   0.02677  -0.00583
PRIMCOORD  3
     12   1
   C      5.56353  -0.00100   2.86645  -0.02708  -0.00971  -0.00241
   N      0.74621  -0.00026   3.44733  -0.02708  -0.00971  -0.00241
   H      5.64342  -0.00130   1.76925  -0.02708  -0.00971  -0.00241
   H      5.02912   0.90147   3.20057  -0.02708  -0.00971  -0.00241
   H      5.02995   5.21162   3.20102  -0.02708  -0.00971  -0.00241
   H      1.29243   0.84552   3.15625  -0.02708  -0.00971  -0.00241
   H      1.29324   5.26867   3.15662  -0.02708  -0.00971  -0.00241
   H      0.74717  -0.00001   4.49006  -0.02708  -0.00971  -0.00241
   Pb     2.87655   3.05666   6.10992  -0.02708  -0.00971  -0.00241
   I      2.63921   3.05697   2.96393  -0.02708  -0.00971  -0.00241
   I      2.45689  -0.00038   0.19010  -0.02708  -0.00971  -0.00241
   I      5.89551   3.05626   5.69733  -0.02708  -0.00971  -0.00241
PRIMCOORD  4
     12   1
   C      5.56353  -0.00100   2.86645   0.00004   0.02332  -0.00012
   N      0.74621  -0.00026   3.44733   0.00002   0.02970  -0.00006
   H      5.64342  -0.00130   1.76925   0.00010   0.02768  -0.00012
   H      5.02912   0.90147   3.20057  -0.00445   0.01967   0.00266
   H      5.02995   5.21162   3.20102   0.00450   0.01967  -0.00295
   H      1.29243   0.84552   3.15625  -0.00198   0.02912  -0.00541
   H      1.29324   5.26867   3.15662   0.00205   0.02912   0.00533
   H      0.74717  -0.00001   4.49006  -0.00003   0.03926  -0.00006
   Pb     2.87655   3.05666   6.10992  -0.00003   0.00655   0.00002
   I      2.63921   3.05697   2.96393   0.00001   0.02968   0.00001
   I      2.45689  -0.00038   0.19010   0.00004   0.00504  -0.00005
   I      5.89551   3.05626   5.69733  -0.00002  -0.05221   0.00003
PRIMCOORD  5
     12   1
   C      5.56353  -0.00100   2.86645  -0.00586   0.00006  -0.00350
   N      0.74621  -0.00026   3.44733  -0.00525   0.00003  -0.00450
   H      5.64342  -0.00130   1.76925  -0.00756   0.00005  -0.00361
   H      5.02912   0.90147   3.20057  -0.00611  -0.00020  -0.00345
   H      5.02995   5.21162   3.20102  -0.00614   0.00033  -0.00344
   H      1.29243   0.84552   3.15625  -0.00569   0.00071  -0.00451
   H      1.29324   5.26867   3.15662  -0.00570  -0.00063  -0.00455
   H      0.74717  -0.00001   4.49006  -0.00417   0.00001  -0.00495
   Pb     2.87655   3.05666   6.10992  -0.01075  -0.00006  -0.01499
   I      2.63921   3.05697   2.96393  -0.03121   0.00002  -0.00987
   I      2.45689  -0.00038   0.19010   0.05299  -0.00004  -0.03098
   I      5.89551   3.05626   5.69733  -0.00281   0.00010   0.06634
PRIMCOORD  6
     12   1
   C      5.56353  -0.00100   2.86645  -0.02574  -0.00096  -0.00848
   N      0.74621  -0.00026   3.44733  -0.02267  -0.00072  -0.01603
   H      5.64342  -0.00130   1.76925  -0.03176  -0.00118  -0.00896
   H      5.02912   0.90147   3.20057  -0.02438  -0.00108  -0.00609
   H      5.02995   5.21162   3.20102  -0.02419  -0.00083  -0.00572
   H      1.29243   0.84552   3.15625  -0.02406  -0.00092  -0.01890
   H      1.29324   5.26867   3.15662  -0.02396  -0.00060  -0.01853
   H      0.74717  -0.00001   4.49006  -0.01575  -0.00049  -0.01566
   Pb     2.87655   3.05666   6.10992   0.02961   0.00056   0.00030
   I      2.63921   3.05697   2.96393  -0.01984  -0.00068  -0.00129
   I      2.45689  -0.00038   0.19010  -0.03882   0.00035  -0.01734
   I      5.89551   3.05626   5.69733   0.01640  -0.00038   0.02131
PRIMCOORD  7
     12   1
   C      5.56353  -0.00100   2.86645  -0.00057  -0.03348   0.00045
   N      0.74621  -0.00026   3.44733  -0.00083  -0.02885   0.00107
   H      5.64342  -0.00130   1.76925  -0.00008  -0.03919   0.00049
   H      5.02912   0.90147   3.20057  -0.00213  -0.03253  -0.00465
   H      5.02995   5.21162   3.20102   0.00068  -0.03253   0.00507
   H      1.29243   0.84552   3.15625  -0.00068  -0.03102  -0.00476
   H      1.29324   5.26867   3.15662  -0.00077  -0.03108   0.00739
   H      0.74717  -0.00001   4.49006  -0.00135  -0.02099   0.00103
   Pb     2.87655   3.05666   6.10992   0.00025   0.02359   0.00037
   I      2.63921   3.05697   2.96393  -0.00171  -0.03003   0.00017
   I      2.45689  -0.00038   0.19010   0.00160   0.01421   0.00055
   I      5.89551   3.05626   5.69733  -0.00013  -0.01485  -0.00153
PRIMCOORD  8
     12   1
   C      5.56353  -0.00100   2.86645   0.01337  -0.00181  -0.02532
   N      0.74621  -0.00026   3.44733   0.01448  -0.00161  -0.02780
   H      5.64342  -0.00130   1.76925   0.01141  -0.00210  -0.02551
   H      5.02912   0.90147   3.20057   0.01381  -0.00184  -0.02449
   H      5.02995   5.21162   3.20102   0.01391  -0.00166  -0.02400
   H      1.29243   0.84552   3.15625   0.01470  -0.00229  -0.02844
   H      1.29324   5.26867   3.15662   0.01465  -0.00119  -0.02780
   H      0.74717  -0.00001   4.49006   0.01673  -0.00120  -0.02739
   Pb     2.87655   3.05666   6.10992  -0.01255   0.00131   0.00526
   I      2.63921   3.05697   2.96393   0.03738  -0.00172   0.00430
   I      2.45689  -0.00038   0.19010  -0.01594   0.00080  -0.02417
   I      5.89551   3.05626   5.69733  -0.00449  -0.00079   0.01799
PRIMCOORD  9
     12   1
   C      5.56353  -0.00100   2.86645  -0.00546   0.00097  -0.03312
   N      0.74621  -0.00026   3.44733  -0.01317   0.00088  -0.01480
   H      5.64342  -0.00130   1.76925   0.00932   0.00110  -0.03203
   H      5.02912   0.90147   3.20057  -0.01023   0.00077  -0.04007
   H      5.02995   5.21162   3.20102  -0.01028   0.00113  -0.04028
   H      1.29243   0.84552   3.15625  -0.00919   0.00137  -0.00624
   H      1.29324   5.26867   3.15662  -0.00916   0.00052  -0.00656
   H      0.74717  -0.00001   4.49006  -0.02771   0.00068  -0.01534
   Pb     2.87655   3.05666   6.10992   0.00278  -0.00076   0.02591
   I      2.63921   3.05697   2.96393  -0.01349   0.00094   0.01484
   I      2.45689  -0.00038   0.19010   0.01443  -0.00045  -0.03083
   I      5.89551   3.05626   5.69733  -0.00305   0.00051  -0.02043
PRIMCOORD 10
     12   1
   C      5.56353  -0.00100   2.86645  -0.01275  -0.00007   0.03620
   N      0.74621  -0.00026   3.44733   0.00068  -0.00001   0.00428
   H      5.64342  -0.00130   1.76925  -0.03980  -0.00007   0.03425
   H      5.02912   0.90147   3.20057  -0.00454  -0.00007   0.04940
   H      5.02995   5.21162   3.20102  -0.00446  -0.00009   0.04942
   H      1.29243   0.84552   3.15625  -0.00571  -0.00008  -0.00732
   H      1.29324   5.26867   3.15662  -0.00564   0.00009  -0.00732
   H      0.74717  -0.00001   4.49006   0.02468  -0.00002   0.00487
   Pb     2.87655   3.05666   6.10992  -0.00010  -0.00000   0.00093
   I      2.63921   3.05697   2.96393   0.00154   0.00002  -0.00100
   I      2.45689  -0.00038   0.19010   0.00025  -0.00000  -0.00423
   I      5.89551   3.05626   5.69733  -0.00021  -0.00000  -0.00117
PRIMCOORD 11
     12   1
   C      5.56353  -0.00100   2.86645   0.00003   0.03876   0.00008
   N      0.74621  -0.00026   3.44733   0.00007   0.00632   0.00001
   H      5.64342  -0.00130   1.76925  -0.00004   0.05723   0.00007
   H      5.02912   0.90147   3.20057   0.01579   0.04221   0.01612
   H      5.02995   5.21162   3.20102  -0.01567   0.04220  -0.01588
   H      1.29243   0.84552   3.15625   0.01332   0.00164   0.00989
   H      1.29324   5.26867   3.15662  -0.01323   0.00163  -0.00994
   H      0.74717  -0.00001   4.49006   0.00013  -0.00535   0.00001
   Pb     2.87655   3.05666   6.10992   0.00000   0.00092   0.00001
   I      2.63921   3.05697   2.96393  -0.00002  -0.00531  -0.00001
   I      2.45689  -0.00038   0.19010  -0.00001  -0.00120  -0.00002
   I      5.89551   3.05626   5.69733   0.00002  -0.00047  -0.00000
PRIMCOORD 12
     12   1
   C      5.56353  -0.00100   2.86645   0.01827  -0.00042  -0.00508
   N      0.74621  -0.00026   3.44733   0.02082  -0.00006  -0.01164
   H      5.64342  -0.00130   1.76925   0.01330  -0.00062  -0.00548
   H      5.02912   0.90147   3.20057   0.01976  -0.00046  -0.00282
   H      5.02995   5.21162   3.20102   0.02011  -0.00045  -0.00247
   H      1.29243   0.84552   3.15625   0.01850   0.00011  -0.01590
   H      1.29324   5.26867   3.15662   0.01880  -0.00012  -0.01567
   H      0.74717  -0.00001   4.49006   0.02606   0.00008  -0.01145
   Pb     2.87655   3.05666   6.10992  -0.01974   0.00001   0.02934
   I      2.63921   3.05697   2.96393  -0.00864  -0.00000  -0.05475
   I      2.45689  -0.00038   0.19010  -0.00475   0.00006   0.00672
   I      5.89551   3.05626   5.69733   0.04066  -0.00001   0.00231
PRIMCOORD 13
     12   1
   C      5.56353  -0.00100   2.86645   0.02871  -0.00005   0.00411
   N      0.74621  -0.00026   3.44733   0.03407  -0.00000  -0.00961
   H      5.64342  -0.00130   1.76925   0.01768  -0.00004   0.00326
   H      5.02912   0.90147   3.20057   0.03218  -0.00014   0.00987
   H      5.02995   5.21162   3.20102   0.03226  -0.00002   0.00985
   H      1.29243   0.84552   3.15625   0.03076   0.00031  -0.01539
   H      1.29324   5.26867   3.15662   0.03083  -0.00027  -0.01542
   H      0.74717  -0.00001   4.49006   0.04492  -0.00002  -0.00918
   Pb     2.87655   3.05666   6.10992   0.00971  -0.00001   0.00615
   I      2.63921   3.05697   2.96393  -0.00117  -0.00000  -0.01351
   I      2.45689  -0.00038   0.19010  -0.00001   0.00002   0.00160
   I      5.89551   3.05626   5.69733  -0.02265   0.00000   0.00268
PRIMCOORD 14
     12   1
   C      5.56353  -0.00100   2.86645  -0.00018  -0.01456  -0.00012
   N      0.74621  -0.00026   3.44733  -0.00023   0.00268   0.00002
   H      5.64342  -0.00130   1.76925  -0.00006   0.00329  -0.00012
   H      5.02912   0.90147   3.20057  -0.01790  -0.03014   0.01344
   H      5.02995   5.21162   3.20102   0.01747  -0.03014  -0.01380
   H      1.29243   0.84552   3.15625  -0.01575   0.01861   0.01703
   H      1.29324   5.26867   3.15662   0.01536   0.01861  -0.01690
   H      0.74717  -0.00001   4.49006  -0.00034  -0.02002   0.00002
   Pb     2.87655   3.05666   6.10992   0.00002   0.03025   0.00004
   I      2.63921   3.05697   2.96393   0.00005   0.00882  -0.00009
   I      2.45689  -0.00038   0.19010   0.00002  -0.06154   0.00002
   I      5.89551   3.05626   5.69733  -0.00005   0.00472   0.00001
PRIMCOORD 15
     12   1
   C      5.56353  -0.00100   2.86645   0.03055  -0.00017   0.00958
   N      0.74621  -0.00026   3.44733   0.03544  -0.00000  -0.00374
   H      5.64342  -0.00130   1.76925   0.01962  -0.00018   0.00876
   H      5.02912   0.90147   3.20057   0.03394  -0.00025   0.01520
   H      5.02995   5.21162   3.20102   0.03415  -0.00018   0.01525
   H      1.29243   0.84552   3.15625   0.03210   0.00067  -0.00849
   H      1.29324   5.26867   3.15662   0.03228  -0.00057  -0.00848
   H      0.74717  -0.00001   4.49006   0.04569  -0.00000  -0.00325
   Pb     2.87655   3.05666   6.10992  -0.00267   0.00003  -0.00244
   I      2.63921   3.05697   2.96393  -0.00617  -0.00000   0.00719
   I      2.45689  -0.00038   0.19010  -0.00298  -0.00002  -0.00254
   I      5.89551   3.05626   5.69733   0.00515  -0.00001  -0.00131
PRIMCOORD 16
     12   1
   C      5.56353  -0.00100   2.86645   0.01209  -0.00002   0.00277
   N      0.74621  -0.00026   3.44733  -0.00237   0.00001   0.03599
   H      5.64342  -0.00130   1.76925   0.04000  -0.00004   0.00479
   H      5.02912   0.90147   3.20057   0.00372   0.00004  -0.01079
   H      5.02995   5.21162   3.20102   0.00372  -0.00006  -0.01074
   H      1.29243   0.84552   3.15625   0.00414   0.00017   0.04824
   H      1.29324   5.26867   3.15662   0.00415  -0.00016   0.04826
   H      0.74717  -0.00001   4.49006  -0.02609   0.00003   0.03567
   Pb     2.87655   3.05666   6.10992   0.00017   0.00000   0.00009
   I      2.63921   3.05697   2.96393   0.00058  -0.00000  -0.00161
   I      2.45689  -0.00038   0.19010  -0.00154   0.00000  -0.00374
   I      5.89551   3.05626   5.69733  -0.00044  -0.00000   0.00005
PRIMCOORD 17
     12   1
   C      5.56353  -0.00100   2.86645   0.00000   0.00200   0.00001
   N      0.74621  -0.00026   3.44733   0.00001   0.00501  -0.00001
   H      5.64342  -0.00130   1.76925  -0.00001  -0.04794   0.00002
   H      5.02912   0.90147   3.20057   0.01426   0.02507  -0.03948
   H      5.02995   5.21162   3.20102  -0.01425   0.02509   0.03950
   H      1.29243   0.84552   3.15625   0.00862  -0.00922  -0.02467
   H      1.29324   5.26867   3.15662  -0.00861  -0.00921   0.02465
   H      0.74717  -0.00001   4.49006   0.00002   0.03681  -0.00001
   Pb     2.87655   3.05666   6.10992   0.00000   0.00020  -0.00000
   I      2.63921   3.05697   2.96393  -0.00000  -0.00065  -0.00000
   I      2.45689  -0.00038   0.19010  -0.00000  -0.00065  -0.00000
   I      5.89551   3.05626   5.69733  -0.00000   0.00007  -0.00000
PRIMCOORD 18
     12   1
   C      5.56353  -0.00100   2.86645   0.00002   0.00501  -0.00000
   N      0.74621  -0.00026   3.44733   0.00002  -0.03281   0.00000
   H      5.64342  -0.00130   1.76925   0.00002  -0.00095  -0.00000
   H      5.02912   0.90147   3.20057   0.02679   0.02189  -0.00271
   H      5.02995   5.21162   3.20102  -0.02674   0.02189   0.00270
   H      1.29243   0.84552   3.15625   0.02115  -0.04856  -0.00311
   H      1.29324   5.26867   3.15662  -0.02111  -0.04856   0.00312
   H      0.74717  -0.00001   4.49006   0.00003  -0.02914   0.00000
   Pb     2.87655   3.05666   6.10992  -0.00000   0.00019   0.00000
   I      2.63921   3.05697   2.96393  -0.00000   0.00381   0.00000
   I      2.45689  -0.00038   0.19010  -0.00000  -0.00014  -0.00000
   I      5.89551   3.05626   5.69733   0.00000  -0.00018   0.00000
PRIMCOORD 19
     12   1
   C      5.56353  -0.00100   2.86645  -0.00000   0.00049  -0.00000
   N      0.74621  -0.00026   3.44733  -0.00000  -0.00042   0.00000
   H      5.64342  -0.00130   1.76925   0.00000  -0.03064   0.00001
   H      5.02912   0.90147   3.20057   0.01065   0.01587  -0.02455
   H      5.02995   5.21162   3.20102  -0.01065   0.01588   0.02453
   H      1.29243   0.84552   3.15625  -0.01514   0.02327   0.03891
   H      1.29324   5.26867   3.15662   0.01514   0.02325  -0.03891
   H      0.74717  -0.00001   4.49006   0.00000  -0.05056   0.00001
   Pb     2.87655   3.05666   6.10992  -0.00000  -0.00000   0.00000
   I      2.63921   3.05697   2.96393   0.00000   0.00004   0.00000
   I      2.45689  -0.00038   0.19010   0.00000   0.00018   0.00000
   I      5.89551   3.05626   5.69733   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.56353  -0.00100   2.86645  -0.00210   0.00000   0.00367
   N      0.74621  -0.00026   3.44733  -0.00186   0.00000   0.00431
   H      5.64342  -0.00130   1.76925   0.04680  -0.00000   0.00622
   H      5.02912   0.90147   3.20057  -0.01379   0.00407  -0.02742
   H      5.02995   5.21162   3.20102  -0.01377  -0.00409  -0.02741
   H      1.29243   0.84552   3.15625  -0.01425  -0.00451  -0.03083
   H      1.29324   5.26867   3.15662  -0.01427   0.00449  -0.03083
   H      0.74717  -0.00001   4.49006   0.05861  -0.00001   0.00563
   Pb     2.87655   3.05666   6.10992  -0.00001   0.00000   0.00000
   I      2.63921   3.05697   2.96393   0.00000  -0.00000   0.00003
   I      2.45689  -0.00038   0.19010   0.00002  -0.00000  -0.00001
   I      5.89551   3.05626   5.69733   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.56353  -0.00100   2.86645   0.00000   0.00520  -0.00000
   N      0.74621  -0.00026   3.44733   0.00000   0.00415  -0.00000
   H      5.64342  -0.00130   1.76925  -0.00001  -0.02217   0.00000
   H      5.02912   0.90147   3.20057  -0.04065  -0.01545  -0.01183
   H      5.02995   5.21162   3.20102   0.04066  -0.01545   0.01185
   H      1.29243   0.84552   3.15625   0.04291  -0.01926   0.01278
   H      1.29324   5.26867   3.15662  -0.04290  -0.01926  -0.01275
   H      0.74717  -0.00001   4.49006  -0.00001  -0.02553   0.00001
   Pb     2.87655   3.05666   6.10992  -0.00000  -0.00000  -0.00000
   I      2.63921   3.05697   2.96393   0.00000   0.00000   0.00000
   I      2.45689  -0.00038   0.19010  -0.00000   0.00001   0.00000
   I      5.89551   3.05626   5.69733   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.56353  -0.00100   2.86645  -0.03684  -0.00000  -0.01655
   N      0.74621  -0.00026   3.44733   0.03244   0.00000   0.01404
   H      5.64342  -0.00130   1.76925  -0.03483   0.00000  -0.01678
   H      5.02912   0.90147   3.20057  -0.03011   0.00217  -0.00985
   H      5.02995   5.21162   3.20102  -0.03013  -0.00217  -0.00985
   H      1.29243   0.84552   3.15625   0.03114   0.00112   0.01472
   H      1.29324   5.26867   3.15662   0.03114  -0.00111   0.01473
   H      0.74717  -0.00001   4.49006   0.03187   0.00001   0.01470
   Pb     2.87655   3.05666   6.10992  -0.00000  -0.00000  -0.00000
   I      2.63921   3.05697   2.96393  -0.00005   0.00000   0.00000
   I      2.45689  -0.00038   0.19010  -0.00004  -0.00000  -0.00003
   I      5.89551   3.05626   5.69733   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.56353  -0.00100   2.86645   0.00630  -0.00001  -0.01377
   N      0.74621  -0.00026   3.44733  -0.00586   0.00001   0.01035
   H      5.64342  -0.00130   1.76925  -0.04667   0.00000  -0.01723
   H      5.02912   0.90147   3.20057   0.01274  -0.01427   0.03542
   H      5.02995   5.21162   3.20102   0.01272   0.01430   0.03541
   H      1.29243   0.84552   3.15625  -0.01058  -0.00958  -0.02409
   H      1.29324   5.26867   3.15662  -0.01060   0.00956  -0.02409
   H      0.74717  -0.00001   4.49006   0.04683  -0.00001   0.01236
   Pb     2.87655   3.05666   6.10992  -0.00000   0.00000  -0.00000
   I      2.63921   3.05697   2.96393   0.00000  -0.00000   0.00001
   I      2.45689  -0.00038   0.19010   0.00001  -0.00000   0.00001
   I      5.89551   3.05626   5.69733   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.56353  -0.00100   2.86645   0.00000   0.01448  -0.00001
   N      0.74621  -0.00026   3.44733  -0.00000  -0.01202   0.00001
   H      5.64342  -0.00130   1.76925  -0.00001  -0.03530   0.00001
   H      5.02912   0.90147   3.20057  -0.04287  -0.01045  -0.00189
   H      5.02995   5.21162   3.20102   0.04287  -0.01044   0.00191
   H      1.29243   0.84552   3.15625  -0.04118   0.01158  -0.00605
   H      1.29324   5.26867   3.15662   0.04117   0.01158   0.00603
   H      0.74717  -0.00001   4.49006   0.00001   0.02770  -0.00000
   Pb     2.87655   3.05666   6.10992  -0.00000  -0.00000  -0.00000
   I      2.63921   3.05697   2.96393  -0.00000  -0.00000   0.00000
   I      2.45689  -0.00038   0.19010  -0.00000  -0.00000  -0.00000
   I      5.89551   3.05626   5.69733  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.56353  -0.00100   2.86645  -0.01076  -0.00000  -0.00510
   N      0.74621  -0.00026   3.44733  -0.00045  -0.00000  -0.00056
   H      5.64342  -0.00130   1.76925   0.06363   0.00000   0.00079
   H      5.02912   0.90147   3.20057   0.03792   0.01360   0.03562
   H      5.02995   5.21162   3.20102   0.03793  -0.01358   0.03563
   H      1.29243   0.84552   3.15625  -0.00125  -0.00075  -0.00116
   H      1.29324   5.26867   3.15662  -0.00125   0.00075  -0.00117
   H      0.74717  -0.00001   4.49006  -0.00383   0.00000  -0.00161
   Pb     2.87655   3.05666   6.10992   0.00000   0.00000  -0.00000
   I      2.63921   3.05697   2.96393  -0.00000  -0.00000   0.00000
   I      2.45689  -0.00038   0.19010   0.00001   0.00000  -0.00000
   I      5.89551   3.05626   5.69733   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.56353  -0.00100   2.86645  -0.00000  -0.00352   0.00000
   N      0.74621  -0.00026   3.44733  -0.00000  -0.00311   0.00000
   H      5.64342  -0.00130   1.76925  -0.00002   0.06696  -0.00002
   H      5.02912   0.90147   3.20057  -0.01944   0.00444  -0.04780
   H      5.02995   5.21162   3.20102   0.01947   0.00444   0.04778
   H      1.29243   0.84552   3.15625  -0.00601   0.00088   0.00157
   H      1.29324   5.26867   3.15662   0.00601   0.00088  -0.00157
   H      0.74717  -0.00001   4.49006   0.00001   0.00719  -0.00000
   Pb     2.87655   3.05666   6.10992   0.00000  -0.00000   0.00000
   I      2.63921   3.05697   2.96393   0.00000   0.00000  -0.00000
   I      2.45689  -0.00038   0.19010  -0.00000  -0.00000  -0.00000
   I      5.89551   3.05626   5.69733  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.56353  -0.00100   2.86645  -0.00281   0.00000   0.00277
   N      0.74621  -0.00026   3.44733  -0.00225   0.00000   0.00216
   H      5.64342  -0.00130   1.76925  -0.03667  -0.00003  -0.00126
   H      5.02912   0.90147   3.20057   0.04304   0.03836  -0.02993
   H      5.02995   5.21162   3.20102   0.04302  -0.03838  -0.02994
   H      1.29243   0.84552   3.15625   0.00402  -0.00610  -0.00276
   H      1.29324   5.26867   3.15662   0.00402   0.00610  -0.00276
   H      0.74717  -0.00001   4.49006   0.00769  -0.00001   0.00282
   Pb     2.87655   3.05666   6.10992   0.00000   0.00000   0.00000
   I      2.63921   3.05697   2.96393  -0.00000  -0.00000   0.00000
   I      2.45689  -0.00038   0.19010   0.00000   0.00000  -0.00000
   I      5.89551   3.05626   5.69733  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.56353  -0.00100   2.86645   0.00021  -0.00000   0.00018
   N      0.74621  -0.00026   3.44733   0.00920   0.00000   0.00617
   H      5.64342  -0.00130   1.76925  -0.00522   0.00000  -0.00020
   H      5.02912   0.90147   3.20057   0.00262   0.00228  -0.00253
   H      5.02995   5.21162   3.20102   0.00261  -0.00228  -0.00253
   H      1.29243   0.84552   3.15625  -0.03596   0.01052  -0.04163
   H      1.29324   5.26867   3.15662  -0.03598  -0.01053  -0.04165
   H      0.74717  -0.00001   4.49006  -0.05944   0.00002   0.00181
   Pb     2.87655   3.05666   6.10992   0.00000  -0.00000   0.00000
   I      2.63921   3.05697   2.96393   0.00001  -0.00000   0.00002
   I      2.45689  -0.00038   0.19010  -0.00001  -0.00000  -0.00003
   I      5.89551   3.05626   5.69733  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.56353  -0.00100   2.86645  -0.00044  -0.00000   0.00137
   N      0.74621  -0.00026   3.44733  -0.00316  -0.00000   0.00299
   H      5.64342  -0.00130   1.76925   0.00625  -0.00000   0.00240
   H      5.02912   0.90147   3.20057  -0.00631  -0.00285   0.00076
   H      5.02995   5.21162   3.20102  -0.00632   0.00285   0.00075
   H      1.29243   0.84552   3.15625   0.04386  -0.04080  -0.03001
   H      1.29324   5.26867   3.15662   0.04385   0.04079  -0.03007
   H      0.74717  -0.00001   4.49006  -0.02929   0.00003   0.00007
   Pb     2.87655   3.05666   6.10992  -0.00000   0.00000  -0.00000
   I      2.63921   3.05697   2.96393  -0.00002   0.00000   0.00001
   I      2.45689  -0.00038   0.19010  -0.00000   0.00000  -0.00002
   I      5.89551   3.05626   5.69733   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.56353  -0.00100   2.86645  -0.00000   0.00173   0.00000
   N      0.74621  -0.00026   3.44733   0.00000   0.00408   0.00000
   H      5.64342  -0.00130   1.76925   0.00001   0.00233   0.00000
   H      5.02912   0.90147   3.20057  -0.00530   0.00044  -0.00339
   H      5.02995   5.21162   3.20102   0.00529   0.00044   0.00339
   H      1.29243   0.84552   3.15625  -0.01730  -0.00474  -0.04801
   H      1.29324   5.26867   3.15662   0.01732  -0.00468   0.04797
   H      0.74717  -0.00001   4.49006  -0.00004  -0.06816   0.00002
   Pb     2.87655   3.05666   6.10992  -0.00000   0.00000  -0.00000
   I      2.63921   3.05697   2.96393  -0.00000  -0.00001   0.00000
   I      2.45689  -0.00038   0.19010   0.00000   0.00000  -0.00000
   I      5.89551   3.05626   5.69733   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.56353  -0.00100   2.86645   0.00457   0.00000   0.00139
   N      0.74621  -0.00026   3.44733  -0.00040   0.00000  -0.00002
   H      5.64342  -0.00130   1.76925   0.00411  -0.00001  -0.05280
   H      5.02912   0.90147   3.20057  -0.02868   0.04900   0.01828
   H      5.02995   5.21162   3.20102  -0.02869  -0.04900   0.01831
   H      1.29243   0.84552   3.15625   0.00227   0.00397  -0.00152
   H      1.29324   5.26867   3.15662   0.00227  -0.00397  -0.00152
   H      0.74717  -0.00001   4.49006  -0.00027   0.00000   0.00284
   Pb     2.87655   3.05666   6.10992  -0.00000  -0.00000  -0.00000
   I      2.63921   3.05697   2.96393   0.00000   0.00000  -0.00000
   I      2.45689  -0.00038   0.19010   0.00000  -0.00000   0.00000
   I      5.89551   3.05626   5.69733   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.56353  -0.00100   2.86645   0.00000   0.00885  -0.00001
   N      0.74621  -0.00026   3.44733   0.00001  -0.00325  -0.00000
   H      5.64342  -0.00130   1.76925  -0.00000   0.00158   0.00004
   H      5.02912   0.90147   3.20057   0.03137  -0.05297  -0.02062
   H      5.02995   5.21162   3.20102  -0.03138  -0.05299   0.02065
   H      1.29243   0.84552   3.15625   0.01331   0.02188  -0.00877
   H      1.29324   5.26867   3.15662  -0.01338   0.02200   0.00880
   H      0.74717  -0.00001   4.49006   0.00000  -0.00091  -0.00001
   Pb     2.87655   3.05666   6.10992  -0.00000   0.00000  -0.00000
   I      2.63921   3.05697   2.96393  -0.00000   0.00001   0.00000
   I      2.45689  -0.00038   0.19010   0.00000   0.00000   0.00000
   I      5.89551   3.05626   5.69733   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.56353  -0.00100   2.86645  -0.00325  -0.00000   0.00855
   N      0.74621  -0.00026   3.44733   0.00139  -0.00001  -0.00099
   H      5.64342  -0.00130   1.76925   0.00615  -0.00002  -0.08215
   H      5.02912   0.90147   3.20057   0.01613  -0.02925  -0.00959
   H      5.02995   5.21162   3.20102   0.01615   0.02927  -0.00962
   H      1.29243   0.84552   3.15625  -0.00902  -0.01539   0.00554
   H      1.29324   5.26867   3.15662  -0.00909   0.01551   0.00558
   H      0.74717  -0.00001   4.49006  -0.00079  -0.00000   0.00208
   Pb     2.87655   3.05666   6.10992   0.00000   0.00000  -0.00000
   I      2.63921   3.05697   2.96393  -0.00000   0.00000  -0.00000
   I      2.45689  -0.00038   0.19010   0.00000   0.00000   0.00000
   I      5.89551   3.05626   5.69733  -0.00000  -0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.56353  -0.00100   2.86645  -0.00131   0.00004   0.00201
   N      0.74621  -0.00026   3.44733  -0.00486   0.00005   0.00188
   H      5.64342  -0.00130   1.76925   0.00163   0.00000  -0.01732
   H      5.02912   0.90147   3.20057   0.00716  -0.01113  -0.00357
   H      5.02995   5.21162   3.20102   0.00689   0.01069  -0.00341
   H      1.29243   0.84552   3.15625   0.03373   0.05448  -0.01968
   H      1.29324   5.26867   3.15662   0.03420  -0.05523  -0.01994
   H      0.74717  -0.00001   4.49006  -0.00125   0.00002   0.01381
   Pb     2.87655   3.05666   6.10992  -0.00000   0.00000   0.00000
   I      2.63921   3.05697   2.96393   0.00001  -0.00000   0.00000
   I      2.45689  -0.00038   0.19010  -0.00000  -0.00000  -0.00000
   I      5.89551   3.05626   5.69733   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.56353  -0.00100   2.86645  -0.00001  -0.00354   0.00001
   N      0.74621  -0.00026   3.44733  -0.00004  -0.00763   0.00002
   H      5.64342  -0.00130   1.76925   0.00001  -0.00054  -0.00005
   H      5.02912   0.90147   3.20057  -0.01358   0.02177   0.00812
   H      5.02995   5.21162   3.20102   0.01366   0.02187  -0.00817
   H      1.29243   0.84552   3.15625   0.03376   0.05254  -0.02013
   H      1.29324   5.26867   3.15662  -0.03321   0.05166   0.01978
   H      0.74717  -0.00001   4.49006  -0.00001  -0.00197   0.00011
   Pb     2.87655   3.05666   6.10992   0.00000   0.00000   0.00000
   I      2.63921   3.05697   2.96393   0.00000   0.00002   0.00000
   I      2.45689  -0.00038   0.19010  -0.00000   0.00000  -0.00000
   I      5.89551   3.05626   5.69733   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.56353  -0.00100   2.86645  -0.00003   0.00000   0.00044
   N      0.74621  -0.00026   3.44733  -0.00081   0.00000   0.00733
   H      5.64342  -0.00130   1.76925  -0.00054  -0.00000  -0.00600
   H      5.02912   0.90147   3.20057   0.00046  -0.00074  -0.00033
   H      5.02995   5.21162   3.20102   0.00046   0.00074  -0.00034
   H      1.29243   0.84552   3.15625   0.00362   0.00656  -0.00054
   H      1.29324   5.26867   3.15662   0.00362  -0.00655  -0.00053
   H      0.74717  -0.00001   4.49006   0.00459  -0.00002  -0.09886
   Pb     2.87655   3.05666   6.10992  -0.00000   0.00000  -0.00000
   I      2.63921   3.05697   2.96393   0.00000  -0.00000  -0.00000
   I      2.45689  -0.00038   0.19010  -0.00001   0.00000  -0.00000
   I      5.89551   3.05626   5.69733   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_1.002_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.175688742   -0.000638420   -0.002988394
    0.000879621    6.114891642   -0.000019741
    0.134216544   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.56993  -0.00100   2.86663   0.00025   0.00068  -0.02886
   N      0.74658  -0.00026   3.44721   0.00025   0.00068  -0.02886
   H      5.64966  -0.00129   1.76943   0.00025   0.00068  -0.02886
   H      5.03559   0.90144   3.20090   0.00025   0.00068  -0.02886
   H      5.03642   5.21165   3.20135   0.00025   0.00068  -0.02886
   H      1.29275   0.84548   3.15595   0.00025   0.00068  -0.02886
   H      1.29356   5.26871   3.15631   0.00025   0.00068  -0.02886
   H      0.74778  -0.00001   4.48995   0.00025   0.00068  -0.02886
   Pb     2.88100   3.05666   6.10844   0.00025   0.00068  -0.02886
   I      2.64004   3.05697   2.96334   0.00025   0.00068  -0.02886
   I      2.45763  -0.00038   0.18949   0.00025   0.00068  -0.02886
   I      5.90149   3.05626   5.69982   0.00025   0.00068  -0.02886
PRIMCOORD  2
     12   1
   C      5.56993  -0.00100   2.86663   0.02759  -0.00848   0.00004
   N      0.74658  -0.00026   3.44721   0.02759  -0.00848   0.00004
   H      5.64966  -0.00129   1.76943   0.02759  -0.00848   0.00004
   H      5.03559   0.90144   3.20090   0.02759  -0.00848   0.00004
   H      5.03642   5.21165   3.20135   0.02759  -0.00848   0.00004
   H      1.29275   0.84548   3.15595   0.02759  -0.00848   0.00004
   H      1.29356   5.26871   3.15631   0.02759  -0.00848   0.00004
   H      0.74778  -0.00001   4.48995   0.02759  -0.00848   0.00004
   Pb     2.88100   3.05666   6.10844   0.02759  -0.00848   0.00004
   I      2.64004   3.05697   2.96334   0.02759  -0.00848   0.00004
   I      2.45763  -0.00038   0.18949   0.02759  -0.00848   0.00004
   I      5.90149   3.05626   5.69982   0.02759  -0.00848   0.00004
PRIMCOORD  3
     12   1
   C      5.56993  -0.00100   2.86663   0.00847   0.02759   0.00073
   N      0.74658  -0.00026   3.44721   0.00847   0.02759   0.00073
   H      5.64966  -0.00129   1.76943   0.00847   0.02759   0.00073
   H      5.03559   0.90144   3.20090   0.00847   0.02759   0.00073
   H      5.03642   5.21165   3.20135   0.00847   0.02759   0.00073
   H      1.29275   0.84548   3.15595   0.00847   0.02759   0.00073
   H      1.29356   5.26871   3.15631   0.00847   0.02759   0.00073
   H      0.74778  -0.00001   4.48995   0.00847   0.02759   0.00073
   Pb     2.88100   3.05666   6.10844   0.00847   0.02759   0.00073
   I      2.64004   3.05697   2.96334   0.00847   0.02759   0.00073
   I      2.45763  -0.00038   0.18949   0.00847   0.02759   0.00073
   I      5.90149   3.05626   5.69982   0.00847   0.02759   0.00073
PRIMCOORD  4
     12   1
   C      5.56993  -0.00100   2.86663   0.00004   0.02353  -0.00011
   N      0.74658  -0.00026   3.44721   0.00002   0.02980  -0.00006
   H      5.64966  -0.00129   1.76943   0.00009   0.02797  -0.00011
   H      5.03559   0.90144   3.20090  -0.00441   0.01988   0.00275
   H      5.03642   5.21165   3.20135   0.00446   0.01988  -0.00302
   H      1.29275   0.84548   3.15595  -0.00197   0.02925  -0.00529
   H      1.29356   5.26871   3.15631   0.00203   0.02925   0.00523
   H      0.74778  -0.00001   4.48995  -0.00003   0.03920  -0.00006
   Pb     2.88100   3.05666   6.10844  -0.00003   0.00628   0.00002
   I      2.64004   3.05697   2.96334   0.00001   0.02971   0.00001
   I      2.45763  -0.00038   0.18949   0.00004   0.00489  -0.00004
   I      5.90149   3.05626   5.69982  -0.00002  -0.05169   0.00003
PRIMCOORD  5
     12   1
   C      5.56993  -0.00100   2.86663  -0.00897  -0.00006  -0.00424
   N      0.74658  -0.00026   3.44721  -0.00795  -0.00005  -0.00627
   H      5.64966  -0.00129   1.76943  -0.01146  -0.00009  -0.00442
   H      5.03559   0.90144   3.20090  -0.00901  -0.00032  -0.00385
   H      5.03642   5.21165   3.20135  -0.00902   0.00022  -0.00380
   H      1.29275   0.84548   3.15595  -0.00858   0.00058  -0.00668
   H      1.29356   5.26871   3.15631  -0.00857  -0.00068  -0.00668
   H      0.74778  -0.00001   4.48995  -0.00595  -0.00005  -0.00666
   Pb     2.88100   3.05666   6.10844  -0.00670   0.00001  -0.01463
   I      2.64004   3.05697   2.96334  -0.03290  -0.00006  -0.00988
   I      2.45763  -0.00038   0.18949   0.04652   0.00000  -0.03203
   I      5.90149   3.05626   5.69982  -0.00054   0.00005   0.06715
PRIMCOORD  6
     12   1
   C      5.56993  -0.00100   2.86663  -0.02550  -0.00096  -0.00870
   N      0.74658  -0.00026   3.44721  -0.02250  -0.00071  -0.01611
   H      5.64966  -0.00129   1.76943  -0.03134  -0.00118  -0.00917
   H      5.03559   0.90144   3.20090  -0.02416  -0.00106  -0.00635
   H      5.03642   5.21165   3.20135  -0.02395  -0.00084  -0.00598
   H      1.29275   0.84548   3.15595  -0.02384  -0.00095  -0.01894
   H      1.29356   5.26871   3.15631  -0.02373  -0.00055  -0.01856
   H      0.74778  -0.00001   4.48995  -0.01570  -0.00047  -0.01571
   Pb     2.88100   3.05666   6.10844   0.03049   0.00056   0.00141
   I      2.64004   3.05697   2.96334  -0.01804  -0.00066  -0.00059
   I      2.45763  -0.00038   0.18949  -0.04229   0.00035  -0.01587
   I      5.90149   3.05626   5.69982   0.01658  -0.00039   0.01736
PRIMCOORD  7
     12   1
   C      5.56993  -0.00100   2.86663  -0.00074  -0.03350   0.00070
   N      0.74658  -0.00026   3.44721  -0.00102  -0.02874   0.00137
   H      5.64966  -0.00129   1.76943  -0.00020  -0.03926   0.00074
   H      5.03559   0.90144   3.20090  -0.00237  -0.03256  -0.00447
   H      5.03642   5.21165   3.20135   0.00057  -0.03256   0.00533
   H      1.29275   0.84548   3.15595  -0.00092  -0.03089  -0.00451
   H      1.29356   5.26871   3.15631  -0.00091  -0.03097   0.00776
   H      0.74778  -0.00001   4.48995  -0.00158  -0.02080   0.00132
   Pb     2.88100   3.05666   6.10844   0.00041   0.02366   0.00035
   I      2.64004   3.05697   2.96334  -0.00216  -0.02988   0.00015
   I      2.45763  -0.00038   0.18949   0.00180   0.01426   0.00078
   I      5.90149   3.05626   5.69982  -0.00008  -0.01517  -0.00176
PRIMCOORD  8
     12   1
   C      5.56993  -0.00100   2.86663   0.01381  -0.00236  -0.02420
   N      0.74658  -0.00026   3.44721   0.01526  -0.00208  -0.02750
   H      5.64966  -0.00129   1.76943   0.01119  -0.00275  -0.02444
   H      5.03559   0.90144   3.20090   0.01444  -0.00237  -0.02314
   H      5.03642   5.21165   3.20135   0.01459  -0.00221  -0.02248
   H      1.29275   0.84548   3.15595   0.01531  -0.00283  -0.02862
   H      1.29356   5.26871   3.15631   0.01526  -0.00167  -0.02777
   H      0.74778  -0.00001   4.48995   0.01818  -0.00153  -0.02706
   Pb     2.88100   3.05666   6.10844  -0.01294   0.00171   0.00414
   I      2.64004   3.05697   2.96334   0.03851  -0.00221   0.00365
   I      2.45763  -0.00038   0.18949  -0.01666   0.00104  -0.02307
   I      5.90149   3.05626   5.69982  -0.00442  -0.00106   0.01920
PRIMCOORD  9
     12   1
   C      5.56993  -0.00100   2.86663  -0.00462   0.00092  -0.03376
   N      0.74658  -0.00026   3.44721  -0.01217   0.00083  -0.01581
   H      5.64966  -0.00129   1.76943   0.00987   0.00103  -0.03270
   H      5.03559   0.90144   3.20090  -0.00929   0.00071  -0.04057
   H      5.03642   5.21165   3.20135  -0.00935   0.00108  -0.04078
   H      1.29275   0.84548   3.15595  -0.00822   0.00129  -0.00739
   H      1.29356   5.26871   3.15631  -0.00820   0.00049  -0.00769
   H      0.74778  -0.00001   4.48995  -0.02641   0.00063  -0.01632
   Pb     2.88100   3.05666   6.10844   0.00200  -0.00071   0.02569
   I      2.64004   3.05697   2.96334  -0.01147   0.00088   0.01479
   I      2.45763  -0.00038   0.18949   0.01374  -0.00042  -0.03143
   I      5.90149   3.05626   5.69982  -0.00334   0.00049  -0.01921
PRIMCOORD 10
     12   1
   C      5.56993  -0.00100   2.86663  -0.01279  -0.00007   0.03619
   N      0.74658  -0.00026   3.44721   0.00064  -0.00001   0.00425
   H      5.64966  -0.00129   1.76943  -0.03984  -0.00008   0.03424
   H      5.03559   0.90144   3.20090  -0.00457  -0.00008   0.04939
   H      5.03642   5.21165   3.20135  -0.00449  -0.00009   0.04941
   H      1.29275   0.84548   3.15595  -0.00575  -0.00008  -0.00735
   H      1.29356   5.26871   3.15631  -0.00568   0.00009  -0.00734
   H      0.74778  -0.00001   4.48995   0.02464  -0.00002   0.00484
   Pb     2.88100   3.05666   6.10844  -0.00009  -0.00000   0.00093
   I      2.64004   3.05697   2.96334   0.00154   0.00002  -0.00099
   I      2.45763  -0.00038   0.18949   0.00025  -0.00000  -0.00423
   I      5.90149   3.05626   5.69982  -0.00022  -0.00000  -0.00116
PRIMCOORD 11
     12   1
   C      5.56993  -0.00100   2.86663   0.00003   0.03873   0.00009
   N      0.74658  -0.00026   3.44721   0.00007   0.00629   0.00001
   H      5.64966  -0.00129   1.76943  -0.00004   0.05731   0.00008
   H      5.03559   0.90144   3.20090   0.01576   0.04213   0.01620
   H      5.03642   5.21165   3.20135  -0.01565   0.04213  -0.01595
   H      1.29275   0.84548   3.15595   0.01331   0.00164   0.00993
   H      1.29356   5.26871   3.15631  -0.01321   0.00163  -0.00998
   H      0.74778  -0.00001   4.48995   0.00014  -0.00543   0.00001
   Pb     2.88100   3.05666   6.10844   0.00000   0.00093   0.00001
   I      2.64004   3.05697   2.96334  -0.00002  -0.00532  -0.00001
   I      2.45763  -0.00038   0.18949  -0.00001  -0.00119  -0.00002
   I      5.90149   3.05626   5.69982   0.00002  -0.00047  -0.00000
PRIMCOORD 12
     12   1
   C      5.56993  -0.00100   2.86663   0.01593  -0.00043  -0.00558
   N      0.74658  -0.00026   3.44721   0.01807  -0.00006  -0.01111
   H      5.64966  -0.00129   1.76943   0.01179  -0.00065  -0.00592
   H      5.03559   0.90144   3.20090   0.01716  -0.00046  -0.00378
   H      5.03642   5.21165   3.20135   0.01751  -0.00048  -0.00340
   H      1.29275   0.84548   3.15595   0.01596   0.00009  -0.01500
   H      1.29356   5.26871   3.15631   0.01626  -0.00010  -0.01475
   H      0.74778  -0.00001   4.48995   0.02247   0.00009  -0.01096
   Pb     2.88100   3.05666   6.10844  -0.02235   0.00001   0.03025
   I      2.64004   3.05697   2.96334  -0.00919  -0.00000  -0.05598
   I      2.45763  -0.00038   0.18949  -0.00516   0.00006   0.00683
   I      5.90149   3.05626   5.69982   0.04654  -0.00002   0.00194
PRIMCOORD 13
     12   1
   C      5.56993  -0.00100   2.86663   0.02870  -0.00006   0.00389
   N      0.74658  -0.00026   3.44721   0.03405  -0.00000  -0.00981
   H      5.64966  -0.00129   1.76943   0.01770  -0.00004   0.00305
   H      5.03559   0.90144   3.20090   0.03216  -0.00014   0.00963
   H      5.03642   5.21165   3.20135   0.03224  -0.00002   0.00962
   H      1.29275   0.84548   3.15595   0.03074   0.00031  -0.01562
   H      1.29356   5.26871   3.15631   0.03080  -0.00026  -0.01564
   H      0.74778  -0.00001   4.48995   0.04489  -0.00002  -0.00938
   Pb     2.88100   3.05666   6.10844   0.00925  -0.00001   0.00684
   I      2.64004   3.05697   2.96334  -0.00126  -0.00000  -0.01485
   I      2.45763  -0.00038   0.18949  -0.00006   0.00002   0.00180
   I      5.90149   3.05626   5.69982  -0.02176   0.00000   0.00275
PRIMCOORD 14
     12   1
   C      5.56993  -0.00100   2.86663  -0.00016  -0.01450  -0.00012
   N      0.74658  -0.00026   3.44721  -0.00021   0.00266   0.00002
   H      5.64966  -0.00129   1.76943  -0.00004   0.00342  -0.00011
   H      5.03559   0.90144   3.20090  -0.01784  -0.03007   0.01351
   H      5.03642   5.21165   3.20135   0.01745  -0.03007  -0.01385
   H      1.29275   0.84548   3.15595  -0.01570   0.01859   0.01707
   H      1.29356   5.26871   3.15631   0.01534   0.01858  -0.01694
   H      0.74778  -0.00001   4.48995  -0.00032  -0.02010   0.00002
   Pb     2.88100   3.05666   6.10844   0.00002   0.03028   0.00004
   I      2.64004   3.05697   2.96334   0.00004   0.00884  -0.00008
   I      2.45763  -0.00038   0.18949   0.00001  -0.06159   0.00002
   I      5.90149   3.05626   5.69982  -0.00004   0.00470   0.00001
PRIMCOORD 15
     12   1
   C      5.56993  -0.00100   2.86663   0.03053  -0.00016   0.00963
   N      0.74658  -0.00026   3.44721   0.03544  -0.00000  -0.00373
   H      5.64966  -0.00129   1.76943   0.01958  -0.00018   0.00880
   H      5.03559   0.90144   3.20090   0.03394  -0.00024   0.01526
   H      5.03642   5.21165   3.20135   0.03414  -0.00018   0.01531
   H      1.29275   0.84548   3.15595   0.03209   0.00067  -0.00849
   H      1.29356   5.26871   3.15631   0.03226  -0.00057  -0.00848
   H      0.74778  -0.00001   4.48995   0.04571  -0.00000  -0.00324
   Pb     2.88100   3.05666   6.10844  -0.00259   0.00003  -0.00244
   I      2.64004   3.05697   2.96334  -0.00613  -0.00001   0.00717
   I      2.45763  -0.00038   0.18949  -0.00297  -0.00002  -0.00255
   I      5.90149   3.05626   5.69982   0.00496  -0.00001  -0.00129
PRIMCOORD 16
     12   1
   C      5.56993  -0.00100   2.86663   0.01207  -0.00002   0.00278
   N      0.74658  -0.00026   3.44721  -0.00238   0.00000   0.03601
   H      5.64966  -0.00129   1.76943   0.03997  -0.00003   0.00480
   H      5.03559   0.90144   3.20090   0.00369   0.00003  -0.01076
   H      5.03642   5.21165   3.20135   0.00370  -0.00006  -0.01073
   H      1.29275   0.84548   3.15595   0.00413   0.00017   0.04825
   H      1.29356   5.26871   3.15631   0.00414  -0.00016   0.04827
   H      0.74778  -0.00001   4.48995  -0.02609   0.00002   0.03568
   Pb     2.88100   3.05666   6.10844   0.00017   0.00000   0.00009
   I      2.64004   3.05697   2.96334   0.00059  -0.00000  -0.00161
   I      2.45763  -0.00038   0.18949  -0.00154   0.00000  -0.00374
   I      5.90149   3.05626   5.69982  -0.00044  -0.00000   0.00005
PRIMCOORD 17
     12   1
   C      5.56993  -0.00100   2.86663   0.00000   0.00199   0.00001
   N      0.74658  -0.00026   3.44721   0.00001   0.00529  -0.00000
   H      5.64966  -0.00129   1.76943  -0.00001  -0.04800   0.00002
   H      5.03559   0.90144   3.20090   0.01407   0.02498  -0.03954
   H      5.03642   5.21165   3.20135  -0.01407   0.02500   0.03956
   H      1.29275   0.84548   3.15595   0.00846  -0.00884  -0.02466
   H      1.29356   5.26871   3.15631  -0.00846  -0.00882   0.02465
   H      0.74778  -0.00001   4.48995   0.00001   0.03708  -0.00001
   Pb     2.88100   3.05666   6.10844   0.00000   0.00020  -0.00000
   I      2.64004   3.05697   2.96334  -0.00000  -0.00069  -0.00000
   I      2.45763  -0.00038   0.18949  -0.00000  -0.00065  -0.00000
   I      5.90149   3.05626   5.69982  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.56993  -0.00100   2.86663   0.00002   0.00503  -0.00000
   N      0.74658  -0.00026   3.44721   0.00002  -0.03255   0.00000
   H      5.64966  -0.00129   1.76943   0.00002  -0.00190   0.00000
   H      5.03559   0.90144   3.20090   0.02695   0.02229  -0.00349
   H      5.03642   5.21165   3.20135  -0.02690   0.02229   0.00348
   H      1.29275   0.84548   3.15595   0.02122  -0.04850  -0.00358
   H      1.29356   5.26871   3.15631  -0.02118  -0.04850   0.00359
   H      0.74778  -0.00001   4.48995   0.00003  -0.02828   0.00000
   Pb     2.88100   3.05666   6.10844  -0.00000   0.00020   0.00000
   I      2.64004   3.05697   2.96334  -0.00000   0.00378   0.00000
   I      2.45763  -0.00038   0.18949  -0.00000  -0.00015  -0.00000
   I      5.90149   3.05626   5.69982   0.00000  -0.00018   0.00000
PRIMCOORD 19
     12   1
   C      5.56993  -0.00100   2.86663  -0.00000   0.00049  -0.00000
   N      0.74658  -0.00026   3.44721  -0.00000  -0.00042   0.00000
   H      5.64966  -0.00129   1.76943   0.00000  -0.03061   0.00001
   H      5.03559   0.90144   3.20090   0.01063   0.01586  -0.02453
   H      5.03642   5.21165   3.20135  -0.01064   0.01587   0.02452
   H      1.29275   0.84548   3.15595  -0.01514   0.02328   0.03892
   H      1.29356   5.26871   3.15631   0.01514   0.02326  -0.03893
   H      0.74778  -0.00001   4.48995   0.00000  -0.05057   0.00001
   Pb     2.88100   3.05666   6.10844  -0.00000  -0.00000   0.00000
   I      2.64004   3.05697   2.96334   0.00000   0.00004   0.00000
   I      2.45763  -0.00038   0.18949   0.00000   0.00018   0.00000
   I      5.90149   3.05626   5.69982   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.56993  -0.00100   2.86663  -0.00210   0.00000   0.00367
   N      0.74658  -0.00026   3.44721  -0.00186   0.00000   0.00432
   H      5.64966  -0.00129   1.76943   0.04679  -0.00000   0.00621
   H      5.03559   0.90144   3.20090  -0.01380   0.00407  -0.02742
   H      5.03642   5.21165   3.20135  -0.01378  -0.00409  -0.02741
   H      1.29275   0.84548   3.15595  -0.01426  -0.00451  -0.03083
   H      1.29356   5.26871   3.15631  -0.01428   0.00449  -0.03082
   H      0.74778  -0.00001   4.48995   0.05862  -0.00001   0.00562
   Pb     2.88100   3.05666   6.10844  -0.00001   0.00000   0.00000
   I      2.64004   3.05697   2.96334   0.00000  -0.00000   0.00003
   I      2.45763  -0.00038   0.18949   0.00002  -0.00000  -0.00001
   I      5.90149   3.05626   5.69982   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.56993  -0.00100   2.86663   0.00000   0.00520  -0.00000
   N      0.74658  -0.00026   3.44721   0.00000   0.00415  -0.00000
   H      5.64966  -0.00129   1.76943  -0.00001  -0.02217   0.00000
   H      5.03559   0.90144   3.20090  -0.04066  -0.01546  -0.01182
   H      5.03642   5.21165   3.20135   0.04066  -0.01545   0.01183
   H      1.29275   0.84548   3.15595   0.04291  -0.01926   0.01277
   H      1.29356   5.26871   3.15631  -0.04290  -0.01926  -0.01275
   H      0.74778  -0.00001   4.48995  -0.00001  -0.02553   0.00001
   Pb     2.88100   3.05666   6.10844  -0.00000  -0.00000  -0.00000
   I      2.64004   3.05697   2.96334   0.00000   0.00000   0.00000
   I      2.45763  -0.00038   0.18949  -0.00000   0.00001   0.00000
   I      5.90149   3.05626   5.69982   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.56993  -0.00100   2.86663  -0.03685  -0.00000  -0.01654
   N      0.74658  -0.00026   3.44721   0.03244   0.00000   0.01403
   H      5.64966  -0.00129   1.76943  -0.03483   0.00000  -0.01677
   H      5.03559   0.90144   3.20090  -0.03012   0.00217  -0.00984
   H      5.03642   5.21165   3.20135  -0.03013  -0.00216  -0.00984
   H      1.29275   0.84548   3.15595   0.03114   0.00112   0.01472
   H      1.29356   5.26871   3.15631   0.03115  -0.00111   0.01472
   H      0.74778  -0.00001   4.48995   0.03186   0.00001   0.01469
   Pb     2.88100   3.05666   6.10844  -0.00000  -0.00000  -0.00000
   I      2.64004   3.05697   2.96334  -0.00005   0.00000   0.00000
   I      2.45763  -0.00038   0.18949  -0.00004  -0.00000  -0.00003
   I      5.90149   3.05626   5.69982   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.56993  -0.00100   2.86663   0.00629  -0.00001  -0.01377
   N      0.74658  -0.00026   3.44721  -0.00585   0.00001   0.01035
   H      5.64966  -0.00129   1.76943  -0.04665   0.00000  -0.01722
   H      5.03559   0.90144   3.20090   0.01275  -0.01427   0.03543
   H      5.03642   5.21165   3.20135   0.01273   0.01429   0.03542
   H      1.29275   0.84548   3.15595  -0.01059  -0.00958  -0.02409
   H      1.29356   5.26871   3.15631  -0.01060   0.00956  -0.02408
   H      0.74778  -0.00001   4.48995   0.04683  -0.00001   0.01235
   Pb     2.88100   3.05666   6.10844  -0.00000   0.00000  -0.00000
   I      2.64004   3.05697   2.96334   0.00000  -0.00000   0.00001
   I      2.45763  -0.00038   0.18949   0.00001  -0.00000   0.00001
   I      5.90149   3.05626   5.69982   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.56993  -0.00100   2.86663   0.00000   0.01448  -0.00001
   N      0.74658  -0.00026   3.44721  -0.00000  -0.01202   0.00001
   H      5.64966  -0.00129   1.76943  -0.00001  -0.03531   0.00001
   H      5.03559   0.90144   3.20090  -0.04286  -0.01045  -0.00187
   H      5.03642   5.21165   3.20135   0.04286  -0.01044   0.00189
   H      1.29275   0.84548   3.15595  -0.04118   0.01158  -0.00605
   H      1.29356   5.26871   3.15631   0.04117   0.01158   0.00602
   H      0.74778  -0.00001   4.48995   0.00001   0.02770  -0.00000
   Pb     2.88100   3.05666   6.10844  -0.00000  -0.00000  -0.00000
   I      2.64004   3.05697   2.96334  -0.00000  -0.00000   0.00000
   I      2.45763  -0.00038   0.18949  -0.00000  -0.00000  -0.00000
   I      5.90149   3.05626   5.69982  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.56993  -0.00100   2.86663  -0.01076  -0.00000  -0.00509
   N      0.74658  -0.00026   3.44721  -0.00045  -0.00000  -0.00056
   H      5.64966  -0.00129   1.76943   0.06362   0.00000   0.00078
   H      5.03559   0.90144   3.20090   0.03796   0.01363   0.03557
   H      5.03642   5.21165   3.20135   0.03797  -0.01361   0.03559
   H      1.29275   0.84548   3.15595  -0.00125  -0.00075  -0.00116
   H      1.29356   5.26871   3.15631  -0.00126   0.00075  -0.00117
   H      0.74778  -0.00001   4.48995  -0.00383   0.00000  -0.00161
   Pb     2.88100   3.05666   6.10844   0.00000   0.00000  -0.00000
   I      2.64004   3.05697   2.96334  -0.00000  -0.00000   0.00000
   I      2.45763  -0.00038   0.18949   0.00001   0.00000  -0.00000
   I      5.90149   3.05626   5.69982   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.56993  -0.00100   2.86663  -0.00000  -0.00352   0.00000
   N      0.74658  -0.00026   3.44721  -0.00000  -0.00311   0.00000
   H      5.64966  -0.00129   1.76943  -0.00002   0.06696  -0.00002
   H      5.03559   0.90144   3.20090  -0.01945   0.00444  -0.04780
   H      5.03642   5.21165   3.20135   0.01948   0.00444   0.04777
   H      1.29275   0.84548   3.15595  -0.00601   0.00088   0.00157
   H      1.29356   5.26871   3.15631   0.00602   0.00088  -0.00157
   H      0.74778  -0.00001   4.48995   0.00001   0.00719  -0.00000
   Pb     2.88100   3.05666   6.10844   0.00000  -0.00000   0.00000
   I      2.64004   3.05697   2.96334   0.00000   0.00000  -0.00000
   I      2.45763  -0.00038   0.18949  -0.00000  -0.00000  -0.00000
   I      5.90149   3.05626   5.69982  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.56993  -0.00100   2.86663  -0.00280   0.00000   0.00277
   N      0.74658  -0.00026   3.44721  -0.00225   0.00000   0.00216
   H      5.64966  -0.00129   1.76943  -0.03672  -0.00002  -0.00125
   H      5.03559   0.90144   3.20090   0.04300   0.03835  -0.02996
   H      5.03642   5.21165   3.20135   0.04299  -0.03837  -0.02997
   H      1.29275   0.84548   3.15595   0.00401  -0.00609  -0.00276
   H      1.29356   5.26871   3.15631   0.00401   0.00609  -0.00276
   H      0.74778  -0.00001   4.48995   0.00770  -0.00000   0.00282
   Pb     2.88100   3.05666   6.10844   0.00000   0.00000   0.00000
   I      2.64004   3.05697   2.96334  -0.00000  -0.00000   0.00000
   I      2.45763  -0.00038   0.18949   0.00000   0.00000  -0.00000
   I      5.90149   3.05626   5.69982  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.56993  -0.00100   2.86663   0.00021  -0.00000   0.00018
   N      0.74658  -0.00026   3.44721   0.00920   0.00000   0.00617
   H      5.64966  -0.00129   1.76943  -0.00522   0.00000  -0.00020
   H      5.03559   0.90144   3.20090   0.00261   0.00228  -0.00253
   H      5.03642   5.21165   3.20135   0.00261  -0.00228  -0.00253
   H      1.29275   0.84548   3.15595  -0.03598   0.01052  -0.04161
   H      1.29356   5.26871   3.15631  -0.03599  -0.01054  -0.04164
   H      0.74778  -0.00001   4.48995  -0.05944   0.00002   0.00183
   Pb     2.88100   3.05666   6.10844   0.00000  -0.00000   0.00000
   I      2.64004   3.05697   2.96334   0.00001  -0.00000   0.00002
   I      2.45763  -0.00038   0.18949  -0.00001  -0.00000  -0.00003
   I      5.90149   3.05626   5.69982  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.56993  -0.00100   2.86663  -0.00044  -0.00000   0.00137
   N      0.74658  -0.00026   3.44721  -0.00316  -0.00000   0.00299
   H      5.64966  -0.00129   1.76943   0.00625  -0.00000   0.00239
   H      5.03559   0.90144   3.20090  -0.00630  -0.00284   0.00076
   H      5.03642   5.21165   3.20135  -0.00631   0.00284   0.00075
   H      1.29275   0.84548   3.15595   0.04385  -0.04080  -0.03003
   H      1.29356   5.26871   3.15631   0.04384   0.04079  -0.03009
   H      0.74778  -0.00001   4.48995  -0.02929   0.00003   0.00008
   Pb     2.88100   3.05666   6.10844  -0.00000   0.00000  -0.00000
   I      2.64004   3.05697   2.96334  -0.00002   0.00000   0.00001
   I      2.45763  -0.00038   0.18949  -0.00000   0.00000  -0.00002
   I      5.90149   3.05626   5.69982   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.56993  -0.00100   2.86663  -0.00000   0.00173   0.00000
   N      0.74658  -0.00026   3.44721   0.00000   0.00408   0.00000
   H      5.64966  -0.00129   1.76943   0.00001   0.00233   0.00000
   H      5.03559   0.90144   3.20090  -0.00530   0.00044  -0.00339
   H      5.03642   5.21165   3.20135   0.00529   0.00044   0.00339
   H      1.29275   0.84548   3.15595  -0.01731  -0.00474  -0.04800
   H      1.29356   5.26871   3.15631   0.01733  -0.00469   0.04796
   H      0.74778  -0.00001   4.48995  -0.00004  -0.06817   0.00002
   Pb     2.88100   3.05666   6.10844  -0.00000   0.00000  -0.00000
   I      2.64004   3.05697   2.96334  -0.00000  -0.00001   0.00000
   I      2.45763  -0.00038   0.18949   0.00000   0.00000  -0.00000
   I      5.90149   3.05626   5.69982   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.56993  -0.00100   2.86663   0.00457   0.00000   0.00140
   N      0.74658  -0.00026   3.44721  -0.00040   0.00000  -0.00002
   H      5.64966  -0.00129   1.76943   0.00410  -0.00001  -0.05284
   H      5.03559   0.90144   3.20090  -0.02867   0.04898   0.01829
   H      5.03642   5.21165   3.20135  -0.02868  -0.04898   0.01831
   H      1.29275   0.84548   3.15595   0.00227   0.00398  -0.00152
   H      1.29356   5.26871   3.15631   0.00228  -0.00398  -0.00152
   H      0.74778  -0.00001   4.48995  -0.00027   0.00000   0.00285
   Pb     2.88100   3.05666   6.10844  -0.00000  -0.00000  -0.00000
   I      2.64004   3.05697   2.96334   0.00000   0.00000  -0.00000
   I      2.45763  -0.00038   0.18949   0.00000  -0.00000   0.00000
   I      5.90149   3.05626   5.69982   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.56993  -0.00100   2.86663   0.00000   0.00885  -0.00000
   N      0.74658  -0.00026   3.44721   0.00001  -0.00325  -0.00000
   H      5.64966  -0.00129   1.76943  -0.00000   0.00158   0.00002
   H      5.03559   0.90144   3.20090   0.03136  -0.05297  -0.02062
   H      5.03642   5.21165   3.20135  -0.03137  -0.05297   0.02066
   H      1.29275   0.84548   3.15595   0.01332   0.02189  -0.00878
   H      1.29356   5.26871   3.15631  -0.01340   0.02203   0.00882
   H      0.74778  -0.00001   4.48995   0.00000  -0.00091  -0.00002
   Pb     2.88100   3.05666   6.10844  -0.00000   0.00000  -0.00000
   I      2.64004   3.05697   2.96334  -0.00000   0.00001  -0.00000
   I      2.45763  -0.00038   0.18949   0.00000   0.00000   0.00000
   I      5.90149   3.05626   5.69982   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.56993  -0.00100   2.86663  -0.00325  -0.00000   0.00855
   N      0.74658  -0.00026   3.44721   0.00139  -0.00001  -0.00099
   H      5.64966  -0.00129   1.76943   0.00613  -0.00002  -0.08212
   H      5.03559   0.90144   3.20090   0.01613  -0.02926  -0.00960
   H      5.03642   5.21165   3.20135   0.01617   0.02931  -0.00964
   H      1.29275   0.84548   3.15595  -0.00903  -0.01541   0.00555
   H      1.29356   5.26871   3.15631  -0.00910   0.01553   0.00559
   H      0.74778  -0.00001   4.48995  -0.00079  -0.00000   0.00208
   Pb     2.88100   3.05666   6.10844   0.00000   0.00000  -0.00000
   I      2.64004   3.05697   2.96334  -0.00000   0.00000  -0.00000
   I      2.45763  -0.00038   0.18949   0.00000   0.00000   0.00000
   I      5.90149   3.05626   5.69982  -0.00000  -0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.56993  -0.00100   2.86663  -0.00131   0.00004   0.00201
   N      0.74658  -0.00026   3.44721  -0.00486   0.00006   0.00188
   H      5.64966  -0.00129   1.76943   0.00162   0.00000  -0.01732
   H      5.03559   0.90144   3.20090   0.00719  -0.01118  -0.00359
   H      5.03642   5.21165   3.20135   0.00688   0.01067  -0.00341
   H      1.29275   0.84548   3.15595   0.03368   0.05441  -0.01967
   H      1.29356   5.26871   3.15631   0.03423  -0.05528  -0.01997
   H      0.74778  -0.00001   4.48995  -0.00125   0.00002   0.01385
   Pb     2.88100   3.05666   6.10844  -0.00000   0.00000   0.00000
   I      2.64004   3.05697   2.96334   0.00001  -0.00000   0.00000
   I      2.45763  -0.00038   0.18949  -0.00000  -0.00000  -0.00000
   I      5.90149   3.05626   5.69982   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.56993  -0.00100   2.86663  -0.00001  -0.00354   0.00001
   N      0.74658  -0.00026   3.44721  -0.00005  -0.00763   0.00002
   H      5.64966  -0.00129   1.76943   0.00001  -0.00054  -0.00007
   H      5.03559   0.90144   3.20090  -0.01359   0.02178   0.00813
   H      5.03642   5.21165   3.20135   0.01367   0.02190  -0.00818
   H      1.29275   0.84548   3.15595   0.03380   0.05260  -0.02016
   H      1.29356   5.26871   3.15631  -0.03316   0.05158   0.01976
   H      0.74778  -0.00001   4.48995  -0.00001  -0.00197   0.00013
   Pb     2.88100   3.05666   6.10844   0.00000   0.00000   0.00000
   I      2.64004   3.05697   2.96334   0.00000   0.00002   0.00000
   I      2.45763  -0.00038   0.18949  -0.00000   0.00000  -0.00000
   I      5.90149   3.05626   5.69982   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.56993  -0.00100   2.86663  -0.00003   0.00000   0.00044
   N      0.74658  -0.00026   3.44721  -0.00081   0.00000   0.00733
   H      5.64966  -0.00129   1.76943  -0.00054  -0.00000  -0.00601
   H      5.03559   0.90144   3.20090   0.00047  -0.00074  -0.00034
   H      5.03642   5.21165   3.20135   0.00047   0.00074  -0.00034
   H      1.29275   0.84548   3.15595   0.00363   0.00658  -0.00055
   H      1.29356   5.26871   3.15631   0.00363  -0.00657  -0.00054
   H      0.74778  -0.00001   4.48995   0.00457  -0.00002  -0.09886
   Pb     2.88100   3.05666   6.10844  -0.00000   0.00000  -0.00000
   I      2.64004   3.05697   2.96334   0.00000  -0.00000  -0.00000
   I      2.45763  -0.00038   0.18949  -0.00001   0.00000  -0.00000
   I      5.90149   3.05626   5.69982   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_1.003_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.181852105   -0.000638420   -0.002988394
    0.000880495    6.114891642   -0.000019741
    0.134350489   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.57620  -0.00099   2.86670  -0.00212   0.00086  -0.02878
   N      0.74692  -0.00027   3.44680  -0.00212   0.00086  -0.02878
   H      5.65557  -0.00127   1.76946  -0.00212   0.00086  -0.02878
   H      5.04197   0.90144   3.20116  -0.00212   0.00086  -0.02878
   H      5.04279   5.21167   3.20158  -0.00212   0.00086  -0.02878
   H      1.29300   0.84546   3.15538  -0.00212   0.00086  -0.02878
   H      1.29380   5.26871   3.15572  -0.00212   0.00086  -0.02878
   H      0.74858  -0.00003   4.48954  -0.00212   0.00086  -0.02878
   Pb     2.88566   3.05666   6.10680  -0.00212   0.00086  -0.02878
   I      2.64117   3.05696   2.96294  -0.00212   0.00086  -0.02878
   I      2.45842  -0.00039   0.18921  -0.00212   0.00086  -0.02878
   I      5.90750   3.05626   5.70353  -0.00212   0.00086  -0.02878
PRIMCOORD  2
     12   1
   C      5.57620  -0.00099   2.86670  -0.00950   0.02722   0.00151
   N      0.74692  -0.00027   3.44680  -0.00950   0.02722   0.00151
   H      5.65557  -0.00127   1.76946  -0.00950   0.02722   0.00151
   H      5.04197   0.90144   3.20116  -0.00950   0.02722   0.00151
   H      5.04279   5.21167   3.20158  -0.00950   0.02722   0.00151
   H      1.29300   0.84546   3.15538  -0.00950   0.02722   0.00151
   H      1.29380   5.26871   3.15572  -0.00950   0.02722   0.00151
   H      0.74858  -0.00003   4.48954  -0.00950   0.02722   0.00151
   Pb     2.88566   3.05666   6.10680  -0.00950   0.02722   0.00151
   I      2.64117   3.05696   2.96294  -0.00950   0.02722   0.00151
   I      2.45842  -0.00039   0.18921  -0.00950   0.02722   0.00151
   I      5.90750   3.05626   5.70353  -0.00950   0.02722   0.00151
PRIMCOORD  3
     12   1
   C      5.57620  -0.00099   2.86670   0.02718   0.00959  -0.00172
   N      0.74692  -0.00027   3.44680   0.02718   0.00959  -0.00172
   H      5.65557  -0.00127   1.76946   0.02718   0.00959  -0.00172
   H      5.04197   0.90144   3.20116   0.02718   0.00959  -0.00172
   H      5.04279   5.21167   3.20158   0.02718   0.00959  -0.00172
   H      1.29300   0.84546   3.15538   0.02718   0.00959  -0.00172
   H      1.29380   5.26871   3.15572   0.02718   0.00959  -0.00172
   H      0.74858  -0.00003   4.48954   0.02718   0.00959  -0.00172
   Pb     2.88566   3.05666   6.10680   0.02718   0.00959  -0.00172
   I      2.64117   3.05696   2.96294   0.02718   0.00959  -0.00172
   I      2.45842  -0.00039   0.18921   0.02718   0.00959  -0.00172
   I      5.90750   3.05626   5.70353   0.02718   0.00959  -0.00172
PRIMCOORD  4
     12   1
   C      5.57620  -0.00099   2.86670   0.00004   0.02382  -0.00011
   N      0.74692  -0.00027   3.44680   0.00002   0.02989  -0.00005
   H      5.65557  -0.00127   1.76946   0.00009   0.02842  -0.00011
   H      5.04197   0.90144   3.20116  -0.00433   0.02017   0.00288
   H      5.04279   5.21167   3.20158   0.00438   0.02017  -0.00314
   H      1.29300   0.84546   3.15538  -0.00192   0.02937  -0.00514
   H      1.29380   5.26871   3.15572   0.00198   0.02937   0.00508
   H      0.74858  -0.00003   4.48954  -0.00003   0.03907  -0.00006
   Pb     2.88566   3.05666   6.10680  -0.00002   0.00601   0.00002
   I      2.64117   3.05696   2.96294   0.00001   0.02969   0.00001
   I      2.45842  -0.00039   0.18921   0.00004   0.00473  -0.00004
   I      5.90750   3.05626   5.70353  -0.00002  -0.05110   0.00003
PRIMCOORD  5
     12   1
   C      5.57620  -0.00099   2.86670   0.01215   0.00017   0.00523
   N      0.74692  -0.00027   3.44680   0.01067   0.00014   0.00840
   H      5.65557  -0.00127   1.76946   0.01550   0.00023   0.00547
   H      5.04197   0.90144   3.20116   0.01194   0.00044   0.00445
   H      5.04279   5.21167   3.20158   0.01192  -0.00011   0.00436
   H      1.29300   0.84546   3.15538   0.01149  -0.00043   0.00928
   H      1.29380   5.26871   3.15572   0.01148   0.00071   0.00923
   H      0.74858  -0.00003   4.48954   0.00764   0.00011   0.00872
   Pb     2.88566   3.05666   6.10680   0.00209  -0.00008   0.01403
   I      2.64117   3.05696   2.96294   0.03386   0.00014   0.00973
   I      2.45842  -0.00039   0.18921  -0.03818  -0.00004   0.03271
   I      5.90750   3.05626   5.70353  -0.00197  -0.00000  -0.06710
PRIMCOORD  6
     12   1
   C      5.57620  -0.00099   2.86670   0.02504   0.00093   0.00897
   N      0.74692  -0.00027   3.44680   0.02216   0.00068   0.01614
   H      5.65557  -0.00127   1.76946   0.03062   0.00114   0.00942
   H      5.04197   0.90144   3.20116   0.02373   0.00101   0.00669
   H      5.04279   5.21167   3.20158   0.02353   0.00083   0.00633
   H      1.29300   0.84546   3.15538   0.02343   0.00097   0.01889
   H      1.29380   5.26871   3.15572   0.02332   0.00047   0.01852
   H      0.74858  -0.00003   4.48954   0.01555   0.00045   0.01571
   Pb     2.88566   3.05666   6.10680  -0.03141  -0.00054  -0.00278
   I      2.64117   3.05696   2.96294   0.01566   0.00063  -0.00030
   I      2.45842  -0.00039   0.18921   0.04642  -0.00034   0.01401
   I      5.90750   3.05626   5.70353  -0.01673   0.00039  -0.01240
PRIMCOORD  7
     12   1
   C      5.57620  -0.00099   2.86670  -0.00103  -0.03348   0.00112
   N      0.74692  -0.00027   3.44680  -0.00134  -0.02862   0.00187
   H      5.65557  -0.00127   1.76946  -0.00043  -0.03929   0.00117
   H      5.04197   0.90144   3.20116  -0.00273  -0.03257  -0.00412
   H      5.04279   5.21167   3.20158   0.00032  -0.03257   0.00576
   H      1.29300   0.84546   3.15538  -0.00128  -0.03076  -0.00404
   H      1.29380   5.26871   3.15572  -0.00119  -0.03086   0.00834
   H      0.74858  -0.00003   4.48954  -0.00198  -0.02059   0.00182
   Pb     2.88566   3.05666   6.10680   0.00068   0.02371   0.00030
   I      2.64117   3.05696   2.96294  -0.00295  -0.02971   0.00010
   I      2.45842  -0.00039   0.18921   0.00213   0.01430   0.00116
   I      5.90750   3.05626   5.70353   0.00002  -0.01549  -0.00213
PRIMCOORD  8
     12   1
   C      5.57620  -0.00099   2.86670   0.01428  -0.00329  -0.02295
   N      0.74692  -0.00027   3.44680   0.01608  -0.00287  -0.02705
   H      5.65557  -0.00127   1.76946   0.01103  -0.00383  -0.02324
   H      5.04197   0.90144   3.20116   0.01508  -0.00326  -0.02172
   H      5.04279   5.21167   3.20158   0.01532  -0.00312  -0.02079
   H      1.29300   0.84546   3.15538   0.01595  -0.00370  -0.02872
   H      1.29380   5.26871   3.15572   0.01591  -0.00248  -0.02753
   H      0.74858  -0.00003   4.48954   0.01963  -0.00209  -0.02659
   Pb     2.88566   3.05666   6.10680  -0.01331   0.00238   0.00303
   I      2.64117   3.05696   2.96294   0.03965  -0.00302   0.00299
   I      2.45842  -0.00039   0.18921  -0.01740   0.00144  -0.02177
   I      5.90750   3.05626   5.70353  -0.00438  -0.00152   0.02018
PRIMCOORD  9
     12   1
   C      5.57620  -0.00099   2.86670  -0.00380   0.00083  -0.03433
   N      0.74692  -0.00027   3.44680  -0.01116   0.00074  -0.01678
   H      5.65557  -0.00127   1.76946   0.01036   0.00093  -0.03330
   H      5.04197   0.90144   3.20116  -0.00837   0.00062  -0.04099
   H      5.04279   5.21167   3.20158  -0.00843   0.00099  -0.04118
   H      1.29300   0.84546   3.15538  -0.00727   0.00116  -0.00853
   H      1.29380   5.26871   3.15572  -0.00726   0.00043  -0.00881
   H      0.74858  -0.00003   4.48954  -0.02507   0.00056  -0.01726
   Pb     2.88566   3.05666   6.10680   0.00122  -0.00064   0.02538
   I      2.64117   3.05696   2.96294  -0.00957   0.00078   0.01467
   I      2.45842  -0.00039   0.18921   0.01315  -0.00038  -0.03197
   I      5.90750   3.05626   5.70353  -0.00360   0.00045  -0.01784
PRIMCOORD 10
     12   1
   C      5.57620  -0.00099   2.86670  -0.01279  -0.00009   0.03619
   N      0.74692  -0.00027   3.44680   0.00063  -0.00002   0.00424
   H      5.65557  -0.00127   1.76946  -0.03984  -0.00011   0.03425
   H      5.04197   0.90144   3.20116  -0.00457  -0.00010   0.04938
   H      5.04279   5.21167   3.20158  -0.00448  -0.00011   0.04942
   H      1.29300   0.84546   3.15538  -0.00577  -0.00008  -0.00736
   H      1.29380   5.26871   3.15572  -0.00569   0.00009  -0.00735
   H      0.74858  -0.00003   4.48954   0.02463  -0.00001   0.00482
   Pb     2.88566   3.05666   6.10680  -0.00008  -0.00000   0.00093
   I      2.64117   3.05696   2.96294   0.00154   0.00002  -0.00098
   I      2.45842  -0.00039   0.18921   0.00025  -0.00000  -0.00424
   I      5.90750   3.05626   5.70353  -0.00023  -0.00000  -0.00116
PRIMCOORD 11
     12   1
   C      5.57620  -0.00099   2.86670   0.00002   0.03872   0.00010
   N      0.74692  -0.00027   3.44680   0.00006   0.00629   0.00001
   H      5.65557  -0.00127   1.76946  -0.00006   0.05738   0.00009
   H      5.04197   0.90144   3.20116   0.01572   0.04208   0.01628
   H      5.04279   5.21167   3.20158  -0.01562   0.04207  -0.01599
   H      1.29300   0.84546   3.15538   0.01328   0.00167   0.00996
   H      1.29380   5.26871   3.15572  -0.01320   0.00167  -0.01002
   H      0.74858  -0.00003   4.48954   0.00014  -0.00547   0.00001
   Pb     2.88566   3.05666   6.10680   0.00000   0.00093   0.00001
   I      2.64117   3.05696   2.96294  -0.00002  -0.00534  -0.00001
   I      2.45842  -0.00039   0.18921  -0.00001  -0.00119  -0.00002
   I      5.90750   3.05626   5.70353   0.00002  -0.00045  -0.00001
PRIMCOORD 12
     12   1
   C      5.57620  -0.00099   2.86670   0.01325  -0.00045  -0.00600
   N      0.74692  -0.00027   3.44680   0.01495  -0.00006  -0.01041
   H      5.65557  -0.00127   1.76946   0.01002  -0.00067  -0.00627
   H      5.04197   0.90144   3.20116   0.01420  -0.00046  -0.00469
   H      5.04279   5.21167   3.20158   0.01456  -0.00050  -0.00430
   H      1.29300   0.84546   3.15538   0.01308   0.00006  -0.01386
   H      1.29380   5.26871   3.15572   0.01339  -0.00009  -0.01360
   H      0.74858  -0.00003   4.48954   0.01843   0.00010  -0.01030
   Pb     2.88566   3.05666   6.10680  -0.02486   0.00001   0.03089
   I      2.64117   3.05696   2.96294  -0.00965   0.00000  -0.05671
   I      2.45842  -0.00039   0.18921  -0.00554   0.00006   0.00688
   I      5.90750   3.05626   5.70353   0.05222  -0.00002   0.00153
PRIMCOORD 13
     12   1
   C      5.57620  -0.00099   2.86670   0.02873  -0.00006   0.00365
   N      0.74692  -0.00027   3.44680   0.03404  -0.00000  -0.00994
   H      5.65557  -0.00127   1.76946   0.01783  -0.00005   0.00282
   H      5.04197   0.90144   3.20116   0.03217  -0.00014   0.00933
   H      5.04279   5.21167   3.20158   0.03225  -0.00002   0.00933
   H      1.29300   0.84546   3.15538   0.03073   0.00030  -0.01575
   H      1.29380   5.26871   3.15572   0.03080  -0.00026  -0.01577
   H      0.74858  -0.00003   4.48954   0.04480  -0.00002  -0.00953
   Pb     2.88566   3.05666   6.10680   0.00881  -0.00001   0.00747
   I      2.64117   3.05696   2.96294  -0.00138  -0.00000  -0.01608
   I      2.45842  -0.00039   0.18921  -0.00011   0.00002   0.00199
   I      5.90750   3.05626   5.70353  -0.02087   0.00000   0.00281
PRIMCOORD 14
     12   1
   C      5.57620  -0.00099   2.86670  -0.00014  -0.01443  -0.00010
   N      0.74692  -0.00027   3.44680  -0.00018   0.00262   0.00002
   H      5.65557  -0.00127   1.76946  -0.00003   0.00366  -0.00010
   H      5.04197   0.90144   3.20116  -0.01780  -0.03005   0.01368
   H      5.04279   5.21167   3.20158   0.01746  -0.03006  -0.01398
   H      1.29300   0.84546   3.15538  -0.01566   0.01858   0.01717
   H      1.29380   5.26871   3.15572   0.01535   0.01857  -0.01705
   H      0.74858  -0.00003   4.48954  -0.00028  -0.02025   0.00002
   Pb     2.88566   3.05666   6.10680   0.00002   0.03023   0.00003
   I      2.64117   3.05696   2.96294   0.00004   0.00884  -0.00007
   I      2.45842  -0.00039   0.18921   0.00001  -0.06148   0.00002
   I      5.90750   3.05626   5.70353  -0.00004   0.00467   0.00001
PRIMCOORD 15
     12   1
   C      5.57620  -0.00099   2.86670   0.03058  -0.00015   0.00963
   N      0.74692  -0.00027   3.44680   0.03545  -0.00000  -0.00366
   H      5.65557  -0.00127   1.76946   0.01969  -0.00018   0.00881
   H      5.04197   0.90144   3.20116   0.03398  -0.00023   0.01523
   H      5.04279   5.21167   3.20158   0.03416  -0.00017   0.01528
   H      1.29300   0.84546   3.15538   0.03212   0.00066  -0.00839
   H      1.29380   5.26871   3.15572   0.03228  -0.00057  -0.00837
   H      0.74858  -0.00003   4.48954   0.04566  -0.00000  -0.00316
   Pb     2.88566   3.05666   6.10680  -0.00252   0.00003  -0.00243
   I      2.64117   3.05696   2.96294  -0.00610  -0.00001   0.00714
   I      2.45842  -0.00039   0.18921  -0.00296  -0.00002  -0.00256
   I      5.90750   3.05626   5.70353   0.00480  -0.00001  -0.00127
PRIMCOORD 16
     12   1
   C      5.57620  -0.00099   2.86670   0.01201  -0.00002   0.00276
   N      0.74692  -0.00027   3.44680  -0.00244   0.00000   0.03601
   H      5.65557  -0.00127   1.76946   0.03992  -0.00003   0.00477
   H      5.04197   0.90144   3.20116   0.00362   0.00003  -0.01078
   H      5.04279   5.21167   3.20158   0.00363  -0.00006  -0.01076
   H      1.29300   0.84546   3.15538   0.00409   0.00017   0.04826
   H      1.29380   5.26871   3.15572   0.00409  -0.00016   0.04827
   H      0.74858  -0.00003   4.48954  -0.02616   0.00001   0.03570
   Pb     2.88566   3.05666   6.10680   0.00017   0.00000   0.00010
   I      2.64117   3.05696   2.96294   0.00059  -0.00000  -0.00162
   I      2.45842  -0.00039   0.18921  -0.00153   0.00000  -0.00374
   I      5.90750   3.05626   5.70353  -0.00045  -0.00000   0.00005
PRIMCOORD 17
     12   1
   C      5.57620  -0.00099   2.86670   0.00000   0.00200   0.00001
   N      0.74692  -0.00027   3.44680   0.00001   0.00533  -0.00000
   H      5.65557  -0.00127   1.76946  -0.00001  -0.04799   0.00002
   H      5.04197   0.90144   3.20116   0.01405   0.02499  -0.03955
   H      5.04279   5.21167   3.20158  -0.01404   0.02501   0.03957
   H      1.29300   0.84546   3.15538   0.00844  -0.00879  -0.02465
   H      1.29380   5.26871   3.15572  -0.00843  -0.00877   0.02465
   H      0.74858  -0.00003   4.48954   0.00001   0.03710  -0.00001
   Pb     2.88566   3.05666   6.10680   0.00000   0.00020  -0.00000
   I      2.64117   3.05696   2.96294  -0.00000  -0.00069  -0.00000
   I      2.45842  -0.00039   0.18921  -0.00000  -0.00066  -0.00000
   I      5.90750   3.05626   5.70353  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.57620  -0.00099   2.86670   0.00002   0.00506  -0.00000
   N      0.74692  -0.00027   3.44680   0.00002  -0.03251   0.00000
   H      5.65557  -0.00127   1.76946   0.00002  -0.00195  -0.00000
   H      5.04197   0.90144   3.20116   0.02697   0.02236  -0.00357
   H      5.04279   5.21167   3.20158  -0.02692   0.02236   0.00356
   H      1.29300   0.84546   3.15538   0.02123  -0.04849  -0.00365
   H      1.29380   5.26871   3.15572  -0.02119  -0.04849   0.00366
   H      0.74858  -0.00003   4.48954   0.00003  -0.02816   0.00000
   Pb     2.88566   3.05666   6.10680  -0.00000   0.00020   0.00000
   I      2.64117   3.05696   2.96294  -0.00000   0.00378   0.00000
   I      2.45842  -0.00039   0.18921  -0.00000  -0.00015  -0.00000
   I      5.90750   3.05626   5.70353   0.00000  -0.00019   0.00000
PRIMCOORD 19
     12   1
   C      5.57620  -0.00099   2.86670  -0.00000   0.00049  -0.00000
   N      0.74692  -0.00027   3.44680  -0.00000  -0.00043  -0.00000
   H      5.65557  -0.00127   1.76946   0.00000  -0.03060   0.00001
   H      5.04197   0.90144   3.20116   0.01063   0.01586  -0.02453
   H      5.04279   5.21167   3.20158  -0.01063   0.01587   0.02451
   H      1.29300   0.84546   3.15538  -0.01512   0.02328   0.03894
   H      1.29380   5.26871   3.15572   0.01512   0.02326  -0.03894
   H      0.74858  -0.00003   4.48954   0.00000  -0.05058   0.00001
   Pb     2.88566   3.05666   6.10680  -0.00000  -0.00000   0.00000
   I      2.64117   3.05696   2.96294   0.00000   0.00004   0.00000
   I      2.45842  -0.00039   0.18921   0.00000   0.00018   0.00000
   I      5.90750   3.05626   5.70353   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.57620  -0.00099   2.86670  -0.00210   0.00000   0.00367
   N      0.74692  -0.00027   3.44680  -0.00185   0.00000   0.00432
   H      5.65557  -0.00127   1.76946   0.04678  -0.00000   0.00619
   H      5.04197   0.90144   3.20116  -0.01381   0.00407  -0.02741
   H      5.04279   5.21167   3.20158  -0.01379  -0.00408  -0.02741
   H      1.29300   0.84546   3.15538  -0.01428  -0.00451  -0.03082
   H      1.29380   5.26871   3.15572  -0.01429   0.00449  -0.03082
   H      0.74858  -0.00003   4.48954   0.05862  -0.00001   0.00560
   Pb     2.88566   3.05666   6.10680  -0.00001   0.00000   0.00000
   I      2.64117   3.05696   2.96294   0.00000  -0.00000   0.00003
   I      2.45842  -0.00039   0.18921   0.00002  -0.00000  -0.00001
   I      5.90750   3.05626   5.70353   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.57620  -0.00099   2.86670   0.00000   0.00520  -0.00000
   N      0.74692  -0.00027   3.44680   0.00000   0.00415  -0.00000
   H      5.65557  -0.00127   1.76946  -0.00001  -0.02218   0.00000
   H      5.04197   0.90144   3.20116  -0.04066  -0.01545  -0.01180
   H      5.04279   5.21167   3.20158   0.04066  -0.01545   0.01182
   H      1.29300   0.84546   3.15538   0.04291  -0.01925   0.01276
   H      1.29380   5.26871   3.15572  -0.04291  -0.01926  -0.01274
   H      0.74858  -0.00003   4.48954  -0.00001  -0.02553   0.00001
   Pb     2.88566   3.05666   6.10680  -0.00000  -0.00000  -0.00000
   I      2.64117   3.05696   2.96294   0.00000   0.00000   0.00000
   I      2.45842  -0.00039   0.18921  -0.00000   0.00001   0.00000
   I      5.90750   3.05626   5.70353   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.57620  -0.00099   2.86670  -0.03685  -0.00000  -0.01653
   N      0.74692  -0.00027   3.44680   0.03245   0.00000   0.01402
   H      5.65557  -0.00127   1.76946  -0.03483   0.00000  -0.01676
   H      5.04197   0.90144   3.20116  -0.03012   0.00216  -0.00983
   H      5.04279   5.21167   3.20158  -0.03013  -0.00216  -0.00983
   H      1.29300   0.84546   3.15538   0.03115   0.00112   0.01471
   H      1.29380   5.26871   3.15572   0.03116  -0.00111   0.01472
   H      0.74858  -0.00003   4.48954   0.03186   0.00001   0.01468
   Pb     2.88566   3.05666   6.10680  -0.00000  -0.00000  -0.00000
   I      2.64117   3.05696   2.96294  -0.00005   0.00000   0.00000
   I      2.45842  -0.00039   0.18921  -0.00004  -0.00000  -0.00002
   I      5.90750   3.05626   5.70353   0.00001  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.57620  -0.00099   2.86670   0.00629  -0.00001  -0.01378
   N      0.74692  -0.00027   3.44680  -0.00585   0.00001   0.01035
   H      5.65557  -0.00127   1.76946  -0.04665   0.00000  -0.01721
   H      5.04197   0.90144   3.20116   0.01277  -0.01427   0.03544
   H      5.04279   5.21167   3.20158   0.01275   0.01429   0.03543
   H      1.29300   0.84546   3.15538  -0.01060  -0.00958  -0.02408
   H      1.29380   5.26871   3.15572  -0.01061   0.00956  -0.02408
   H      0.74858  -0.00003   4.48954   0.04682  -0.00001   0.01233
   Pb     2.88566   3.05666   6.10680  -0.00000   0.00000  -0.00000
   I      2.64117   3.05696   2.96294   0.00000  -0.00000   0.00001
   I      2.45842  -0.00039   0.18921   0.00001  -0.00000   0.00001
   I      5.90750   3.05626   5.70353   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.57620  -0.00099   2.86670   0.00000   0.01448  -0.00001
   N      0.74692  -0.00027   3.44680  -0.00000  -0.01202   0.00001
   H      5.65557  -0.00127   1.76946  -0.00001  -0.03532   0.00000
   H      5.04197   0.90144   3.20116  -0.04286  -0.01045  -0.00185
   H      5.04279   5.21167   3.20158   0.04286  -0.01044   0.00187
   H      1.29300   0.84546   3.15538  -0.04119   0.01158  -0.00604
   H      1.29380   5.26871   3.15572   0.04118   0.01158   0.00602
   H      0.74858  -0.00003   4.48954   0.00001   0.02769  -0.00000
   Pb     2.88566   3.05666   6.10680  -0.00000  -0.00000  -0.00000
   I      2.64117   3.05696   2.96294  -0.00000  -0.00000   0.00000
   I      2.45842  -0.00039   0.18921  -0.00000  -0.00000  -0.00000
   I      5.90750   3.05626   5.70353  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.57620  -0.00099   2.86670  -0.01077  -0.00000  -0.00509
   N      0.74692  -0.00027   3.44680  -0.00045  -0.00000  -0.00056
   H      5.65557  -0.00127   1.76946   0.06361   0.00000   0.00076
   H      5.04197   0.90144   3.20116   0.03799   0.01365   0.03554
   H      5.04279   5.21167   3.20158   0.03800  -0.01364   0.03555
   H      1.29300   0.84546   3.15538  -0.00126  -0.00074  -0.00116
   H      1.29380   5.26871   3.15572  -0.00126   0.00074  -0.00116
   H      0.74858  -0.00003   4.48954  -0.00383   0.00000  -0.00161
   Pb     2.88566   3.05666   6.10680   0.00000   0.00000  -0.00000
   I      2.64117   3.05696   2.96294  -0.00000  -0.00000   0.00000
   I      2.45842  -0.00039   0.18921   0.00001   0.00000  -0.00000
   I      5.90750   3.05626   5.70353   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.57620  -0.00099   2.86670  -0.00000  -0.00352   0.00000
   N      0.74692  -0.00027   3.44680  -0.00000  -0.00311   0.00000
   H      5.65557  -0.00127   1.76946  -0.00001   0.06695  -0.00002
   H      5.04197   0.90144   3.20116  -0.01948   0.00444  -0.04779
   H      5.04279   5.21167   3.20158   0.01950   0.00444   0.04777
   H      1.29300   0.84546   3.15538  -0.00602   0.00088   0.00157
   H      1.29380   5.26871   3.15572   0.00602   0.00088  -0.00157
   H      0.74858  -0.00003   4.48954   0.00000   0.00719  -0.00000
   Pb     2.88566   3.05666   6.10680   0.00000  -0.00000   0.00000
   I      2.64117   3.05696   2.96294   0.00000   0.00000  -0.00000
   I      2.45842  -0.00039   0.18921  -0.00000  -0.00000  -0.00000
   I      5.90750   3.05626   5.70353  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.57620  -0.00099   2.86670  -0.00280   0.00000   0.00277
   N      0.74692  -0.00027   3.44680  -0.00224   0.00000   0.00216
   H      5.65557  -0.00127   1.76946  -0.03676  -0.00002  -0.00124
   H      5.04197   0.90144   3.20116   0.04298   0.03834  -0.02999
   H      5.04279   5.21167   3.20158   0.04297  -0.03836  -0.03000
   H      1.29300   0.84546   3.15538   0.00399  -0.00609  -0.00277
   H      1.29380   5.26871   3.15572   0.00399   0.00608  -0.00277
   H      0.74858  -0.00003   4.48954   0.00769  -0.00000   0.00282
   Pb     2.88566   3.05666   6.10680   0.00000   0.00000   0.00000
   I      2.64117   3.05696   2.96294  -0.00000  -0.00000   0.00000
   I      2.45842  -0.00039   0.18921   0.00000   0.00000  -0.00000
   I      5.90750   3.05626   5.70353  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.57620  -0.00099   2.86670   0.00021  -0.00000   0.00018
   N      0.74692  -0.00027   3.44680   0.00920   0.00000   0.00616
   H      5.65557  -0.00127   1.76946  -0.00521   0.00000  -0.00019
   H      5.04197   0.90144   3.20116   0.00260   0.00226  -0.00253
   H      5.04279   5.21167   3.20158   0.00259  -0.00227  -0.00253
   H      1.29300   0.84546   3.15538  -0.03599   0.01052  -0.04160
   H      1.29380   5.26871   3.15572  -0.03600  -0.01054  -0.04163
   H      0.74858  -0.00003   4.48954  -0.05945   0.00002   0.00185
   Pb     2.88566   3.05666   6.10680   0.00000  -0.00000   0.00000
   I      2.64117   3.05696   2.96294   0.00001  -0.00000   0.00002
   I      2.45842  -0.00039   0.18921  -0.00001  -0.00000  -0.00003
   I      5.90750   3.05626   5.70353  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.57620  -0.00099   2.86670  -0.00044  -0.00000   0.00137
   N      0.74692  -0.00027   3.44680  -0.00316  -0.00000   0.00299
   H      5.65557  -0.00127   1.76946   0.00625  -0.00000   0.00239
   H      5.04197   0.90144   3.20116  -0.00629  -0.00284   0.00076
   H      5.04279   5.21167   3.20158  -0.00630   0.00284   0.00075
   H      1.29300   0.84546   3.15538   0.04384  -0.04080  -0.03004
   H      1.29380   5.26871   3.15572   0.04383   0.04079  -0.03010
   H      0.74858  -0.00003   4.48954  -0.02929   0.00002   0.00009
   Pb     2.88566   3.05666   6.10680  -0.00000   0.00000  -0.00000
   I      2.64117   3.05696   2.96294  -0.00002  -0.00000   0.00001
   I      2.45842  -0.00039   0.18921  -0.00000   0.00000  -0.00002
   I      5.90750   3.05626   5.70353   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.57620  -0.00099   2.86670  -0.00000   0.00173   0.00000
   N      0.74692  -0.00027   3.44680   0.00000   0.00409   0.00000
   H      5.65557  -0.00127   1.76946   0.00001   0.00232   0.00000
   H      5.04197   0.90144   3.20116  -0.00529   0.00044  -0.00339
   H      5.04279   5.21167   3.20158   0.00529   0.00044   0.00339
   H      1.29300   0.84546   3.15538  -0.01732  -0.00473  -0.04799
   H      1.29380   5.26871   3.15572   0.01734  -0.00469   0.04795
   H      0.74858  -0.00003   4.48954  -0.00003  -0.06818   0.00001
   Pb     2.88566   3.05666   6.10680  -0.00000   0.00000  -0.00000
   I      2.64117   3.05696   2.96294  -0.00000  -0.00001   0.00000
   I      2.45842  -0.00039   0.18921   0.00000   0.00000  -0.00000
   I      5.90750   3.05626   5.70353   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.57620  -0.00099   2.86670   0.00456   0.00000   0.00140
   N      0.74692  -0.00027   3.44680  -0.00040   0.00000  -0.00002
   H      5.65557  -0.00127   1.76946   0.00409  -0.00001  -0.05289
   H      5.04197   0.90144   3.20116  -0.02866   0.04897   0.01829
   H      5.04279   5.21167   3.20158  -0.02866  -0.04896   0.01832
   H      1.29300   0.84546   3.15538   0.00228   0.00398  -0.00152
   H      1.29380   5.26871   3.15572   0.00228  -0.00398  -0.00152
   H      0.74858  -0.00003   4.48954  -0.00027   0.00000   0.00285
   Pb     2.88566   3.05666   6.10680  -0.00000  -0.00000  -0.00000
   I      2.64117   3.05696   2.96294   0.00000   0.00000  -0.00000
   I      2.45842  -0.00039   0.18921   0.00000  -0.00000   0.00000
   I      5.90750   3.05626   5.70353   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.57620  -0.00099   2.86670   0.00000   0.00886  -0.00000
   N      0.74692  -0.00027   3.44680   0.00001  -0.00325  -0.00000
   H      5.65557  -0.00127   1.76946   0.00000   0.00158  -0.00001
   H      5.04197   0.90144   3.20116   0.03136  -0.05299  -0.02064
   H      5.04279   5.21167   3.20158  -0.03137  -0.05298   0.02067
   H      1.29300   0.84546   3.15538   0.01329   0.02184  -0.00877
   H      1.29380   5.26871   3.15572  -0.01338   0.02200   0.00881
   H      0.74858  -0.00003   4.48954   0.00000  -0.00091  -0.00002
   Pb     2.88566   3.05666   6.10680  -0.00000   0.00000  -0.00000
   I      2.64117   3.05696   2.96294  -0.00000   0.00001  -0.00000
   I      2.45842  -0.00039   0.18921   0.00000   0.00000   0.00000
   I      5.90750   3.05626   5.70353   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.57620  -0.00099   2.86670  -0.00326  -0.00001   0.00856
   N      0.74692  -0.00027   3.44680   0.00138  -0.00001  -0.00099
   H      5.65557  -0.00127   1.76946   0.00610  -0.00002  -0.08212
   H      5.04197   0.90144   3.20116   0.01615  -0.02928  -0.00961
   H      5.04279   5.21167   3.20158   0.01621   0.02937  -0.00966
   H      1.29300   0.84546   3.15538  -0.00898  -0.01534   0.00553
   H      1.29380   5.26871   3.15572  -0.00904   0.01544   0.00556
   H      0.74858  -0.00003   4.48954  -0.00079  -0.00000   0.00210
   Pb     2.88566   3.05666   6.10680   0.00000   0.00000  -0.00000
   I      2.64117   3.05696   2.96294  -0.00000   0.00000  -0.00000
   I      2.45842  -0.00039   0.18921   0.00000   0.00000   0.00000
   I      5.90750   3.05626   5.70353  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.57620  -0.00099   2.86670  -0.00130   0.00005   0.00200
   N      0.74692  -0.00027   3.44680  -0.00486   0.00007   0.00188
   H      5.65557  -0.00127   1.76946   0.00161   0.00000  -0.01720
   H      5.04197   0.90144   3.20116   0.00719  -0.01117  -0.00359
   H      5.04279   5.21167   3.20158   0.00685   0.01062  -0.00339
   H      1.29300   0.84546   3.15538   0.03366   0.05439  -0.01967
   H      1.29380   5.26871   3.15572   0.03426  -0.05534  -0.02000
   H      0.74858  -0.00003   4.48954  -0.00124   0.00002   0.01385
   Pb     2.88566   3.05666   6.10680  -0.00000  -0.00000   0.00000
   I      2.64117   3.05696   2.96294   0.00001  -0.00000   0.00000
   I      2.45842  -0.00039   0.18921  -0.00000  -0.00000  -0.00000
   I      5.90750   3.05626   5.70353   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.57620  -0.00099   2.86670  -0.00001  -0.00353   0.00001
   N      0.74692  -0.00027   3.44680  -0.00005  -0.00763   0.00002
   H      5.65557  -0.00127   1.76946   0.00001  -0.00054  -0.00008
   H      5.04197   0.90144   3.20116  -0.01356   0.02174   0.00812
   H      5.04279   5.21167   3.20158   0.01366   0.02188  -0.00818
   H      1.29300   0.84546   3.15538   0.03383   0.05266  -0.02020
   H      1.29380   5.26871   3.15572  -0.03313   0.05154   0.01977
   H      0.74858  -0.00003   4.48954  -0.00001  -0.00197   0.00014
   Pb     2.88566   3.05666   6.10680   0.00000   0.00000   0.00000
   I      2.64117   3.05696   2.96294   0.00000   0.00002   0.00000
   I      2.45842  -0.00039   0.18921  -0.00000   0.00000  -0.00000
   I      5.90750   3.05626   5.70353   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.57620  -0.00099   2.86670  -0.00003  -0.00000   0.00044
   N      0.74692  -0.00027   3.44680  -0.00081   0.00000   0.00733
   H      5.65557  -0.00127   1.76946  -0.00055  -0.00000  -0.00601
   H      5.04197   0.90144   3.20116   0.00047  -0.00074  -0.00034
   H      5.04279   5.21167   3.20158   0.00047   0.00074  -0.00034
   H      1.29300   0.84546   3.15538   0.00364   0.00658  -0.00055
   H      1.29380   5.26871   3.15572   0.00363  -0.00658  -0.00054
   H      0.74858  -0.00003   4.48954   0.00453  -0.00002  -0.09886
   Pb     2.88566   3.05666   6.10680  -0.00000   0.00000  -0.00000
   I      2.64117   3.05696   2.96294   0.00000  -0.00000  -0.00000
   I      2.45842  -0.00039   0.18921  -0.00001   0.00000  -0.00000
   I      5.90750   3.05626   5.70353   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_1.004_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.188015469   -0.000638420   -0.002988394
    0.000881375    6.114891642   -0.000019741
    0.134484441   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.58251  -0.00099   2.86690  -0.01993   0.02082   0.00163
   N      0.74728  -0.00027   3.44656  -0.01993   0.02082   0.00163
   H      5.66154  -0.00127   1.76964  -0.01993   0.02082   0.00163
   H      5.04841   0.90143   3.20154  -0.01993   0.02082   0.00163
   H      5.04922   5.21168   3.20196  -0.01993   0.02082   0.00163
   H      1.29328   0.84545   3.15496  -0.01993   0.02082   0.00163
   H      1.29408   5.26872   3.15530  -0.01993   0.02082   0.00163
   H      0.74930  -0.00003   4.48931  -0.01993   0.02082   0.00163
   Pb     2.89038   3.05665   6.10531  -0.01993   0.02082   0.00163
   I      2.64205   3.05696   2.96243  -0.01993   0.02082   0.00163
   I      2.45920  -0.00039   0.18863  -0.01993   0.02082   0.00163
   I      5.91353   3.05626   5.70630  -0.01993   0.02082   0.00163
PRIMCOORD  2
     12   1
   C      5.58251  -0.00099   2.86690  -0.02087  -0.01994  -0.00051
   N      0.74728  -0.00027   3.44656  -0.02087  -0.01994  -0.00051
   H      5.66154  -0.00127   1.76964  -0.02087  -0.01994  -0.00051
   H      5.04841   0.90143   3.20154  -0.02087  -0.01994  -0.00051
   H      5.04922   5.21168   3.20196  -0.02087  -0.01994  -0.00051
   H      1.29328   0.84545   3.15496  -0.02087  -0.01994  -0.00051
   H      1.29408   5.26872   3.15530  -0.02087  -0.01994  -0.00051
   H      0.74930  -0.00003   4.48931  -0.02087  -0.01994  -0.00051
   Pb     2.89038   3.05665   6.10531  -0.02087  -0.01994  -0.00051
   I      2.64205   3.05696   2.96243  -0.02087  -0.01994  -0.00051
   I      2.45920  -0.00039   0.18863  -0.02087  -0.01994  -0.00051
   I      5.91353   3.05626   5.70630  -0.02087  -0.01994  -0.00051
PRIMCOORD  3
     12   1
   C      5.58251  -0.00099   2.86690   0.00075  -0.00153   0.02882
   N      0.74728  -0.00027   3.44656   0.00075  -0.00153   0.02882
   H      5.66154  -0.00127   1.76964   0.00075  -0.00153   0.02882
   H      5.04841   0.90143   3.20154   0.00075  -0.00153   0.02882
   H      5.04922   5.21168   3.20196   0.00075  -0.00153   0.02882
   H      1.29328   0.84545   3.15496   0.00075  -0.00153   0.02882
   H      1.29408   5.26872   3.15530   0.00075  -0.00153   0.02882
   H      0.74930  -0.00003   4.48931   0.00075  -0.00153   0.02882
   Pb     2.89038   3.05665   6.10531   0.00075  -0.00153   0.02882
   I      2.64205   3.05696   2.96243   0.00075  -0.00153   0.02882
   I      2.45920  -0.00039   0.18863   0.00075  -0.00153   0.02882
   I      5.91353   3.05626   5.70630   0.00075  -0.00153   0.02882
PRIMCOORD  4
     12   1
   C      5.58251  -0.00099   2.86690   0.00004   0.02405  -0.00011
   N      0.74728  -0.00027   3.44656   0.00002   0.02997  -0.00005
   H      5.66154  -0.00127   1.76964   0.00009   0.02877  -0.00011
   H      5.04841   0.90143   3.20154  -0.00427   0.02039   0.00298
   H      5.04922   5.21168   3.20196   0.00433   0.02039  -0.00325
   H      1.29328   0.84545   3.15496  -0.00190   0.02949  -0.00501
   H      1.29408   5.26872   3.15530   0.00196   0.02949   0.00495
   H      0.74930  -0.00003   4.48931  -0.00003   0.03897  -0.00006
   Pb     2.89038   3.05665   6.10531  -0.00002   0.00574   0.00002
   I      2.64205   3.05696   2.96243   0.00001   0.02969   0.00001
   I      2.45920  -0.00039   0.18863   0.00004   0.00459  -0.00004
   I      5.91353   3.05626   5.70630  -0.00002  -0.05057   0.00003
PRIMCOORD  5
     12   1
   C      5.58251  -0.00099   2.86690  -0.01350  -0.00022  -0.00555
   N      0.74728  -0.00027   3.44656  -0.01182  -0.00017  -0.00924
   H      5.66154  -0.00127   1.76964  -0.01725  -0.00029  -0.00582
   H      5.04841   0.90143   3.20154  -0.01319  -0.00048  -0.00459
   H      5.04922   5.21168   3.20196  -0.01316   0.00006  -0.00448
   H      1.29328   0.84545   3.15496  -0.01274   0.00037  -0.01033
   H      1.29408   5.26872   3.15530  -0.01272  -0.00072  -0.01026
   H      0.74930  -0.00003   4.48931  -0.00834  -0.00013  -0.00952
   Pb     2.89038   3.05665   6.10531  -0.00004   0.00011  -0.01366
   I      2.64205   3.05696   2.96243  -0.03417  -0.00017  -0.00963
   I      2.45920  -0.00039   0.18863   0.03432   0.00006  -0.03278
   I      5.91353   3.05626   5.70630   0.00310  -0.00002   0.06661
PRIMCOORD  6
     12   1
   C      5.58251  -0.00099   2.86690  -0.02471  -0.00092  -0.00931
   N      0.74728  -0.00027   3.44656  -0.02194  -0.00068  -0.01625
   H      5.66154  -0.00127   1.76964  -0.03007  -0.00114  -0.00974
   H      5.04841   0.90143   3.20154  -0.02345  -0.00100  -0.00711
   H      5.04922   5.21168   3.20196  -0.02324  -0.00083  -0.00675
   H      1.29328   0.84545   3.15496  -0.02315  -0.00098  -0.01892
   H      1.29408   5.26872   3.15530  -0.02304  -0.00044  -0.01854
   H      0.74930  -0.00003   4.48931  -0.01551  -0.00044  -0.01582
   Pb     2.89038   3.05665   6.10531   0.03175   0.00054   0.00357
   I      2.64205   3.05696   2.96243  -0.01444  -0.00063   0.00081
   I      2.45920  -0.00039   0.18863  -0.04820   0.00034  -0.01328
   I      5.91353   3.05626   5.70630   0.01667  -0.00039   0.00993
PRIMCOORD  7
     12   1
   C      5.58251  -0.00099   2.86690  -0.00153  -0.03342   0.00185
   N      0.74728  -0.00027   3.44656  -0.00192  -0.02845   0.00276
   H      5.66154  -0.00127   1.76964  -0.00081  -0.03926   0.00191
   H      5.04841   0.90143   3.20154  -0.00333  -0.03252  -0.00349
   H      5.04922   5.21168   3.20196  -0.00016  -0.03253   0.00646
   H      1.29328   0.84545   3.15496  -0.00189  -0.03055  -0.00314
   H      1.29408   5.26872   3.15530  -0.00171  -0.03069   0.00932
   H      0.74930  -0.00003   4.48931  -0.00269  -0.02035   0.00269
   Pb     2.89038   3.05665   6.10531   0.00115   0.02371   0.00024
   I      2.64205   3.05696   2.96243  -0.00434  -0.02947   0.00003
   I      2.45920  -0.00039   0.18863   0.00274   0.01431   0.00183
   I      5.91353   3.05626   5.70630   0.00016  -0.01577  -0.00285
PRIMCOORD  8
     12   1
   C      5.58251  -0.00099   2.86690   0.01449  -0.00485  -0.02211
   N      0.74728  -0.00027   3.44656   0.01646  -0.00419  -0.02665
   H      5.66154  -0.00127   1.76964   0.01089  -0.00567  -0.02242
   H      5.04841   0.90143   3.20154   0.01532  -0.00478  -0.02095
   H      5.04922   5.21168   3.20196   0.01572  -0.00465  -0.01956
   H      1.29328   0.84545   3.15496   0.01623  -0.00513  -0.02882
   H      1.29408   5.26872   3.15530   0.01620  -0.00389  -0.02703
   H      0.74930  -0.00003   4.48931   0.02036  -0.00303  -0.02617
   Pb     2.89038   3.05665   6.10531  -0.01350   0.00349   0.00232
   I      2.64205   3.05696   2.96243   0.04010  -0.00439   0.00255
   I      2.45920  -0.00039   0.18863  -0.01767   0.00211  -0.02088
   I      5.91353   3.05626   5.70630  -0.00433  -0.00229   0.02073
PRIMCOORD  9
     12   1
   C      5.58251  -0.00099   2.86690  -0.00325   0.00077  -0.03464
   N      0.74728  -0.00027   3.44656  -0.01051   0.00069  -0.01731
   H      5.66154  -0.00127   1.76964   0.01074   0.00087  -0.03363
   H      5.04841   0.90143   3.20154  -0.00777   0.00057  -0.04123
   H      5.04922   5.21168   3.20196  -0.00783   0.00093  -0.04140
   H      1.29328   0.84545   3.15496  -0.00665   0.00109  -0.00916
   H      1.29408   5.26872   3.15530  -0.00663   0.00039  -0.00941
   H      0.74930  -0.00003   4.48931  -0.02424   0.00052  -0.01777
   Pb     2.89038   3.05665   6.10531   0.00069  -0.00060   0.02517
   I      2.64205   3.05696   2.96243  -0.00840   0.00072   0.01460
   I      2.45920  -0.00039   0.18863   0.01290  -0.00036  -0.03223
   I      5.91353   3.05626   5.70630  -0.00382   0.00043  -0.01706
PRIMCOORD 10
     12   1
   C      5.58251  -0.00099   2.86690  -0.01282  -0.00009   0.03618
   N      0.74728  -0.00027   3.44656   0.00059  -0.00002   0.00423
   H      5.66154  -0.00127   1.76964  -0.03987  -0.00011   0.03425
   H      5.04841   0.90143   3.20154  -0.00460  -0.00010   0.04936
   H      5.04922   5.21168   3.20196  -0.00450  -0.00011   0.04941
   H      1.29328   0.84545   3.15496  -0.00581  -0.00008  -0.00738
   H      1.29408   5.26872   3.15530  -0.00573   0.00009  -0.00736
   H      0.74930  -0.00003   4.48931   0.02459  -0.00001   0.00479
   Pb     2.89038   3.05665   6.10531  -0.00008  -0.00000   0.00092
   I      2.64205   3.05696   2.96243   0.00155   0.00002  -0.00097
   I      2.45920  -0.00039   0.18863   0.00025  -0.00000  -0.00425
   I      5.91353   3.05626   5.70630  -0.00025  -0.00000  -0.00115
PRIMCOORD 11
     12   1
   C      5.58251  -0.00099   2.86690   0.00002   0.03871   0.00011
   N      0.74728  -0.00027   3.44656   0.00006   0.00630   0.00001
   H      5.66154  -0.00127   1.76964  -0.00007   0.05744   0.00010
   H      5.04841   0.90143   3.20154   0.01570   0.04203   0.01633
   H      5.04922   5.21168   3.20196  -0.01560   0.04202  -0.01603
   H      1.29328   0.84545   3.15496   0.01327   0.00169   0.00999
   H      1.29408   5.26872   3.15530  -0.01319   0.00169  -0.01004
   H      0.74930  -0.00003   4.48931   0.00015  -0.00551   0.00002
   Pb     2.89038   3.05665   6.10531   0.00000   0.00093   0.00001
   I      2.64205   3.05696   2.96243  -0.00002  -0.00536  -0.00001
   I      2.45920  -0.00039   0.18863  -0.00001  -0.00118  -0.00002
   I      5.91353   3.05626   5.70630   0.00002  -0.00045  -0.00001
PRIMCOORD 12
     12   1
   C      5.58251  -0.00099   2.86690   0.01007  -0.00047  -0.00636
   N      0.74728  -0.00027   3.44656   0.01127  -0.00007  -0.00949
   H      5.66154  -0.00127   1.76964   0.00787  -0.00071  -0.00654
   H      5.04841   0.90143   3.20154   0.01069  -0.00047  -0.00561
   H      5.04922   5.21168   3.20196   0.01106  -0.00053  -0.00519
   H      1.29328   0.84545   3.15496   0.00968   0.00004  -0.01242
   H      1.29408   5.26872   3.15530   0.01000  -0.00007  -0.01214
   H      0.74930  -0.00003   4.48931   0.01370   0.00010  -0.00942
   Pb     2.89038   3.05665   6.10531  -0.02735   0.00002   0.03116
   I      2.64205   3.05696   2.96243  -0.01006   0.00000  -0.05665
   I      2.45920  -0.00039   0.18863  -0.00591   0.00006   0.00682
   I      5.91353   3.05626   5.70630   0.05794  -0.00002   0.00102
PRIMCOORD 13
     12   1
   C      5.58251  -0.00099   2.86690   0.02872  -0.00006   0.00347
   N      0.74728  -0.00027   3.44656   0.03401  -0.00000  -0.01010
   H      5.66154  -0.00127   1.76964   0.01784  -0.00006   0.00265
   H      5.04841   0.90143   3.20154   0.03215  -0.00015   0.00913
   H      5.04922   5.21168   3.20196   0.03223  -0.00003   0.00913
   H      1.29328   0.84545   3.15496   0.03070   0.00030  -0.01594
   H      1.29408   5.26872   3.15530   0.03077  -0.00025  -0.01595
   H      0.74930  -0.00003   4.48931   0.04476  -0.00002  -0.00969
   Pb     2.89038   3.05665   6.10531   0.00832  -0.00000   0.00810
   I      2.64205   3.05696   2.96243  -0.00150  -0.00000  -0.01730
   I      2.45920  -0.00039   0.18863  -0.00017   0.00002   0.00216
   I      5.91353   3.05626   5.70630  -0.01988   0.00000   0.00286
PRIMCOORD 14
     12   1
   C      5.58251  -0.00099   2.86690  -0.00012  -0.01436  -0.00010
   N      0.74728  -0.00027   3.44656  -0.00017   0.00258   0.00002
   H      5.66154  -0.00127   1.76964  -0.00002   0.00386  -0.00010
   H      5.04841   0.90143   3.20154  -0.01775  -0.03001   0.01380
   H      5.04922   5.21168   3.20196   0.01744  -0.03002  -0.01409
   H      1.29328   0.84545   3.15496  -0.01560   0.01854   0.01724
   H      1.29408   5.26872   3.15530   0.01533   0.01853  -0.01713
   H      0.74930  -0.00003   4.48931  -0.00026  -0.02038   0.00002
   Pb     2.89038   3.05665   6.10531   0.00001   0.03023   0.00003
   I      2.64205   3.05696   2.96243   0.00004   0.00886  -0.00007
   I      2.45920  -0.00039   0.18863   0.00001  -0.06146   0.00001
   I      5.91353   3.05626   5.70630  -0.00003   0.00464   0.00001
PRIMCOORD 15
     12   1
   C      5.58251  -0.00099   2.86690   0.03058  -0.00015   0.00967
   N      0.74728  -0.00027   3.44656   0.03545  -0.00001  -0.00362
   H      5.66154  -0.00127   1.76964   0.01968  -0.00018   0.00886
   H      5.04841   0.90143   3.20154   0.03398  -0.00023   0.01527
   H      5.04922   5.21168   3.20196   0.03417  -0.00017   0.01533
   H      1.29328   0.84545   3.15496   0.03211   0.00066  -0.00836
   H      1.29408   5.26872   3.15530   0.03227  -0.00057  -0.00834
   H      0.74930  -0.00003   4.48931   0.04567   0.00000  -0.00313
   Pb     2.89038   3.05665   6.10531  -0.00245   0.00003  -0.00242
   I      2.64205   3.05696   2.96243  -0.00606  -0.00001   0.00712
   I      2.45920  -0.00039   0.18863  -0.00296  -0.00001  -0.00257
   I      5.91353   3.05626   5.70630   0.00464  -0.00001  -0.00126
PRIMCOORD 16
     12   1
   C      5.58251  -0.00099   2.86690   0.01198  -0.00002   0.00276
   N      0.74728  -0.00027   3.44656  -0.00246   0.00000   0.03602
   H      5.66154  -0.00127   1.76964   0.03989  -0.00003   0.00477
   H      5.04841   0.90143   3.20154   0.00358   0.00003  -0.01078
   H      5.04922   5.21168   3.20196   0.00359  -0.00007  -0.01076
   H      1.29328   0.84545   3.15496   0.00407   0.00017   0.04827
   H      1.29408   5.26872   3.15530   0.00408  -0.00016   0.04828
   H      0.74930  -0.00003   4.48931  -0.02618   0.00001   0.03571
   Pb     2.89038   3.05665   6.10531   0.00017   0.00000   0.00010
   I      2.64205   3.05696   2.96243   0.00060  -0.00000  -0.00163
   I      2.45920  -0.00039   0.18863  -0.00153   0.00000  -0.00375
   I      5.91353   3.05626   5.70630  -0.00045  -0.00000   0.00006
PRIMCOORD 17
     12   1
   C      5.58251  -0.00099   2.86690   0.00000   0.00201   0.00001
   N      0.74728  -0.00027   3.44656   0.00001   0.00542  -0.00000
   H      5.66154  -0.00127   1.76964  -0.00001  -0.04802   0.00002
   H      5.04841   0.90143   3.20154   0.01398   0.02497  -0.03958
   H      5.04922   5.21168   3.20196  -0.01397   0.02499   0.03960
   H      1.29328   0.84545   3.15496   0.00838  -0.00865  -0.02464
   H      1.29408   5.26872   3.15530  -0.00837  -0.00864   0.02464
   H      0.74930  -0.00003   4.48931   0.00001   0.03718  -0.00001
   Pb     2.89038   3.05665   6.10531   0.00000   0.00020  -0.00000
   I      2.64205   3.05696   2.96243  -0.00000  -0.00070  -0.00000
   I      2.45920  -0.00039   0.18863  -0.00000  -0.00066  -0.00000
   I      5.91353   3.05626   5.70630  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.58251  -0.00099   2.86690   0.00002   0.00509  -0.00000
   N      0.74728  -0.00027   3.44656   0.00002  -0.03241   0.00000
   H      5.66154  -0.00127   1.76964   0.00002  -0.00224  -0.00000
   H      5.04841   0.90143   3.20154   0.02703   0.02252  -0.00383
   H      5.04922   5.21168   3.20196  -0.02698   0.02252   0.00382
   H      1.29328   0.84545   3.15496   0.02125  -0.04845  -0.00381
   H      1.29408   5.26872   3.15530  -0.02121  -0.04845   0.00381
   H      0.74930  -0.00003   4.48931   0.00003  -0.02787   0.00000
   Pb     2.89038   3.05665   6.10531  -0.00000   0.00019   0.00000
   I      2.64205   3.05696   2.96243  -0.00000   0.00377   0.00000
   I      2.45920  -0.00039   0.18863  -0.00000  -0.00015  -0.00000
   I      5.91353   3.05626   5.70630   0.00000  -0.00019   0.00000
PRIMCOORD 19
     12   1
   C      5.58251  -0.00099   2.86690  -0.00000   0.00049  -0.00000
   N      0.74728  -0.00027   3.44656  -0.00000  -0.00043  -0.00000
   H      5.66154  -0.00127   1.76964   0.00000  -0.03058   0.00001
   H      5.04841   0.90143   3.20154   0.01061   0.01585  -0.02451
   H      5.04922   5.21168   3.20196  -0.01061   0.01586   0.02450
   H      1.29328   0.84545   3.15496  -0.01511   0.02329   0.03896
   H      1.29408   5.26872   3.15530   0.01511   0.02327  -0.03896
   H      0.74930  -0.00003   4.48931   0.00000  -0.05059   0.00001
   Pb     2.89038   3.05665   6.10531  -0.00000  -0.00000   0.00000
   I      2.64205   3.05696   2.96243   0.00000   0.00004   0.00000
   I      2.45920  -0.00039   0.18863   0.00000   0.00018   0.00000
   I      5.91353   3.05626   5.70630   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.58251  -0.00099   2.86690  -0.00209   0.00000   0.00367
   N      0.74728  -0.00027   3.44656  -0.00185   0.00000   0.00432
   H      5.66154  -0.00127   1.76964   0.04678  -0.00000   0.00618
   H      5.04841   0.90143   3.20154  -0.01381   0.00407  -0.02741
   H      5.04922   5.21168   3.20196  -0.01380  -0.00408  -0.02740
   H      1.29328   0.84545   3.15496  -0.01429  -0.00451  -0.03082
   H      1.29408   5.26872   3.15530  -0.01431   0.00449  -0.03082
   H      0.74930  -0.00003   4.48931   0.05862  -0.00001   0.00558
   Pb     2.89038   3.05665   6.10531  -0.00001   0.00000   0.00000
   I      2.64205   3.05696   2.96243   0.00000  -0.00000   0.00003
   I      2.45920  -0.00039   0.18863   0.00002  -0.00000  -0.00001
   I      5.91353   3.05626   5.70630   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.58251  -0.00099   2.86690   0.00000   0.00520  -0.00000
   N      0.74728  -0.00027   3.44656   0.00000   0.00415  -0.00000
   H      5.66154  -0.00127   1.76964  -0.00001  -0.02218   0.00000
   H      5.04841   0.90143   3.20154  -0.04067  -0.01546  -0.01179
   H      5.04922   5.21168   3.20196   0.04067  -0.01545   0.01180
   H      1.29328   0.84545   3.15496   0.04291  -0.01925   0.01275
   H      1.29408   5.26872   3.15530  -0.04291  -0.01926  -0.01273
   H      0.74930  -0.00003   4.48931  -0.00001  -0.02553   0.00001
   Pb     2.89038   3.05665   6.10531  -0.00000  -0.00000  -0.00000
   I      2.64205   3.05696   2.96243   0.00000   0.00000   0.00000
   I      2.45920  -0.00039   0.18863  -0.00000   0.00001   0.00000
   I      5.91353   3.05626   5.70630   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.58251  -0.00099   2.86690  -0.03686  -0.00000  -0.01652
   N      0.74728  -0.00027   3.44656   0.03246   0.00000   0.01401
   H      5.66154  -0.00127   1.76964  -0.03482   0.00000  -0.01675
   H      5.04841   0.90143   3.20154  -0.03013   0.00216  -0.00982
   H      5.04922   5.21168   3.20196  -0.03014  -0.00216  -0.00982
   H      1.29328   0.84545   3.15496   0.03116   0.00112   0.01470
   H      1.29408   5.26872   3.15530   0.03116  -0.00111   0.01471
   H      0.74930  -0.00003   4.48931   0.03187   0.00001   0.01467
   Pb     2.89038   3.05665   6.10531  -0.00000  -0.00000  -0.00000
   I      2.64205   3.05696   2.96243  -0.00005   0.00000   0.00000
   I      2.45920  -0.00039   0.18863  -0.00004  -0.00000  -0.00002
   I      5.91353   3.05626   5.70630   0.00001  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.58251  -0.00099   2.86690   0.00628  -0.00001  -0.01378
   N      0.74728  -0.00027   3.44656  -0.00584   0.00001   0.01035
   H      5.66154  -0.00127   1.76964  -0.04664   0.00000  -0.01719
   H      5.04841   0.90143   3.20154   0.01279  -0.01427   0.03545
   H      5.04922   5.21168   3.20196   0.01277   0.01429   0.03544
   H      1.29328   0.84545   3.15496  -0.01061  -0.00958  -0.02408
   H      1.29408   5.26872   3.15530  -0.01062   0.00956  -0.02407
   H      0.74930  -0.00003   4.48931   0.04682  -0.00001   0.01232
   Pb     2.89038   3.05665   6.10531  -0.00000   0.00000  -0.00000
   I      2.64205   3.05696   2.96243   0.00000  -0.00000   0.00001
   I      2.45920  -0.00039   0.18863   0.00001  -0.00000   0.00001
   I      5.91353   3.05626   5.70630   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.58251  -0.00099   2.86690   0.00000   0.01448  -0.00001
   N      0.74728  -0.00027   3.44656  -0.00000  -0.01202   0.00001
   H      5.66154  -0.00127   1.76964  -0.00001  -0.03533   0.00000
   H      5.04841   0.90143   3.20154  -0.04285  -0.01045  -0.00183
   H      5.04922   5.21168   3.20196   0.04286  -0.01044   0.00185
   H      1.29328   0.84545   3.15496  -0.04119   0.01158  -0.00603
   H      1.29408   5.26872   3.15530   0.04118   0.01158   0.00601
   H      0.74930  -0.00003   4.48931   0.00001   0.02769  -0.00000
   Pb     2.89038   3.05665   6.10531  -0.00000  -0.00000  -0.00000
   I      2.64205   3.05696   2.96243  -0.00000  -0.00000   0.00000
   I      2.45920  -0.00039   0.18863  -0.00000  -0.00000  -0.00000
   I      5.91353   3.05626   5.70630  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.58251  -0.00099   2.86690  -0.01077  -0.00000  -0.00508
   N      0.74728  -0.00027   3.44656  -0.00045  -0.00000  -0.00056
   H      5.66154  -0.00127   1.76964   0.06360   0.00000   0.00074
   H      5.04841   0.90143   3.20154   0.03803   0.01368   0.03550
   H      5.04922   5.21168   3.20196   0.03804  -0.01366   0.03551
   H      1.29328   0.84545   3.15496  -0.00126  -0.00074  -0.00116
   H      1.29408   5.26872   3.15530  -0.00126   0.00074  -0.00116
   H      0.74930  -0.00003   4.48931  -0.00383   0.00000  -0.00160
   Pb     2.89038   3.05665   6.10531   0.00000   0.00000  -0.00000
   I      2.64205   3.05696   2.96243  -0.00000  -0.00000   0.00000
   I      2.45920  -0.00039   0.18863   0.00001   0.00000  -0.00000
   I      5.91353   3.05626   5.70630   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.58251  -0.00099   2.86690  -0.00000  -0.00352   0.00000
   N      0.74728  -0.00027   3.44656  -0.00000  -0.00311   0.00000
   H      5.66154  -0.00127   1.76964  -0.00001   0.06695  -0.00002
   H      5.04841   0.90143   3.20154  -0.01950   0.00444  -0.04779
   H      5.04922   5.21168   3.20196   0.01952   0.00444   0.04776
   H      1.29328   0.84545   3.15496  -0.00602   0.00088   0.00157
   H      1.29408   5.26872   3.15530   0.00602   0.00088  -0.00157
   H      0.74930  -0.00003   4.48931   0.00000   0.00719  -0.00000
   Pb     2.89038   3.05665   6.10531   0.00000  -0.00000   0.00000
   I      2.64205   3.05696   2.96243   0.00000   0.00000  -0.00000
   I      2.45920  -0.00039   0.18863  -0.00000  -0.00000  -0.00000
   I      5.91353   3.05626   5.70630  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.58251  -0.00099   2.86690  -0.00279   0.00000   0.00278
   N      0.74728  -0.00027   3.44656  -0.00224   0.00000   0.00217
   H      5.66154  -0.00127   1.76964  -0.03680  -0.00002  -0.00123
   H      5.04841   0.90143   3.20154   0.04295   0.03833  -0.03002
   H      5.04922   5.21168   3.20196   0.04293  -0.03835  -0.03003
   H      1.29328   0.84545   3.15496   0.00398  -0.00608  -0.00277
   H      1.29408   5.26872   3.15530   0.00398   0.00607  -0.00277
   H      0.74930  -0.00003   4.48931   0.00769  -0.00000   0.00282
   Pb     2.89038   3.05665   6.10531   0.00000   0.00000   0.00000
   I      2.64205   3.05696   2.96243  -0.00000  -0.00000   0.00000
   I      2.45920  -0.00039   0.18863   0.00000   0.00000  -0.00000
   I      5.91353   3.05626   5.70630  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.58251  -0.00099   2.86690   0.00021  -0.00000   0.00018
   N      0.74728  -0.00027   3.44656   0.00921   0.00000   0.00616
   H      5.66154  -0.00127   1.76964  -0.00521   0.00000  -0.00019
   H      5.04841   0.90143   3.20154   0.00258   0.00226  -0.00252
   H      5.04922   5.21168   3.20196   0.00258  -0.00226  -0.00252
   H      1.29328   0.84545   3.15496  -0.03600   0.01052  -0.04159
   H      1.29408   5.26872   3.15530  -0.03601  -0.01054  -0.04161
   H      0.74930  -0.00003   4.48931  -0.05945   0.00002   0.00187
   Pb     2.89038   3.05665   6.10531   0.00000  -0.00000   0.00000
   I      2.64205   3.05696   2.96243   0.00001  -0.00000   0.00002
   I      2.45920  -0.00039   0.18863  -0.00001  -0.00000  -0.00003
   I      5.91353   3.05626   5.70630  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.58251  -0.00099   2.86690  -0.00044  -0.00000   0.00137
   N      0.74728  -0.00027   3.44656  -0.00316  -0.00000   0.00299
   H      5.66154  -0.00127   1.76964   0.00625  -0.00000   0.00239
   H      5.04841   0.90143   3.20154  -0.00628  -0.00283   0.00075
   H      5.04922   5.21168   3.20196  -0.00629   0.00283   0.00075
   H      1.29328   0.84545   3.15496   0.04383  -0.04080  -0.03006
   H      1.29408   5.26872   3.15530   0.04382   0.04079  -0.03011
   H      0.74930  -0.00003   4.48931  -0.02928   0.00002   0.00010
   Pb     2.89038   3.05665   6.10531  -0.00000   0.00000  -0.00000
   I      2.64205   3.05696   2.96243  -0.00002  -0.00000   0.00001
   I      2.45920  -0.00039   0.18863  -0.00000   0.00000  -0.00002
   I      5.91353   3.05626   5.70630   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.58251  -0.00099   2.86690  -0.00000   0.00173   0.00000
   N      0.74728  -0.00027   3.44656   0.00000   0.00409   0.00000
   H      5.66154  -0.00127   1.76964   0.00001   0.00232   0.00000
   H      5.04841   0.90143   3.20154  -0.00529   0.00043  -0.00339
   H      5.04922   5.21168   3.20196   0.00529   0.00044   0.00339
   H      1.29328   0.84545   3.15496  -0.01733  -0.00474  -0.04798
   H      1.29408   5.26872   3.15530   0.01735  -0.00469   0.04795
   H      0.74930  -0.00003   4.48931  -0.00003  -0.06819   0.00001
   Pb     2.89038   3.05665   6.10531  -0.00000   0.00000  -0.00000
   I      2.64205   3.05696   2.96243  -0.00000  -0.00001   0.00000
   I      2.45920  -0.00039   0.18863   0.00000   0.00000  -0.00000
   I      5.91353   3.05626   5.70630   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.58251  -0.00099   2.86690   0.00456   0.00000   0.00140
   N      0.74728  -0.00027   3.44656  -0.00040   0.00000  -0.00002
   H      5.66154  -0.00127   1.76964   0.00407  -0.00001  -0.05292
   H      5.04841   0.90143   3.20154  -0.02864   0.04896   0.01830
   H      5.04922   5.21168   3.20196  -0.02865  -0.04895   0.01832
   H      1.29328   0.84545   3.15496   0.00228   0.00398  -0.00153
   H      1.29408   5.26872   3.15530   0.00228  -0.00399  -0.00153
   H      0.74930  -0.00003   4.48931  -0.00027   0.00000   0.00286
   Pb     2.89038   3.05665   6.10531  -0.00000  -0.00000  -0.00000
   I      2.64205   3.05696   2.96243  -0.00000   0.00000  -0.00000
   I      2.45920  -0.00039   0.18863   0.00000  -0.00000   0.00000
   I      5.91353   3.05626   5.70630   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.58251  -0.00099   2.86690   0.00000   0.00885  -0.00000
   N      0.74728  -0.00027   3.44656   0.00001  -0.00325  -0.00000
   H      5.66154  -0.00127   1.76964   0.00000   0.00158  -0.00002
   H      5.04841   0.90143   3.20154   0.03135  -0.05298  -0.02065
   H      5.04922   5.21168   3.20196  -0.03136  -0.05297   0.02068
   H      1.29328   0.84545   3.15496   0.01329   0.02186  -0.00878
   H      1.29408   5.26872   3.15530  -0.01339   0.02203   0.00882
   H      0.74930  -0.00003   4.48931   0.00000  -0.00091  -0.00002
   Pb     2.89038   3.05665   6.10531  -0.00000   0.00000  -0.00000
   I      2.64205   3.05696   2.96243  -0.00000   0.00001  -0.00000
   I      2.45920  -0.00039   0.18863   0.00000   0.00000   0.00000
   I      5.91353   3.05626   5.70630   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.58251  -0.00099   2.86690  -0.00325  -0.00001   0.00856
   N      0.74728  -0.00027   3.44656   0.00139  -0.00001  -0.00099
   H      5.66154  -0.00127   1.76964   0.00607  -0.00002  -0.08209
   H      5.04841   0.90143   3.20154   0.01615  -0.02929  -0.00962
   H      5.04922   5.21168   3.20196   0.01621   0.02938  -0.00968
   H      1.29328   0.84545   3.15496  -0.00900  -0.01537   0.00555
   H      1.29408   5.26872   3.15530  -0.00906   0.01548   0.00558
   H      0.74930  -0.00003   4.48931  -0.00079  -0.00000   0.00209
   Pb     2.89038   3.05665   6.10531   0.00000   0.00000  -0.00000
   I      2.64205   3.05696   2.96243  -0.00000   0.00000  -0.00000
   I      2.45920  -0.00039   0.18863   0.00000   0.00000   0.00000
   I      5.91353   3.05626   5.70630  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.58251  -0.00099   2.86690  -0.00131   0.00005   0.00201
   N      0.74728  -0.00027   3.44656  -0.00486   0.00007   0.00188
   H      5.66154  -0.00127   1.76964   0.00161   0.00000  -0.01723
   H      5.04841   0.90143   3.20154   0.00720  -0.01120  -0.00361
   H      5.04922   5.21168   3.20196   0.00686   0.01064  -0.00340
   H      1.29328   0.84545   3.15496   0.03364   0.05437  -0.01967
   H      1.29408   5.26872   3.15530   0.03426  -0.05534  -0.02002
   H      0.74930  -0.00003   4.48931  -0.00123   0.00002   0.01387
   Pb     2.89038   3.05665   6.10531  -0.00000  -0.00000   0.00000
   I      2.64205   3.05696   2.96243   0.00001  -0.00000   0.00000
   I      2.45920  -0.00039   0.18863  -0.00000  -0.00000  -0.00000
   I      5.91353   3.05626   5.70630   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.58251  -0.00099   2.86690  -0.00001  -0.00354   0.00001
   N      0.74728  -0.00027   3.44656  -0.00005  -0.00763   0.00002
   H      5.66154  -0.00127   1.76964   0.00001  -0.00054  -0.00008
   H      5.04841   0.90143   3.20154  -0.01356   0.02175   0.00813
   H      5.04922   5.21168   3.20196   0.01367   0.02190  -0.00819
   H      1.29328   0.84545   3.15496   0.03382   0.05267  -0.02021
   H      1.29408   5.26872   3.15530  -0.03311   0.05153   0.01977
   H      0.74930  -0.00003   4.48931  -0.00001  -0.00197   0.00015
   Pb     2.89038   3.05665   6.10531   0.00000   0.00000   0.00000
   I      2.64205   3.05696   2.96243   0.00000   0.00002   0.00000
   I      2.45920  -0.00039   0.18863  -0.00000   0.00000  -0.00000
   I      5.91353   3.05626   5.70630   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.58251  -0.00099   2.86690  -0.00003  -0.00000   0.00044
   N      0.74728  -0.00027   3.44656  -0.00081   0.00000   0.00733
   H      5.66154  -0.00127   1.76964  -0.00055  -0.00000  -0.00602
   H      5.04841   0.90143   3.20154   0.00047  -0.00075  -0.00034
   H      5.04922   5.21168   3.20196   0.00047   0.00075  -0.00034
   H      1.29328   0.84545   3.15496   0.00364   0.00659  -0.00055
   H      1.29408   5.26872   3.15530   0.00363  -0.00658  -0.00055
   H      0.74930  -0.00003   4.48931   0.00450  -0.00002  -0.09886
   Pb     2.89038   3.05665   6.10531  -0.00000   0.00000  -0.00000
   I      2.64205   3.05696   2.96243   0.00000  -0.00000  -0.00000
   I      2.45920  -0.00039   0.18863  -0.00001   0.00000  -0.00000
   I      5.91353   3.05626   5.70630   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_1.005_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.194178826   -0.000638420   -0.002988394
    0.000882249    6.114891642   -0.000019741
    0.134618386   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.58859  -0.00097   2.86701   0.02856   0.00158  -0.00393
   N      0.74764  -0.00028   3.44564   0.02856   0.00158  -0.00393
   H      5.66663  -0.00123   1.76968   0.02856   0.00158  -0.00393
   H      5.05481   0.90142   3.20221   0.02856   0.00158  -0.00393
   H      5.05560   5.21173   3.20259   0.02856   0.00158  -0.00393
   H      1.29355   0.84541   3.15382   0.02856   0.00158  -0.00393
   H      1.29433   5.26873   3.15413   0.02856   0.00158  -0.00393
   H      0.75028  -0.00007   4.48840   0.02856   0.00158  -0.00393
   Pb     2.89536   3.05664   6.10497   0.02856   0.00158  -0.00393
   I      2.64317   3.05695   2.96282   0.02856   0.00158  -0.00393
   I      2.46009  -0.00040   0.18698   0.02856   0.00158  -0.00393
   I      5.91989   3.05627   5.71057   0.02856   0.00158  -0.00393
PRIMCOORD  2
     12   1
   C      5.58859  -0.00097   2.86701   0.00238  -0.02814   0.00599
   N      0.74764  -0.00028   3.44564   0.00238  -0.02814   0.00599
   H      5.66663  -0.00123   1.76968   0.00238  -0.02814   0.00599
   H      5.05481   0.90142   3.20221   0.00238  -0.02814   0.00599
   H      5.05560   5.21173   3.20259   0.00238  -0.02814   0.00599
   H      1.29355   0.84541   3.15382   0.00238  -0.02814   0.00599
   H      1.29433   5.26873   3.15413   0.00238  -0.02814   0.00599
   H      0.75028  -0.00007   4.48840   0.00238  -0.02814   0.00599
   Pb     2.89536   3.05664   6.10497   0.00238  -0.02814   0.00599
   I      2.64317   3.05695   2.96282   0.00238  -0.02814   0.00599
   I      2.46009  -0.00040   0.18698   0.00238  -0.02814   0.00599
   I      5.91989   3.05627   5.71057   0.00238  -0.02814   0.00599
PRIMCOORD  3
     12   1
   C      5.58859  -0.00097   2.86701  -0.00350  -0.00625  -0.02796
   N      0.74764  -0.00028   3.44564  -0.00350  -0.00625  -0.02796
   H      5.66663  -0.00123   1.76968  -0.00350  -0.00625  -0.02796
   H      5.05481   0.90142   3.20221  -0.00350  -0.00625  -0.02796
   H      5.05560   5.21173   3.20259  -0.00350  -0.00625  -0.02796
   H      1.29355   0.84541   3.15382  -0.00350  -0.00625  -0.02796
   H      1.29433   5.26873   3.15413  -0.00350  -0.00625  -0.02796
   H      0.75028  -0.00007   4.48840  -0.00350  -0.00625  -0.02796
   Pb     2.89536   3.05664   6.10497  -0.00350  -0.00625  -0.02796
   I      2.64317   3.05695   2.96282  -0.00350  -0.00625  -0.02796
   I      2.46009  -0.00040   0.18698  -0.00350  -0.00625  -0.02796
   I      5.91989   3.05627   5.71057  -0.00350  -0.00625  -0.02796
PRIMCOORD  4
     12   1
   C      5.58859  -0.00097   2.86701   0.00004   0.02437  -0.00011
   N      0.74764  -0.00028   3.44564   0.00001   0.03009  -0.00005
   H      5.66663  -0.00123   1.76968   0.00009   0.02927  -0.00011
   H      5.05481   0.90142   3.20221  -0.00419   0.02071   0.00313
   H      5.05560   5.21173   3.20259   0.00424   0.02071  -0.00339
   H      1.29355   0.84541   3.15382  -0.00186   0.02964  -0.00483
   H      1.29433   5.26873   3.15413   0.00191   0.02964   0.00476
   H      0.75028  -0.00007   4.48840  -0.00003   0.03881  -0.00006
   Pb     2.89536   3.05664   6.10497  -0.00002   0.00541   0.00001
   I      2.64317   3.05695   2.96282   0.00001   0.02967   0.00001
   I      2.46009  -0.00040   0.18698   0.00003   0.00438  -0.00004
   I      5.91989   3.05627   5.71057  -0.00002  -0.04985   0.00003
PRIMCOORD  5
     12   1
   C      5.58859  -0.00097   2.86701  -0.01468  -0.00024  -0.00606
   N      0.74764  -0.00028   3.44564  -0.01281  -0.00019  -0.01024
   H      5.66663  -0.00123   1.76968  -0.01879  -0.00031  -0.00635
   H      5.05481   0.90142   3.20221  -0.01426  -0.00050  -0.00493
   H      5.05560   5.21173   3.20259  -0.01422   0.00004  -0.00481
   H      1.29355   0.84541   3.15382  -0.01380   0.00032  -0.01151
   H      1.29433   5.26873   3.15413  -0.01378  -0.00071  -0.01143
   H      0.75028  -0.00007   4.48840  -0.00890  -0.00014  -0.01049
   Pb     2.89536   3.05664   6.10497   0.00179   0.00012  -0.01309
   I      2.64317   3.05695   2.96282  -0.03408  -0.00018  -0.00939
   I      2.46009  -0.00040   0.18698   0.03054   0.00007  -0.03299
   I      5.91989   3.05627   5.71057   0.00409  -0.00003   0.06585
PRIMCOORD  6
     12   1
   C      5.58859  -0.00097   2.86701  -0.02430  -0.00085  -0.00978
   N      0.74764  -0.00028   3.44564  -0.02167  -0.00062  -0.01642
   H      5.66663  -0.00123   1.76968  -0.02937  -0.00105  -0.01019
   H      5.05481   0.90142   3.20221  -0.02309  -0.00093  -0.00768
   H      5.05560   5.21173   3.20259  -0.02290  -0.00077  -0.00735
   H      1.29355   0.84541   3.15382  -0.02280  -0.00095  -0.01896
   H      1.29433   5.26873   3.15413  -0.02270  -0.00036  -0.01861
   H      0.75028  -0.00007   4.48840  -0.01549  -0.00040  -0.01597
   Pb     2.89536   3.05664   6.10497   0.03203   0.00050   0.00436
   I      2.64317   3.05695   2.96282  -0.01320  -0.00057   0.00132
   I      2.46009  -0.00040   0.18698  -0.04988   0.00031  -0.01257
   I      5.91989   3.05627   5.71057   0.01656  -0.00037   0.00748
PRIMCOORD  7
     12   1
   C      5.58859  -0.00097   2.86701  -0.00257  -0.03314   0.00339
   N      0.74764  -0.00028   3.44564  -0.00308  -0.02804   0.00459
   H      5.66663  -0.00123   1.76968  -0.00163  -0.03903   0.00347
   H      5.05481   0.90142   3.20221  -0.00451  -0.03227  -0.00208
   H      5.05560   5.21173   3.20259  -0.00119  -0.03229   0.00792
   H      1.29355   0.84541   3.15382  -0.00310  -0.03008  -0.00129
   H      1.29433   5.26873   3.15413  -0.00280  -0.03032   0.01127
   H      0.75028  -0.00007   4.48840  -0.00409  -0.01987   0.00449
   Pb     2.89536   3.05664   6.10497   0.00212   0.02355   0.00009
   I      2.64317   3.05695   2.96282  -0.00714  -0.02898  -0.00014
   I      2.46009  -0.00040   0.18698   0.00392   0.01425   0.00322
   I      5.91989   3.05627   5.71057   0.00048  -0.01603  -0.00423
PRIMCOORD  8
     12   1
   C      5.58859  -0.00097   2.86701   0.01445  -0.00788  -0.02152
   N      0.74764  -0.00028   3.44564   0.01640  -0.00673  -0.02601
   H      5.66663  -0.00123   1.76968   0.01090  -0.00926  -0.02182
   H      5.05481   0.90142   3.20221   0.01511  -0.00773  -0.02086
   H      5.05560   5.21173   3.20259   0.01584  -0.00761  -0.01853
   H      1.29355   0.84541   3.15382   0.01613  -0.00787  -0.02879
   H      1.29433   5.26873   3.15413   0.01615  -0.00664  -0.02582
   H      0.75028  -0.00007   4.48840   0.02026  -0.00480  -0.02555
   Pb     2.89536   3.05664   6.10497  -0.01342   0.00565   0.00202
   I      2.64317   3.05695   2.96282   0.03968  -0.00700   0.00233
   I      2.46009  -0.00040   0.18698  -0.01742   0.00342  -0.02001
   I      5.91989   3.05627   5.71057  -0.00428  -0.00382   0.02041
PRIMCOORD  9
     12   1
   C      5.58859  -0.00097   2.86701  -0.00291   0.00069  -0.03478
   N      0.74764  -0.00028   3.44564  -0.01014   0.00061  -0.01747
   H      5.66663  -0.00123   1.76968   0.01105   0.00078  -0.03379
   H      5.05481   0.90142   3.20221  -0.00743   0.00050  -0.04136
   H      5.05560   5.21173   3.20259  -0.00749   0.00086  -0.04152
   H      1.29355   0.84541   3.15382  -0.00627   0.00100  -0.00935
   H      1.29433   5.26873   3.15413  -0.00627   0.00032  -0.00959
   H      0.75028  -0.00007   4.48840  -0.02385   0.00046  -0.01793
   Pb     2.89536   3.05664   6.10497   0.00035  -0.00054   0.02509
   I      2.64317   3.05695   2.96282  -0.00780   0.00064   0.01457
   I      2.46009  -0.00040   0.18698   0.01293  -0.00032  -0.03229
   I      5.91989   3.05627   5.71057  -0.00398   0.00040  -0.01680
PRIMCOORD 10
     12   1
   C      5.58859  -0.00097   2.86701  -0.01284  -0.00010   0.03615
   N      0.74764  -0.00028   3.44564   0.00056  -0.00002   0.00417
   H      5.66663  -0.00123   1.76968  -0.03992  -0.00013   0.03424
   H      5.05481   0.90142   3.20221  -0.00461  -0.00011   0.04934
   H      5.05560   5.21173   3.20259  -0.00451  -0.00012   0.04940
   H      1.29355   0.84541   3.15382  -0.00586  -0.00008  -0.00745
   H      1.29433   5.26873   3.15413  -0.00578   0.00009  -0.00743
   H      0.75028  -0.00007   4.48840   0.02457  -0.00001   0.00472
   Pb     2.89536   3.05664   6.10497  -0.00007  -0.00000   0.00092
   I      2.64317   3.05695   2.96282   0.00157   0.00002  -0.00096
   I      2.46009  -0.00040   0.18698   0.00024  -0.00000  -0.00426
   I      5.91989   3.05627   5.71057  -0.00026  -0.00000  -0.00115
PRIMCOORD 11
     12   1
   C      5.58859  -0.00097   2.86701   0.00001   0.03869   0.00012
   N      0.74764  -0.00028   3.44564   0.00006   0.00626   0.00001
   H      5.66663  -0.00123   1.76968  -0.00008   0.05747   0.00011
   H      5.05481   0.90142   3.20221   0.01569   0.04199   0.01637
   H      5.05560   5.21173   3.20259  -0.01560   0.04198  -0.01604
   H      1.29355   0.84541   3.15382   0.01326   0.00169   0.01003
   H      1.29433   5.26873   3.15413  -0.01319   0.00168  -0.01009
   H      0.75028  -0.00007   4.48840   0.00015  -0.00561   0.00002
   Pb     2.89536   3.05664   6.10497   0.00000   0.00094   0.00001
   I      2.64317   3.05695   2.96282  -0.00002  -0.00539  -0.00001
   I      2.46009  -0.00040   0.18698  -0.00001  -0.00116  -0.00002
   I      5.91989   3.05627   5.71057   0.00002  -0.00044  -0.00001
PRIMCOORD 12
     12   1
   C      5.58859  -0.00097   2.86701   0.00645  -0.00046  -0.00657
   N      0.74764  -0.00028   3.44564   0.00710  -0.00007  -0.00832
   H      5.66663  -0.00123   1.76968   0.00534  -0.00070  -0.00667
   H      5.05481   0.90142   3.20221   0.00673  -0.00045  -0.00641
   H      5.05560   5.21173   3.20259   0.00709  -0.00053  -0.00599
   H      1.29355   0.84541   3.15382   0.00584   0.00001  -0.01067
   H      1.29433   5.26873   3.15413   0.00614  -0.00005  -0.01039
   H      0.75028  -0.00007   4.48840   0.00840   0.00011  -0.00830
   Pb     2.89536   3.05664   6.10497  -0.02961   0.00002   0.03093
   I      2.64317   3.05695   2.96282  -0.01033   0.00000  -0.05566
   I      2.46009  -0.00040   0.18698  -0.00623   0.00005   0.00663
   I      5.91989   3.05627   5.71057   0.06321  -0.00002   0.00045
PRIMCOORD 13
     12   1
   C      5.58859  -0.00097   2.86701   0.02866  -0.00007   0.00330
   N      0.74764  -0.00028   3.44564   0.03397  -0.00000  -0.01032
   H      5.66663  -0.00123   1.76968   0.01776  -0.00007   0.00249
   H      5.05481   0.90142   3.20221   0.03211  -0.00015   0.00896
   H      5.05560   5.21173   3.20259   0.03220  -0.00003   0.00897
   H      1.29355   0.84541   3.15382   0.03063   0.00029  -0.01620
   H      1.29433   5.26873   3.15413   0.03071  -0.00025  -0.01621
   H      0.75028  -0.00007   4.48840   0.04475  -0.00001  -0.00991
   Pb     2.89536   3.05664   6.10497   0.00781  -0.00000   0.00872
   I      2.64317   3.05695   2.96282  -0.00164  -0.00000  -0.01847
   I      2.46009  -0.00040   0.18698  -0.00022   0.00002   0.00234
   I      5.91989   3.05627   5.71057  -0.01884   0.00000   0.00289
PRIMCOORD 14
     12   1
   C      5.58859  -0.00097   2.86701  -0.00008  -0.01422  -0.00009
   N      0.74764  -0.00028   3.44564  -0.00012   0.00252   0.00002
   H      5.66663  -0.00123   1.76968   0.00000   0.00427  -0.00008
   H      5.05481   0.90142   3.20221  -0.01764  -0.02991   0.01405
   H      5.05560   5.21173   3.20259   0.01742  -0.02992  -0.01430
   H      1.29355   0.84541   3.15382  -0.01550   0.01849   0.01738
   H      1.29433   5.26873   3.15413   0.01530   0.01848  -0.01727
   H      0.75028  -0.00007   4.48840  -0.00020  -0.02061   0.00002
   Pb     2.89536   3.05664   6.10497   0.00001   0.03022   0.00003
   I      2.64317   3.05695   2.96282   0.00003   0.00883  -0.00005
   I      2.46009  -0.00040   0.18698   0.00001  -0.06141   0.00001
   I      5.91989   3.05627   5.71057  -0.00003   0.00462   0.00001
PRIMCOORD 15
     12   1
   C      5.58859  -0.00097   2.86701   0.03053  -0.00014   0.00971
   N      0.74764  -0.00028   3.44564   0.03544  -0.00000  -0.00370
   H      5.66663  -0.00123   1.76968   0.01955  -0.00016   0.00889
   H      5.05481   0.90142   3.20221   0.03398  -0.00021   0.01535
   H      5.05560   5.21173   3.20259   0.03415  -0.00015   0.01540
   H      1.29355   0.84541   3.15382   0.03209   0.00065  -0.00846
   H      1.29433   5.26873   3.15413   0.03223  -0.00058  -0.00845
   H      0.75028  -0.00007   4.48840   0.04573   0.00000  -0.00321
   Pb     2.89536   3.05664   6.10497  -0.00239   0.00002  -0.00242
   I      2.64317   3.05695   2.96282  -0.00603  -0.00001   0.00710
   I      2.46009  -0.00040   0.18698  -0.00294  -0.00001  -0.00256
   I      5.91989   3.05627   5.71057   0.00450  -0.00001  -0.00125
PRIMCOORD 16
     12   1
   C      5.58859  -0.00097   2.86701   0.01200  -0.00001   0.00281
   N      0.74764  -0.00028   3.44564  -0.00241   0.00000   0.03604
   H      5.66663  -0.00123   1.76968   0.03987  -0.00002   0.00479
   H      5.05481   0.90142   3.20221   0.00360   0.00003  -0.01070
   H      5.05560   5.21173   3.20259   0.00360  -0.00006  -0.01069
   H      1.29355   0.84541   3.15382   0.00413   0.00017   0.04828
   H      1.29433   5.26873   3.15413   0.00413  -0.00016   0.04829
   H      0.75028  -0.00007   4.48840  -0.02610   0.00001   0.03575
   Pb     2.89536   3.05664   6.10497   0.00017   0.00000   0.00011
   I      2.64317   3.05695   2.96282   0.00060  -0.00000  -0.00164
   I      2.46009  -0.00040   0.18698  -0.00154   0.00000  -0.00376
   I      5.91989   3.05627   5.71057  -0.00045  -0.00000   0.00006
PRIMCOORD 17
     12   1
   C      5.58859  -0.00097   2.86701   0.00000   0.00202   0.00001
   N      0.74764  -0.00028   3.44564   0.00000   0.00545  -0.00000
   H      5.66663  -0.00123   1.76968  -0.00001  -0.04800   0.00002
   H      5.05481   0.90142   3.20221   0.01394   0.02499  -0.03960
   H      5.05560   5.21173   3.20259  -0.01393   0.02501   0.03961
   H      1.29355   0.84541   3.15382   0.00835  -0.00861  -0.02465
   H      1.29433   5.26873   3.15413  -0.00835  -0.00860   0.02464
   H      0.75028  -0.00007   4.48840   0.00001   0.03720  -0.00001
   Pb     2.89536   3.05664   6.10497   0.00000   0.00020  -0.00000
   I      2.64317   3.05695   2.96282  -0.00000  -0.00071  -0.00000
   I      2.46009  -0.00040   0.18698  -0.00000  -0.00067  -0.00000
   I      5.91989   3.05627   5.71057  -0.00000   0.00008  -0.00000
PRIMCOORD 18
     12   1
   C      5.58859  -0.00097   2.86701   0.00002   0.00510  -0.00000
   N      0.74764  -0.00028   3.44564   0.00002  -0.03238   0.00000
   H      5.66663  -0.00123   1.76968   0.00002  -0.00232  -0.00000
   H      5.05481   0.90142   3.20221   0.02704   0.02256  -0.00393
   H      5.05560   5.21173   3.20259  -0.02700   0.02257   0.00392
   H      1.29355   0.84541   3.15382   0.02125  -0.04844  -0.00385
   H      1.29433   5.26873   3.15413  -0.02121  -0.04843   0.00385
   H      0.75028  -0.00007   4.48840   0.00003  -0.02781  -0.00000
   Pb     2.89536   3.05664   6.10497  -0.00000   0.00019   0.00000
   I      2.64317   3.05695   2.96282  -0.00000   0.00377   0.00000
   I      2.46009  -0.00040   0.18698  -0.00000  -0.00015  -0.00000
   I      5.91989   3.05627   5.71057   0.00000  -0.00019   0.00000
PRIMCOORD 19
     12   1
   C      5.58859  -0.00097   2.86701  -0.00000   0.00049  -0.00000
   N      0.74764  -0.00028   3.44564  -0.00000  -0.00042  -0.00000
   H      5.66663  -0.00123   1.76968  -0.00000  -0.03058   0.00001
   H      5.05481   0.90142   3.20221   0.01059   0.01584  -0.02452
   H      5.05560   5.21173   3.20259  -0.01059   0.01585   0.02450
   H      1.29355   0.84541   3.15382  -0.01509   0.02330   0.03897
   H      1.29433   5.26873   3.15413   0.01509   0.02328  -0.03898
   H      0.75028  -0.00007   4.48840  -0.00000  -0.05058   0.00001
   Pb     2.89536   3.05664   6.10497  -0.00000  -0.00000   0.00000
   I      2.64317   3.05695   2.96282   0.00000   0.00004   0.00000
   I      2.46009  -0.00040   0.18698   0.00000   0.00018   0.00000
   I      5.91989   3.05627   5.71057   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.58859  -0.00097   2.86701  -0.00208   0.00000   0.00367
   N      0.74764  -0.00028   3.44564  -0.00186   0.00000   0.00432
   H      5.66663  -0.00123   1.76968   0.04679  -0.00000   0.00614
   H      5.05481   0.90142   3.20221  -0.01383   0.00407  -0.02739
   H      5.05560   5.21173   3.20259  -0.01382  -0.00408  -0.02739
   H      1.29355   0.84541   3.15382  -0.01432  -0.00451  -0.03082
   H      1.29433   5.26873   3.15413  -0.01433   0.00449  -0.03082
   H      0.75028  -0.00007   4.48840   0.05862  -0.00001   0.00554
   Pb     2.89536   3.05664   6.10497  -0.00001   0.00000   0.00000
   I      2.64317   3.05695   2.96282   0.00000  -0.00000   0.00003
   I      2.46009  -0.00040   0.18698   0.00002  -0.00000  -0.00001
   I      5.91989   3.05627   5.71057   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.58859  -0.00097   2.86701   0.00000   0.00520  -0.00000
   N      0.74764  -0.00028   3.44564   0.00000   0.00415  -0.00000
   H      5.66663  -0.00123   1.76968  -0.00001  -0.02219   0.00000
   H      5.05481   0.90142   3.20221  -0.04067  -0.01545  -0.01175
   H      5.05560   5.21173   3.20259   0.04067  -0.01545   0.01176
   H      1.29355   0.84541   3.15382   0.04293  -0.01926   0.01273
   H      1.29433   5.26873   3.15413  -0.04292  -0.01926  -0.01271
   H      0.75028  -0.00007   4.48840  -0.00001  -0.02551   0.00000
   Pb     2.89536   3.05664   6.10497  -0.00000  -0.00000  -0.00000
   I      2.64317   3.05695   2.96282   0.00000   0.00000   0.00000
   I      2.46009  -0.00040   0.18698  -0.00000   0.00001   0.00000
   I      5.91989   3.05627   5.71057   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.58859  -0.00097   2.86701  -0.03687  -0.00000  -0.01648
   N      0.74764  -0.00028   3.44564   0.03247   0.00000   0.01398
   H      5.66663  -0.00123   1.76968  -0.03478   0.00000  -0.01672
   H      5.05481   0.90142   3.20221  -0.03015   0.00217  -0.00983
   H      5.05560   5.21173   3.20259  -0.03016  -0.00217  -0.00983
   H      1.29355   0.84541   3.15382   0.03117   0.00112   0.01465
   H      1.29433   5.26873   3.15413   0.03117  -0.00111   0.01466
   H      0.75028  -0.00007   4.48840   0.03193   0.00000   0.01465
   Pb     2.89536   3.05664   6.10497  -0.00000  -0.00000  -0.00000
   I      2.64317   3.05695   2.96282  -0.00005   0.00000   0.00000
   I      2.46009  -0.00040   0.18698  -0.00004  -0.00000  -0.00003
   I      5.91989   3.05627   5.71057   0.00001  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.58859  -0.00097   2.86701   0.00627  -0.00001  -0.01379
   N      0.74764  -0.00028   3.44564  -0.00583   0.00001   0.01036
   H      5.66663  -0.00123   1.76968  -0.04667   0.00000  -0.01715
   H      5.05481   0.90142   3.20221   0.01282  -0.01428   0.03544
   H      5.05560   5.21173   3.20259   0.01279   0.01430   0.03542
   H      1.29355   0.84541   3.15382  -0.01062  -0.00957  -0.02408
   H      1.29433   5.26873   3.15413  -0.01064   0.00956  -0.02408
   H      0.75028  -0.00007   4.48840   0.04680  -0.00001   0.01229
   Pb     2.89536   3.05664   6.10497  -0.00000   0.00000  -0.00000
   I      2.64317   3.05695   2.96282   0.00000  -0.00000   0.00001
   I      2.46009  -0.00040   0.18698   0.00001  -0.00000   0.00001
   I      5.91989   3.05627   5.71057   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.58859  -0.00097   2.86701   0.00000   0.01449  -0.00001
   N      0.74764  -0.00028   3.44564  -0.00000  -0.01201   0.00001
   H      5.66663  -0.00123   1.76968  -0.00001  -0.03536   0.00000
   H      5.05481   0.90142   3.20221  -0.04285  -0.01045  -0.00178
   H      5.05560   5.21173   3.20259   0.04285  -0.01044   0.00180
   H      1.29355   0.84541   3.15382  -0.04120   0.01158  -0.00602
   H      1.29433   5.26873   3.15413   0.04119   0.01158   0.00600
   H      0.75028  -0.00007   4.48840   0.00001   0.02766  -0.00000
   Pb     2.89536   3.05664   6.10497  -0.00000  -0.00000  -0.00000
   I      2.64317   3.05695   2.96282  -0.00000  -0.00000   0.00000
   I      2.46009  -0.00040   0.18698  -0.00000  -0.00000  -0.00000
   I      5.91989   3.05627   5.71057  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.58859  -0.00097   2.86701  -0.01078  -0.00000  -0.00507
   N      0.74764  -0.00028   3.44564  -0.00045  -0.00000  -0.00056
   H      5.66663  -0.00123   1.76968   0.06358  -0.00000   0.00068
   H      5.05481   0.90142   3.20221   0.03809   0.01370   0.03545
   H      5.05560   5.21173   3.20259   0.03809  -0.01368   0.03546
   H      1.29355   0.84541   3.15382  -0.00126  -0.00075  -0.00116
   H      1.29433   5.26873   3.15413  -0.00126   0.00075  -0.00117
   H      0.75028  -0.00007   4.48840  -0.00383   0.00000  -0.00160
   Pb     2.89536   3.05664   6.10497   0.00000   0.00000  -0.00000
   I      2.64317   3.05695   2.96282  -0.00000  -0.00000   0.00000
   I      2.46009  -0.00040   0.18698   0.00001   0.00000  -0.00000
   I      5.91989   3.05627   5.71057   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.58859  -0.00097   2.86701  -0.00000  -0.00351   0.00000
   N      0.74764  -0.00028   3.44564  -0.00000  -0.00312   0.00000
   H      5.66663  -0.00123   1.76968  -0.00001   0.06693  -0.00002
   H      5.05481   0.90142   3.20221  -0.01956   0.00443  -0.04777
   H      5.05560   5.21173   3.20259   0.01958   0.00444   0.04775
   H      1.29355   0.84541   3.15382  -0.00603   0.00088   0.00156
   H      1.29433   5.26873   3.15413   0.00603   0.00089  -0.00157
   H      0.75028  -0.00007   4.48840   0.00000   0.00719  -0.00000
   Pb     2.89536   3.05664   6.10497   0.00000  -0.00000   0.00000
   I      2.64317   3.05695   2.96282   0.00000   0.00000  -0.00000
   I      2.46009  -0.00040   0.18698  -0.00000  -0.00000  -0.00000
   I      5.91989   3.05627   5.71057  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.58859  -0.00097   2.86701  -0.00278   0.00000   0.00278
   N      0.74764  -0.00028   3.44564  -0.00223   0.00000   0.00217
   H      5.66663  -0.00123   1.76968  -0.03684  -0.00001  -0.00120
   H      5.05481   0.90142   3.20221   0.04290   0.03832  -0.03008
   H      5.05560   5.21173   3.20259   0.04289  -0.03834  -0.03008
   H      1.29355   0.84541   3.15382   0.00395  -0.00606  -0.00279
   H      1.29433   5.26873   3.15413   0.00395   0.00606  -0.00279
   H      0.75028  -0.00007   4.48840   0.00766  -0.00000   0.00282
   Pb     2.89536   3.05664   6.10497   0.00000   0.00000   0.00000
   I      2.64317   3.05695   2.96282  -0.00000  -0.00000   0.00000
   I      2.46009  -0.00040   0.18698   0.00000   0.00000  -0.00000
   I      5.91989   3.05627   5.71057  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.58859  -0.00097   2.86701   0.00021  -0.00000   0.00018
   N      0.74764  -0.00028   3.44564   0.00921   0.00000   0.00615
   H      5.66663  -0.00123   1.76968  -0.00518   0.00000  -0.00018
   H      5.05481   0.90142   3.20221   0.00255   0.00223  -0.00251
   H      5.05560   5.21173   3.20259   0.00254  -0.00223  -0.00251
   H      1.29355   0.84541   3.15382  -0.03600   0.01051  -0.04157
   H      1.29433   5.26873   3.15413  -0.03601  -0.01053  -0.04159
   H      0.75028  -0.00007   4.48840  -0.05949   0.00002   0.00190
   Pb     2.89536   3.05664   6.10497   0.00000  -0.00000   0.00000
   I      2.64317   3.05695   2.96282   0.00001  -0.00000   0.00002
   I      2.46009  -0.00040   0.18698  -0.00001  -0.00000  -0.00003
   I      5.91989   3.05627   5.71057  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.58859  -0.00097   2.86701  -0.00044  -0.00000   0.00137
   N      0.74764  -0.00028   3.44564  -0.00317  -0.00000   0.00299
   H      5.66663  -0.00123   1.76968   0.00624  -0.00000   0.00238
   H      5.05481   0.90142   3.20221  -0.00628  -0.00282   0.00075
   H      5.05560   5.21173   3.20259  -0.00628   0.00282   0.00075
   H      1.29355   0.84541   3.15382   0.04383  -0.04081  -0.03007
   H      1.29433   5.26873   3.15413   0.04382   0.04080  -0.03012
   H      0.75028  -0.00007   4.48840  -0.02926   0.00002   0.00012
   Pb     2.89536   3.05664   6.10497  -0.00000   0.00000  -0.00000
   I      2.64317   3.05695   2.96282  -0.00002  -0.00000   0.00001
   I      2.46009  -0.00040   0.18698  -0.00000   0.00000  -0.00002
   I      5.91989   3.05627   5.71057   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.58859  -0.00097   2.86701  -0.00000   0.00173   0.00000
   N      0.74764  -0.00028   3.44564   0.00000   0.00409   0.00000
   H      5.66663  -0.00123   1.76968   0.00000   0.00232   0.00000
   H      5.05481   0.90142   3.20221  -0.00529   0.00044  -0.00338
   H      5.05560   5.21173   3.20259   0.00529   0.00044   0.00338
   H      1.29355   0.84541   3.15382  -0.01735  -0.00474  -0.04796
   H      1.29433   5.26873   3.15413   0.01737  -0.00470   0.04793
   H      0.75028  -0.00007   4.48840  -0.00003  -0.06820   0.00001
   Pb     2.89536   3.05664   6.10497  -0.00000   0.00000  -0.00000
   I      2.64317   3.05695   2.96282  -0.00000  -0.00001   0.00000
   I      2.46009  -0.00040   0.18698   0.00000   0.00000  -0.00000
   I      5.91989   3.05627   5.71057   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.58859  -0.00097   2.86701   0.00456   0.00000   0.00140
   N      0.74764  -0.00028   3.44564  -0.00040   0.00000  -0.00002
   H      5.66663  -0.00123   1.76968   0.00403  -0.00001  -0.05298
   H      5.05481   0.90142   3.20221  -0.02862   0.04894   0.01832
   H      5.05560   5.21173   3.20259  -0.02862  -0.04893   0.01834
   H      1.29355   0.84541   3.15382   0.00228   0.00398  -0.00153
   H      1.29433   5.26873   3.15413   0.00228  -0.00399  -0.00153
   H      0.75028  -0.00007   4.48840  -0.00027   0.00000   0.00286
   Pb     2.89536   3.05664   6.10497  -0.00000  -0.00000  -0.00000
   I      2.64317   3.05695   2.96282  -0.00000   0.00000  -0.00000
   I      2.46009  -0.00040   0.18698   0.00000  -0.00000   0.00000
   I      5.91989   3.05627   5.71057   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.58859  -0.00097   2.86701   0.00000   0.00886  -0.00000
   N      0.74764  -0.00028   3.44564   0.00001  -0.00324  -0.00000
   H      5.66663  -0.00123   1.76968   0.00000   0.00158  -0.00002
   H      5.05481   0.90142   3.20221   0.03136  -0.05302  -0.02069
   H      5.05560   5.21173   3.20259  -0.03137  -0.05301   0.02072
   H      1.29355   0.84541   3.15382   0.01323   0.02177  -0.00875
   H      1.29433   5.26873   3.15413  -0.01333   0.02193   0.00880
   H      0.75028  -0.00007   4.48840   0.00000  -0.00091  -0.00001
   Pb     2.89536   3.05664   6.10497  -0.00000   0.00000  -0.00000
   I      2.64317   3.05695   2.96282  -0.00000   0.00001  -0.00000
   I      2.46009  -0.00040   0.18698   0.00000   0.00000   0.00000
   I      5.91989   3.05627   5.71057   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.58859  -0.00097   2.86701  -0.00325  -0.00001   0.00857
   N      0.74764  -0.00028   3.44564   0.00137  -0.00001  -0.00098
   H      5.66663  -0.00123   1.76968   0.00601  -0.00002  -0.08212
   H      5.05481   0.90142   3.20221   0.01618  -0.02936  -0.00966
   H      5.05560   5.21173   3.20259   0.01624   0.02945  -0.00971
   H      1.29355   0.84541   3.15382  -0.00889  -0.01521   0.00549
   H      1.29433   5.26873   3.15413  -0.00895   0.01530   0.00552
   H      0.75028  -0.00007   4.48840  -0.00079  -0.00000   0.00214
   Pb     2.89536   3.05664   6.10497   0.00000   0.00000  -0.00000
   I      2.64317   3.05695   2.96282  -0.00000   0.00000  -0.00000
   I      2.46009  -0.00040   0.18698   0.00000   0.00000   0.00000
   I      5.91989   3.05627   5.71057  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.58859  -0.00097   2.86701  -0.00129   0.00004   0.00198
   N      0.74764  -0.00028   3.44564  -0.00487   0.00007   0.00188
   H      5.66663  -0.00123   1.76968   0.00157   0.00000  -0.01697
   H      5.05481   0.90142   3.20221   0.00715  -0.01111  -0.00358
   H      5.05560   5.21173   3.20259   0.00682   0.01057  -0.00339
   H      1.29355   0.84541   3.15382   0.03367   0.05443  -0.01971
   H      1.29433   5.26873   3.15413   0.03426  -0.05537  -0.02004
   H      0.75028  -0.00007   4.48840  -0.00122   0.00002   0.01388
   Pb     2.89536   3.05664   6.10497  -0.00000  -0.00000   0.00000
   I      2.64317   3.05695   2.96282   0.00001  -0.00000   0.00000
   I      2.46009  -0.00040   0.18698  -0.00000  -0.00000  -0.00000
   I      5.91989   3.05627   5.71057   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.58859  -0.00097   2.86701  -0.00001  -0.00352   0.00001
   N      0.74764  -0.00028   3.44564  -0.00005  -0.00764   0.00002
   H      5.66663  -0.00123   1.76968   0.00001  -0.00053  -0.00008
   H      5.05481   0.90142   3.20221  -0.01350   0.02167   0.00811
   H      5.05560   5.21173   3.20259   0.01361   0.02181  -0.00817
   H      1.29355   0.84541   3.15382   0.03382   0.05268  -0.02024
   H      1.29433   5.26873   3.15413  -0.03313   0.05158   0.01981
   H      0.75028  -0.00007   4.48840  -0.00001  -0.00197   0.00014
   Pb     2.89536   3.05664   6.10497   0.00000   0.00000   0.00000
   I      2.64317   3.05695   2.96282   0.00000   0.00002   0.00000
   I      2.46009  -0.00040   0.18698  -0.00000   0.00000  -0.00000
   I      5.91989   3.05627   5.71057   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.58859  -0.00097   2.86701  -0.00003  -0.00000   0.00044
   N      0.74764  -0.00028   3.44564  -0.00080   0.00000   0.00733
   H      5.66663  -0.00123   1.76968  -0.00055  -0.00000  -0.00602
   H      5.05481   0.90142   3.20221   0.00047  -0.00075  -0.00034
   H      5.05560   5.21173   3.20259   0.00047   0.00075  -0.00034
   H      1.29355   0.84541   3.15382   0.00365   0.00660  -0.00056
   H      1.29433   5.26873   3.15413   0.00364  -0.00659  -0.00055
   H      0.75028  -0.00007   4.48840   0.00444  -0.00002  -0.09886
   Pb     2.89536   3.05664   6.10497  -0.00000   0.00000  -0.00000
   I      2.64317   3.05695   2.96282   0.00000  -0.00000  -0.00000
   I      2.46009  -0.00040   0.18698  -0.00001   0.00000  -0.00000
   I      5.91989   3.05627   5.71057   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_1.007_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.206505553   -0.000638420   -0.002988394
    0.000884010    6.114891642   -0.000019741
    0.134886283   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.60098  -0.00097   2.86759  -0.01716   0.02281  -0.00430
   N      0.74838  -0.00028   3.44471  -0.01716   0.02281  -0.00430
   H      5.67795  -0.00122   1.77019  -0.01716   0.02281  -0.00430
   H      5.06755   0.90141   3.20333  -0.01716   0.02281  -0.00430
   H      5.06833   5.21175   3.20370  -0.01716   0.02281  -0.00430
   H      1.29397   0.84537   3.15223  -0.01716   0.02281  -0.00430
   H      1.29475   5.26877   3.15253  -0.01716   0.02281  -0.00430
   H      0.75245  -0.00008   4.48751  -0.01716   0.02281  -0.00430
   Pb     2.90537   3.05664   6.10295  -0.01716   0.02281  -0.00430
   I      2.64490   3.05694   2.96252  -0.01716   0.02281  -0.00430
   I      2.46164  -0.00040   0.18507  -0.01716   0.02281  -0.00430
   I      5.93202   3.05627   5.71652  -0.01716   0.02281  -0.00430
PRIMCOORD  2
     12   1
   C      5.60098  -0.00097   2.86759  -0.02272  -0.01541   0.00892
   N      0.74838  -0.00028   3.44471  -0.02272  -0.01541   0.00892
   H      5.67795  -0.00122   1.77019  -0.02272  -0.01541   0.00892
   H      5.06755   0.90141   3.20333  -0.02272  -0.01541   0.00892
   H      5.06833   5.21175   3.20370  -0.02272  -0.01541   0.00892
   H      1.29397   0.84537   3.15223  -0.02272  -0.01541   0.00892
   H      1.29475   5.26877   3.15253  -0.02272  -0.01541   0.00892
   H      0.75245  -0.00008   4.48751  -0.02272  -0.01541   0.00892
   Pb     2.90537   3.05664   6.10295  -0.02272  -0.01541   0.00892
   I      2.64490   3.05694   2.96252  -0.02272  -0.01541   0.00892
   I      2.46164  -0.00040   0.18507  -0.02272  -0.01541   0.00892
   I      5.93202   3.05627   5.71652  -0.02272  -0.01541   0.00892
PRIMCOORD  3
     12   1
   C      5.60098  -0.00097   2.86759  -0.00475  -0.00868  -0.02712
   N      0.74838  -0.00028   3.44471  -0.00475  -0.00868  -0.02712
   H      5.67795  -0.00122   1.77019  -0.00475  -0.00868  -0.02712
   H      5.06755   0.90141   3.20333  -0.00475  -0.00868  -0.02712
   H      5.06833   5.21175   3.20370  -0.00475  -0.00868  -0.02712
   H      1.29397   0.84537   3.15223  -0.00475  -0.00868  -0.02712
   H      1.29475   5.26877   3.15253  -0.00475  -0.00868  -0.02712
   H      0.75245  -0.00008   4.48751  -0.00475  -0.00868  -0.02712
   Pb     2.90537   3.05664   6.10295  -0.00475  -0.00868  -0.02712
   I      2.64490   3.05694   2.96252  -0.00475  -0.00868  -0.02712
   I      2.46164  -0.00040   0.18507  -0.00475  -0.00868  -0.02712
   I      5.93202   3.05627   5.71652  -0.00475  -0.00868  -0.02712
PRIMCOORD  4
     12   1
   C      5.60098  -0.00097   2.86759   0.00004   0.02483  -0.00010
   N      0.74838  -0.00028   3.44471   0.00001   0.03024  -0.00005
   H      5.67795  -0.00122   1.77019   0.00008   0.03001  -0.00010
   H      5.06755   0.90141   3.20333  -0.00409   0.02113   0.00338
   H      5.06833   5.21175   3.20370   0.00414   0.02113  -0.00363
   H      1.29397   0.84537   3.15223  -0.00182   0.02988  -0.00452
   H      1.29475   5.26877   3.15253   0.00187   0.02988   0.00446
   H      0.75245  -0.00008   4.48751  -0.00003   0.03853  -0.00005
   Pb     2.90537   3.05664   6.10295  -0.00002   0.00490   0.00001
   I      2.64490   3.05694   2.96252   0.00001   0.02965   0.00000
   I      2.46164  -0.00040   0.18507   0.00003   0.00409  -0.00004
   I      5.93202   3.05627   5.71652  -0.00002  -0.04879   0.00003
PRIMCOORD  5
     12   1
   C      5.60098  -0.00097   2.86759  -0.01564  -0.00026  -0.00638
   N      0.74838  -0.00028   3.44471  -0.01356  -0.00020  -0.01111
   H      5.67795  -0.00122   1.77019  -0.02017  -0.00034  -0.00671
   H      5.06755   0.90141   3.20333  -0.01509  -0.00052  -0.00506
   H      5.06833   5.21175   3.20370  -0.01505   0.00002  -0.00493
   H      1.29397   0.84537   3.15223  -0.01465   0.00028  -0.01259
   H      1.29475   5.26877   3.15253  -0.01462  -0.00069  -0.01250
   H      0.75245  -0.00008   4.48751  -0.00918  -0.00015  -0.01133
   Pb     2.90537   3.05664   6.10295   0.00334   0.00013  -0.01261
   I      2.64490   3.05694   2.96252  -0.03390  -0.00019  -0.00927
   I      2.46164  -0.00040   0.18507   0.02712   0.00008  -0.03301
   I      5.93202   3.05627   5.71652   0.00501  -0.00005   0.06511
PRIMCOORD  6
     12   1
   C      5.60098  -0.00097   2.86759  -0.02366  -0.00083  -0.01080
   N      0.74838  -0.00028   3.44471  -0.02126  -0.00059  -0.01693
   H      5.67795  -0.00122   1.77019  -0.02827  -0.00102  -0.01117
   H      5.06755   0.90141   3.20333  -0.02257  -0.00090  -0.00890
   H      5.06833   5.21175   3.20370  -0.02237  -0.00075  -0.00857
   H      1.29397   0.84537   3.15223  -0.02226  -0.00094  -0.01926
   H      1.29475   5.26877   3.15253  -0.02216  -0.00031  -0.01891
   H      0.75245  -0.00008   4.48751  -0.01547  -0.00038  -0.01648
   Pb     2.90537   3.05664   6.10295   0.03209   0.00048   0.00537
   I      2.64490   3.05694   2.96252  -0.01176  -0.00054   0.00198
   I      2.46164  -0.00040   0.18507  -0.05121   0.00030  -0.01238
   I      5.93202   3.05627   5.71652   0.01623  -0.00037   0.00518
PRIMCOORD  7
     12   1
   C      5.60098  -0.00097   2.86759   0.01377   0.01475  -0.01895
   N      0.74838  -0.00028   3.44471   0.01581   0.01234  -0.02369
   H      5.67795  -0.00122   1.77019   0.01002   0.01744  -0.01926
   H      5.06755   0.90141   3.20333   0.01568   0.01434  -0.01476
   H      5.06833   5.21175   3.20370   0.01406   0.01443  -0.01933
   H      1.29397   0.84537   3.15223   0.01556   0.01270  -0.02231
   H      1.29475   5.26877   3.15253   0.01532   0.01388  -0.02805
   H      0.75245  -0.00008   4.48751   0.01986   0.00860  -0.02324
   Pb     2.90537   3.05664   6.10295  -0.01262  -0.01048   0.00089
   I      2.64490   3.05694   2.96252   0.03748   0.01267   0.00153
   I      2.46164  -0.00040   0.18507  -0.01685  -0.00636  -0.01732
   I      5.93202   3.05627   5.71652  -0.00379   0.00741   0.01976
PRIMCOORD  8
     12   1
   C      5.60098  -0.00097   2.86759   0.00514  -0.03172  -0.00750
   N      0.74838  -0.00028   3.44471   0.00575  -0.02666  -0.00888
   H      5.67795  -0.00122   1.77019   0.00405  -0.03745  -0.00759
   H      5.06755   0.90141   3.20333   0.00379  -0.03093  -0.01180
   H      5.06833   5.21175   3.20370   0.00713  -0.03088  -0.00207
   H      1.29397   0.84537   3.15223   0.00549  -0.02896  -0.01540
   H      1.29475   5.26877   3.15253   0.00589  -0.02853  -0.00312
   H      0.75245  -0.00008   4.48751   0.00693  -0.01865  -0.00873
   Pb     2.90537   3.05664   6.10295  -0.00500   0.02267   0.00077
   I      2.64490   3.05694   2.96252   0.01392  -0.02749   0.00084
   I      2.46164  -0.00040   0.18507  -0.00543   0.01376  -0.00680
   I      5.93202   3.05627   5.71652  -0.00171  -0.01595   0.00678
PRIMCOORD  9
     12   1
   C      5.60098  -0.00097   2.86759  -0.00220   0.00064  -0.03507
   N      0.74838  -0.00028   3.44471  -0.00931   0.00056  -0.01799
   H      5.67795  -0.00122   1.77019   0.01157   0.00072  -0.03410
   H      5.06755   0.90141   3.20333  -0.00667   0.00045  -0.04155
   H      5.06833   5.21175   3.20370  -0.00673   0.00080  -0.04170
   H      1.29397   0.84537   3.15223  -0.00547   0.00093  -0.00997
   H      1.29475   5.26877   3.15253  -0.00547   0.00027  -0.01019
   H      0.75245  -0.00008   4.48751  -0.02283   0.00041  -0.01841
   Pb     2.90537   3.05664   6.10295  -0.00040  -0.00050   0.02489
   I      2.64490   3.05694   2.96252  -0.00646   0.00058   0.01452
   I      2.46164  -0.00040   0.18507   0.01298  -0.00030  -0.03254
   I      5.93202   3.05627   5.71652  -0.00435   0.00038  -0.01607
PRIMCOORD 10
     12   1
   C      5.60098  -0.00097   2.86759  -0.01291  -0.00011   0.03613
   N      0.74838  -0.00028   3.44471   0.00046  -0.00002   0.00411
   H      5.67795  -0.00122   1.77019  -0.03999  -0.00014   0.03424
   H      5.06755   0.90141   3.20333  -0.00467  -0.00012   0.04931
   H      5.06833   5.21175   3.20370  -0.00456  -0.00013   0.04938
   H      1.29397   0.84537   3.15223  -0.00598  -0.00008  -0.00750
   H      1.29475   5.26877   3.15253  -0.00589   0.00009  -0.00747
   H      0.75245  -0.00008   4.48751   0.02447  -0.00001   0.00463
   Pb     2.90537   3.05664   6.10295  -0.00005  -0.00000   0.00092
   I      2.64490   3.05694   2.96252   0.00161   0.00003  -0.00094
   I      2.46164  -0.00040   0.18507   0.00022  -0.00000  -0.00426
   I      5.93202   3.05627   5.71652  -0.00028  -0.00000  -0.00114
PRIMCOORD 11
     12   1
   C      5.60098  -0.00097   2.86759   0.00001   0.03865   0.00013
   N      0.74838  -0.00028   3.44471   0.00006   0.00625   0.00001
   H      5.67795  -0.00122   1.77019  -0.00009   0.05761   0.00011
   H      5.06755   0.90141   3.20333   0.01565   0.04188   0.01648
   H      5.06833   5.21175   3.20370  -0.01556   0.04187  -0.01613
   H      1.29397   0.84537   3.15223   0.01323   0.00172   0.01007
   H      1.29475   5.26877   3.15253  -0.01317   0.00172  -0.01013
   H      0.75245  -0.00008   4.48751   0.00015  -0.00568   0.00002
   Pb     2.90537   3.05664   6.10295   0.00000   0.00094   0.00001
   I      2.64490   3.05694   2.96252  -0.00002  -0.00542  -0.00001
   I      2.46164  -0.00040   0.18507  -0.00001  -0.00115  -0.00002
   I      5.93202   3.05627   5.71652   0.00002  -0.00042  -0.00001
PRIMCOORD 12
     12   1
   C      5.60098  -0.00097   2.86759   0.00046   0.00045   0.00670
   N      0.74838  -0.00028   3.44471   0.00085   0.00007   0.00578
   H      5.67795  -0.00122   1.77019  -0.00055   0.00070   0.00665
   H      5.06755   0.90141   3.20333   0.00085   0.00042   0.00765
   H      5.06833   5.21175   3.20370   0.00050   0.00054   0.00723
   H      1.29397   0.84537   3.15223   0.00147   0.00004   0.00691
   H      1.29475   5.26877   3.15253   0.00117   0.00001   0.00662
   H      0.75245  -0.00008   4.48751   0.00176  -0.00011   0.00584
   Pb     2.90537   3.05664   6.10295   0.03244  -0.00002  -0.02914
   I      2.64490   3.05694   2.96252   0.01040  -0.00000   0.05124
   I      2.46164  -0.00040   0.18507   0.00657  -0.00005  -0.00594
   I      5.93202   3.05627   5.71652  -0.07012   0.00003   0.00069
PRIMCOORD 13
     12   1
   C      5.60098  -0.00097   2.86759   0.02857  -0.00008   0.00309
   N      0.74838  -0.00028   3.44471   0.03389  -0.00001  -0.01060
   H      5.67795  -0.00122   1.77019   0.01763  -0.00008   0.00228
   H      5.06755   0.90141   3.20333   0.03203  -0.00016   0.00874
   H      5.06833   5.21175   3.20370   0.03212  -0.00004   0.00876
   H      1.29397   0.84537   3.15223   0.03051   0.00029  -0.01656
   H      1.29475   5.26877   3.15253   0.03059  -0.00025  -0.01656
   H      0.75245  -0.00008   4.48751   0.04470  -0.00001  -0.01021
   Pb     2.90537   3.05664   6.10295   0.00688  -0.00000   0.00980
   I      2.64490   3.05694   2.96252  -0.00189  -0.00000  -0.02049
   I      2.46164  -0.00040   0.18507  -0.00034   0.00002   0.00263
   I      5.93202   3.05627   5.71652  -0.01693   0.00000   0.00292
PRIMCOORD 14
     12   1
   C      5.60098  -0.00097   2.86759  -0.00003  -0.01408  -0.00006
   N      0.74838  -0.00028   3.44471  -0.00007   0.00243   0.00001
   H      5.67795  -0.00122   1.77019   0.00003   0.00468  -0.00006
   H      5.06755   0.90141   3.20333  -0.01751  -0.02981   0.01432
   H      5.06833   5.21175   3.20370   0.01739  -0.02982  -0.01451
   H      1.29397   0.84537   3.15223  -0.01537   0.01842   0.01755
   H      1.29475   5.26877   3.15253   0.01528   0.01841  -0.01747
   H      0.75245  -0.00008   4.48751  -0.00013  -0.02091   0.00002
   Pb     2.90537   3.05664   6.10295   0.00001   0.03021   0.00002
   I      2.64490   3.05694   2.96252   0.00002   0.00882  -0.00004
   I      2.46164  -0.00040   0.18507   0.00000  -0.06133   0.00000
   I      5.93202   3.05627   5.71652  -0.00002   0.00456   0.00001
PRIMCOORD 15
     12   1
   C      5.60098  -0.00097   2.86759   0.03049  -0.00013   0.00982
   N      0.74838  -0.00028   3.44471   0.03542  -0.00001  -0.00370
   H      5.67795  -0.00122   1.77019   0.01942  -0.00016   0.00901
   H      5.06755   0.90141   3.20333   0.03398  -0.00020   0.01550
   H      5.06833   5.21175   3.20370   0.03414  -0.00014   0.01555
   H      1.29397   0.84537   3.15223   0.03205   0.00065  -0.00850
   H      1.29475   5.26877   3.15253   0.03218  -0.00058  -0.00848
   H      0.75245  -0.00008   4.48751   0.04578   0.00001  -0.00323
   Pb     2.90537   3.05664   6.10295  -0.00229   0.00002  -0.00240
   I      2.64490   3.05694   2.96252  -0.00597  -0.00001   0.00705
   I      2.46164  -0.00040   0.18507  -0.00292   0.00000  -0.00258
   I      5.93202   3.05627   5.71652   0.00427  -0.00001  -0.00123
PRIMCOORD 16
     12   1
   C      5.60098  -0.00097   2.86759   0.01197  -0.00001   0.00284
   N      0.74838  -0.00028   3.44471  -0.00239   0.00000   0.03607
   H      5.67795  -0.00122   1.77019   0.03982  -0.00002   0.00479
   H      5.06755   0.90141   3.20333   0.00356   0.00003  -0.01066
   H      5.06833   5.21175   3.20370   0.00356  -0.00006  -0.01064
   H      1.29397   0.84537   3.15223   0.00415   0.00017   0.04829
   H      1.29475   5.26877   3.15253   0.00416  -0.00016   0.04830
   H      0.75245  -0.00008   4.48751  -0.02606   0.00001   0.03581
   Pb     2.90537   3.05664   6.10295   0.00017   0.00000   0.00012
   I      2.64490   3.05694   2.96252   0.00060  -0.00000  -0.00165
   I      2.46164  -0.00040   0.18507  -0.00154   0.00000  -0.00378
   I      5.93202   3.05627   5.71652  -0.00045  -0.00000   0.00007
PRIMCOORD 17
     12   1
   C      5.60098  -0.00097   2.86759   0.00000   0.00205   0.00001
   N      0.74838  -0.00028   3.44471   0.00000   0.00553  -0.00000
   H      5.67795  -0.00122   1.77019  -0.00001  -0.04801   0.00002
   H      5.06755   0.90141   3.20333   0.01387   0.02501  -0.03964
   H      5.06833   5.21175   3.20370  -0.01387   0.02503   0.03965
   H      1.29397   0.84537   3.15223   0.00829  -0.00850  -0.02462
   H      1.29475   5.26877   3.15253  -0.00828  -0.00848   0.02462
   H      0.75245  -0.00008   4.48751   0.00001   0.03722  -0.00001
   Pb     2.90537   3.05664   6.10295   0.00000   0.00021  -0.00000
   I      2.64490   3.05694   2.96252  -0.00000  -0.00072  -0.00000
   I      2.46164  -0.00040   0.18507  -0.00000  -0.00067  -0.00000
   I      5.93202   3.05627   5.71652  -0.00000   0.00007  -0.00000
PRIMCOORD 18
     12   1
   C      5.60098  -0.00097   2.86759   0.00002   0.00515  -0.00000
   N      0.74838  -0.00028   3.44471   0.00002  -0.03229   0.00000
   H      5.67795  -0.00122   1.77019   0.00001  -0.00246  -0.00000
   H      5.06755   0.90141   3.20333   0.02708   0.02269  -0.00411
   H      5.06833   5.21175   3.20370  -0.02703   0.02270   0.00411
   H      1.29397   0.84537   3.15223   0.02128  -0.04842  -0.00402
   H      1.29475   5.26877   3.15253  -0.02124  -0.04841   0.00402
   H      0.75245  -0.00008   4.48751   0.00003  -0.02753  -0.00000
   Pb     2.90537   3.05664   6.10295  -0.00000   0.00019   0.00000
   I      2.64490   3.05694   2.96252  -0.00000   0.00377   0.00000
   I      2.46164  -0.00040   0.18507  -0.00000  -0.00015  -0.00000
   I      5.93202   3.05627   5.71652   0.00000  -0.00020   0.00000
PRIMCOORD 19
     12   1
   C      5.60098  -0.00097   2.86759  -0.00000   0.00049  -0.00000
   N      0.74838  -0.00028   3.44471  -0.00000  -0.00044  -0.00000
   H      5.67795  -0.00122   1.77019  -0.00000  -0.03053   0.00000
   H      5.06755   0.90141   3.20333   0.01056   0.01583  -0.02449
   H      5.06833   5.21175   3.20370  -0.01056   0.01584   0.02448
   H      1.29397   0.84537   3.15223  -0.01505   0.02329   0.03902
   H      1.29475   5.26877   3.15253   0.01505   0.02328  -0.03902
   H      0.75245  -0.00008   4.48751  -0.00000  -0.05061   0.00001
   Pb     2.90537   3.05664   6.10295  -0.00000  -0.00001   0.00000
   I      2.64490   3.05694   2.96252   0.00000   0.00004   0.00000
   I      2.46164  -0.00040   0.18507   0.00000   0.00018   0.00000
   I      5.93202   3.05627   5.71652   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.60098  -0.00097   2.86759  -0.00208   0.00000   0.00367
   N      0.74838  -0.00028   3.44471  -0.00185   0.00000   0.00433
   H      5.67795  -0.00122   1.77019   0.04677  -0.00000   0.00609
   H      5.06755   0.90141   3.20333  -0.01386   0.00407  -0.02738
   H      5.06833   5.21175   3.20370  -0.01385  -0.00408  -0.02738
   H      1.29397   0.84537   3.15223  -0.01436  -0.00451  -0.03081
   H      1.29475   5.26877   3.15253  -0.01437   0.00449  -0.03081
   H      0.75245  -0.00008   4.48751   0.05863  -0.00001   0.00547
   Pb     2.90537   3.05664   6.10295  -0.00001   0.00000   0.00000
   I      2.64490   3.05694   2.96252   0.00000  -0.00000   0.00003
   I      2.46164  -0.00040   0.18507   0.00002  -0.00000  -0.00001
   I      5.93202   3.05627   5.71652   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.60098  -0.00097   2.86759   0.00000   0.00521  -0.00000
   N      0.74838  -0.00028   3.44471   0.00000   0.00414  -0.00000
   H      5.67795  -0.00122   1.77019  -0.00001  -0.02219   0.00000
   H      5.06755   0.90141   3.20333  -0.04069  -0.01545  -0.01170
   H      5.06833   5.21175   3.20370   0.04069  -0.01545   0.01172
   H      1.29397   0.84537   3.15223   0.04294  -0.01925   0.01269
   H      1.29475   5.26877   3.15253  -0.04293  -0.01926  -0.01267
   H      0.75245  -0.00008   4.48751  -0.00001  -0.02552   0.00000
   Pb     2.90537   3.05664   6.10295  -0.00000  -0.00000  -0.00000
   I      2.64490   3.05694   2.96252   0.00000   0.00000   0.00000
   I      2.46164  -0.00040   0.18507  -0.00000   0.00001   0.00000
   I      5.93202   3.05627   5.71652   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.60098  -0.00097   2.86759  -0.03689  -0.00000  -0.01644
   N      0.74838  -0.00028   3.44471   0.03248   0.00000   0.01394
   H      5.67795  -0.00122   1.77019  -0.03480   0.00000  -0.01668
   H      5.06755   0.90141   3.20333  -0.03016   0.00216  -0.00977
   H      5.06833   5.21175   3.20370  -0.03017  -0.00216  -0.00977
   H      1.29397   0.84537   3.15223   0.03120   0.00112   0.01464
   H      1.29475   5.26877   3.15253   0.03120  -0.00112   0.01465
   H      0.75245  -0.00008   4.48751   0.03191   0.00000   0.01461
   Pb     2.90537   3.05664   6.10295  -0.00000  -0.00000  -0.00000
   I      2.64490   3.05694   2.96252  -0.00005   0.00000   0.00000
   I      2.46164  -0.00040   0.18507  -0.00004  -0.00000  -0.00003
   I      5.93202   3.05627   5.71652   0.00001  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.60098  -0.00097   2.86759   0.00625  -0.00001  -0.01380
   N      0.74838  -0.00028   3.44471  -0.00582   0.00001   0.01036
   H      5.67795  -0.00122   1.77019  -0.04665   0.00001  -0.01711
   H      5.06755   0.90141   3.20333   0.01287  -0.01427   0.03546
   H      5.06833   5.21175   3.20370   0.01285   0.01429   0.03545
   H      1.29397   0.84537   3.15223  -0.01066  -0.00957  -0.02406
   H      1.29475   5.26877   3.15253  -0.01067   0.00956  -0.02406
   H      0.75245  -0.00008   4.48751   0.04680  -0.00001   0.01223
   Pb     2.90537   3.05664   6.10295  -0.00000   0.00000  -0.00000
   I      2.64490   3.05694   2.96252   0.00000  -0.00000   0.00001
   I      2.46164  -0.00040   0.18507   0.00001  -0.00000   0.00001
   I      5.93202   3.05627   5.71652   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.60098  -0.00097   2.86759   0.00000   0.01449  -0.00001
   N      0.74838  -0.00028   3.44471  -0.00000  -0.01201   0.00001
   H      5.67795  -0.00122   1.77019  -0.00001  -0.03536   0.00000
   H      5.06755   0.90141   3.20333  -0.04284  -0.01045  -0.00172
   H      5.06833   5.21175   3.20370   0.04285  -0.01044   0.00174
   H      1.29397   0.84537   3.15223  -0.04121   0.01158  -0.00599
   H      1.29475   5.26877   3.15253   0.04120   0.01158   0.00597
   H      0.75245  -0.00008   4.48751   0.00001   0.02765  -0.00000
   Pb     2.90537   3.05664   6.10295  -0.00000  -0.00000  -0.00000
   I      2.64490   3.05694   2.96252  -0.00000  -0.00000   0.00000
   I      2.46164  -0.00040   0.18507  -0.00000  -0.00000  -0.00000
   I      5.93202   3.05627   5.71652  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.60098  -0.00097   2.86759  -0.01079  -0.00000  -0.00505
   N      0.74838  -0.00028   3.44471  -0.00045  -0.00000  -0.00056
   H      5.67795  -0.00122   1.77019   0.06356  -0.00000   0.00063
   H      5.06755   0.90141   3.20333   0.03818   0.01376   0.03534
   H      5.06833   5.21175   3.20370   0.03818  -0.01375   0.03535
   H      1.29397   0.84537   3.15223  -0.00126  -0.00075  -0.00116
   H      1.29475   5.26877   3.15253  -0.00126   0.00075  -0.00116
   H      0.75245  -0.00008   4.48751  -0.00383   0.00000  -0.00160
   Pb     2.90537   3.05664   6.10295   0.00000   0.00000  -0.00000
   I      2.64490   3.05694   2.96252  -0.00000  -0.00000   0.00000
   I      2.46164  -0.00040   0.18507   0.00001   0.00000  -0.00000
   I      5.93202   3.05627   5.71652   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.60098  -0.00097   2.86759  -0.00000  -0.00351   0.00000
   N      0.74838  -0.00028   3.44471  -0.00000  -0.00312   0.00000
   H      5.67795  -0.00122   1.77019  -0.00001   0.06692  -0.00002
   H      5.06755   0.90141   3.20333  -0.01962   0.00443  -0.04775
   H      5.06833   5.21175   3.20370   0.01963   0.00443   0.04774
   H      1.29397   0.84537   3.15223  -0.00604   0.00088   0.00157
   H      1.29475   5.26877   3.15253   0.00604   0.00089  -0.00157
   H      0.75245  -0.00008   4.48751   0.00000   0.00719  -0.00000
   Pb     2.90537   3.05664   6.10295   0.00000  -0.00000   0.00000
   I      2.64490   3.05694   2.96252   0.00000   0.00000  -0.00000
   I      2.46164  -0.00040   0.18507  -0.00000  -0.00000  -0.00000
   I      5.93202   3.05627   5.71652  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.60098  -0.00097   2.86759  -0.00277   0.00000   0.00279
   N      0.74838  -0.00028   3.44471  -0.00222   0.00000   0.00218
   H      5.67795  -0.00122   1.77019  -0.03694  -0.00001  -0.00117
   H      5.06755   0.90141   3.20333   0.04283   0.03830  -0.03016
   H      5.06833   5.21175   3.20370   0.04282  -0.03832  -0.03016
   H      1.29397   0.84537   3.15223   0.00392  -0.00604  -0.00281
   H      1.29475   5.26877   3.15253   0.00392   0.00604  -0.00281
   H      0.75245  -0.00008   4.48751   0.00765  -0.00000   0.00281
   Pb     2.90537   3.05664   6.10295   0.00000   0.00000   0.00000
   I      2.64490   3.05694   2.96252  -0.00000  -0.00000   0.00000
   I      2.46164  -0.00040   0.18507   0.00000   0.00000  -0.00000
   I      5.93202   3.05627   5.71652  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.60098  -0.00097   2.86759   0.00022  -0.00000   0.00018
   N      0.74838  -0.00028   3.44471   0.00922   0.00000   0.00614
   H      5.67795  -0.00122   1.77019  -0.00516   0.00000  -0.00018
   H      5.06755   0.90141   3.20333   0.00252   0.00221  -0.00250
   H      5.06833   5.21175   3.20370   0.00251  -0.00221  -0.00250
   H      1.29397   0.84537   3.15223  -0.03604   0.01051  -0.04152
   H      1.29475   5.26877   3.15253  -0.03606  -0.01052  -0.04155
   H      0.75245  -0.00008   4.48751  -0.05951   0.00002   0.00197
   Pb     2.90537   3.05664   6.10295   0.00000  -0.00000   0.00000
   I      2.64490   3.05694   2.96252   0.00001  -0.00000   0.00002
   I      2.46164  -0.00040   0.18507  -0.00001  -0.00000  -0.00003
   I      5.93202   3.05627   5.71652  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.60098  -0.00097   2.86759  -0.00044  -0.00000   0.00137
   N      0.74838  -0.00028   3.44471  -0.00316  -0.00000   0.00299
   H      5.67795  -0.00122   1.77019   0.00625  -0.00000   0.00238
   H      5.06755   0.90141   3.20333  -0.00626  -0.00281   0.00076
   H      5.06833   5.21175   3.20370  -0.00626   0.00281   0.00075
   H      1.29397   0.84537   3.15223   0.04380  -0.04081  -0.03012
   H      1.29475   5.26877   3.15253   0.04379   0.04080  -0.03017
   H      0.75245  -0.00008   4.48751  -0.02925   0.00002   0.00015
   Pb     2.90537   3.05664   6.10295  -0.00000   0.00000  -0.00000
   I      2.64490   3.05694   2.96252  -0.00002  -0.00000   0.00001
   I      2.46164  -0.00040   0.18507  -0.00000   0.00000  -0.00002
   I      5.93202   3.05627   5.71652   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.60098  -0.00097   2.86759  -0.00000   0.00173   0.00000
   N      0.74838  -0.00028   3.44471   0.00000   0.00409   0.00000
   H      5.67795  -0.00122   1.77019   0.00000   0.00232   0.00000
   H      5.06755   0.90141   3.20333  -0.00529   0.00043  -0.00337
   H      5.06833   5.21175   3.20370   0.00528   0.00044   0.00337
   H      1.29397   0.84537   3.15223  -0.01740  -0.00474  -0.04792
   H      1.29475   5.26877   3.15253   0.01742  -0.00470   0.04790
   H      0.75245  -0.00008   4.48751  -0.00003  -0.06822   0.00001
   Pb     2.90537   3.05664   6.10295  -0.00000   0.00000  -0.00000
   I      2.64490   3.05694   2.96252  -0.00000  -0.00001   0.00000
   I      2.46164  -0.00040   0.18507   0.00000   0.00000  -0.00000
   I      5.93202   3.05627   5.71652   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.60098  -0.00097   2.86759   0.00456   0.00000   0.00140
   N      0.74838  -0.00028   3.44471  -0.00040   0.00000  -0.00002
   H      5.67795  -0.00122   1.77019   0.00398  -0.00001  -0.05304
   H      5.06755   0.90141   3.20333  -0.02858   0.04892   0.01834
   H      5.06833   5.21175   3.20370  -0.02859  -0.04891   0.01836
   H      1.29397   0.84537   3.15223   0.00228   0.00399  -0.00153
   H      1.29475   5.26877   3.15253   0.00229  -0.00400  -0.00153
   H      0.75245  -0.00008   4.48751  -0.00027   0.00000   0.00287
   Pb     2.90537   3.05664   6.10295  -0.00000  -0.00000  -0.00000
   I      2.64490   3.05694   2.96252  -0.00000   0.00000  -0.00000
   I      2.46164  -0.00040   0.18507   0.00000  -0.00000   0.00000
   I      5.93202   3.05627   5.71652   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.60098  -0.00097   2.86759   0.00000   0.00887  -0.00000
   N      0.74838  -0.00028   3.44471   0.00001  -0.00322  -0.00000
   H      5.67795  -0.00122   1.77019   0.00000   0.00158  -0.00002
   H      5.06755   0.90141   3.20333   0.03136  -0.05306  -0.02074
   H      5.06833   5.21175   3.20370  -0.03137  -0.05305   0.02076
   H      1.29397   0.84537   3.15223   0.01317   0.02169  -0.00874
   H      1.29475   5.26877   3.15253  -0.01326   0.02184   0.00878
   H      0.75245  -0.00008   4.48751   0.00000  -0.00090  -0.00001
   Pb     2.90537   3.05664   6.10295  -0.00000   0.00000  -0.00000
   I      2.64490   3.05694   2.96252  -0.00000   0.00001  -0.00000
   I      2.46164  -0.00040   0.18507   0.00000   0.00000   0.00000
   I      5.93202   3.05627   5.71652   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.60098  -0.00097   2.86759  -0.00325  -0.00001   0.00858
   N      0.74838  -0.00028   3.44471   0.00135  -0.00001  -0.00098
   H      5.67795  -0.00122   1.77019   0.00593  -0.00002  -0.08215
   H      5.06755   0.90141   3.20333   0.01622  -0.02944  -0.00971
   H      5.06833   5.21175   3.20370   0.01628   0.02952  -0.00975
   H      1.29397   0.84537   3.15223  -0.00878  -0.01503   0.00544
   H      1.29475   5.26877   3.15253  -0.00883   0.01512   0.00546
   H      0.75245  -0.00008   4.48751  -0.00079  -0.00000   0.00221
   Pb     2.90537   3.05664   6.10295   0.00000   0.00000  -0.00000
   I      2.64490   3.05694   2.96252  -0.00000   0.00000  -0.00000
   I      2.46164  -0.00040   0.18507   0.00000   0.00000   0.00000
   I      5.93202   3.05627   5.71652  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.60098  -0.00097   2.86759  -0.00128   0.00004   0.00196
   N      0.74838  -0.00028   3.44471  -0.00487   0.00007   0.00189
   H      5.67795  -0.00122   1.77019   0.00154   0.00000  -0.01669
   H      5.06755   0.90141   3.20333   0.00709  -0.01102  -0.00356
   H      5.06833   5.21175   3.20370   0.00678   0.01051  -0.00337
   H      1.29397   0.84537   3.15223   0.03368   0.05449  -0.01978
   H      1.29475   5.26877   3.15253   0.03424  -0.05539  -0.02010
   H      0.75245  -0.00008   4.48751  -0.00121   0.00002   0.01393
   Pb     2.90537   3.05664   6.10295  -0.00000  -0.00000   0.00000
   I      2.64490   3.05694   2.96252   0.00001  -0.00000   0.00000
   I      2.46164  -0.00040   0.18507  -0.00000  -0.00000  -0.00000
   I      5.93202   3.05627   5.71652   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.60098  -0.00097   2.86759  -0.00001  -0.00351   0.00001
   N      0.74838  -0.00028   3.44471  -0.00005  -0.00764   0.00002
   H      5.67795  -0.00122   1.77019   0.00001  -0.00053  -0.00008
   H      5.06755   0.90141   3.20333  -0.01344   0.02158   0.00809
   H      5.06833   5.21175   3.20370   0.01354   0.02171  -0.00814
   H      1.29397   0.84537   3.15223   0.03380   0.05269  -0.02029
   H      1.29475   5.26877   3.15253  -0.03315   0.05165   0.01988
   H      0.75245  -0.00008   4.48751  -0.00001  -0.00198   0.00014
   Pb     2.90537   3.05664   6.10295   0.00000   0.00000   0.00000
   I      2.64490   3.05694   2.96252   0.00000   0.00002   0.00000
   I      2.46164  -0.00040   0.18507  -0.00000   0.00000  -0.00000
   I      5.93202   3.05627   5.71652   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.60098  -0.00097   2.86759  -0.00003  -0.00000   0.00044
   N      0.74838  -0.00028   3.44471  -0.00080   0.00000   0.00733
   H      5.67795  -0.00122   1.77019  -0.00056  -0.00000  -0.00606
   H      5.06755   0.90141   3.20333   0.00047  -0.00076  -0.00034
   H      5.06833   5.21175   3.20370   0.00048   0.00076  -0.00034
   H      1.29397   0.84537   3.15223   0.00366   0.00663  -0.00057
   H      1.29475   5.26877   3.15253   0.00366  -0.00663  -0.00057
   H      0.75245  -0.00008   4.48751   0.00431  -0.00002  -0.09886
   Pb     2.90537   3.05664   6.10295  -0.00000   0.00000  -0.00000
   I      2.64490   3.05694   2.96252   0.00000  -0.00000  -0.00000
   I      2.46164  -0.00040   0.18507  -0.00001   0.00000  -0.00000
   I      5.93202   3.05627   5.71652   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_1.01_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.224995638   -0.000638420   -0.002988394
    0.000886639    6.114891642   -0.000019741
    0.135288131   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.61890  -0.00091   2.87055  -0.01076   0.00208  -0.02670
   N      0.75016  -0.00031   3.44213  -0.01076   0.00208  -0.02670
   H      5.69126  -0.00108   1.77284  -0.01076   0.00208  -0.02670
   H      5.08697   0.90142   3.20871  -0.01076   0.00208  -0.02670
   H      5.08769   5.21185   3.20895  -0.01076   0.00208  -0.02670
   H      1.29473   0.84525   3.14766  -0.01076   0.00208  -0.02670
   H      1.29545   5.26881   3.14788  -0.01076   0.00208  -0.02670
   H      0.75844  -0.00016   4.48501  -0.01076   0.00208  -0.02670
   Pb     2.92133   3.05661   6.09907  -0.01076   0.00208  -0.02670
   I      2.64829   3.05691   2.96097  -0.01076   0.00208  -0.02670
   I      2.46210  -0.00043   0.18238  -0.01076   0.00208  -0.02670
   I      5.95050   3.05625   5.72269  -0.01076   0.00208  -0.02670
PRIMCOORD  2
     12   1
   C      5.61890  -0.00091   2.87055  -0.02004  -0.01972   0.00654
   N      0.75016  -0.00031   3.44213  -0.02004  -0.01972   0.00654
   H      5.69126  -0.00108   1.77284  -0.02004  -0.01972   0.00654
   H      5.08697   0.90142   3.20871  -0.02004  -0.01972   0.00654
   H      5.08769   5.21185   3.20895  -0.02004  -0.01972   0.00654
   H      1.29473   0.84525   3.14766  -0.02004  -0.01972   0.00654
   H      1.29545   5.26881   3.14788  -0.02004  -0.01972   0.00654
   H      0.75844  -0.00016   4.48501  -0.02004  -0.01972   0.00654
   Pb     2.92133   3.05661   6.09907  -0.02004  -0.01972   0.00654
   I      2.64829   3.05691   2.96097  -0.02004  -0.01972   0.00654
   I      2.46210  -0.00043   0.18238  -0.02004  -0.01972   0.00654
   I      5.95050   3.05625   5.72269  -0.02004  -0.01972   0.00654
PRIMCOORD  3
     12   1
   C      5.61890  -0.00091   2.87055   0.01777  -0.02098  -0.00880
   N      0.75016  -0.00031   3.44213   0.01777  -0.02098  -0.00880
   H      5.69126  -0.00108   1.77284   0.01777  -0.02098  -0.00880
   H      5.08697   0.90142   3.20871   0.01777  -0.02098  -0.00880
   H      5.08769   5.21185   3.20895   0.01777  -0.02098  -0.00880
   H      1.29473   0.84525   3.14766   0.01777  -0.02098  -0.00880
   H      1.29545   5.26881   3.14788   0.01777  -0.02098  -0.00880
   H      0.75844  -0.00016   4.48501   0.01777  -0.02098  -0.00880
   Pb     2.92133   3.05661   6.09907   0.01777  -0.02098  -0.00880
   I      2.64829   3.05691   2.96097   0.01777  -0.02098  -0.00880
   I      2.46210  -0.00043   0.18238   0.01777  -0.02098  -0.00880
   I      5.95050   3.05625   5.72269   0.01777  -0.02098  -0.00880
PRIMCOORD  4
     12   1
   C      5.61890  -0.00091   2.87055   0.00002   0.02514  -0.00011
   N      0.75016  -0.00031   3.44213  -0.00001   0.03049  -0.00005
   H      5.69126  -0.00108   1.77284   0.00006   0.03071  -0.00010
   H      5.08697   0.90142   3.20871  -0.00418   0.02128   0.00370
   H      5.08769   5.21185   3.20895   0.00418   0.02128  -0.00396
   H      1.29473   0.84525   3.14766  -0.00198   0.03035  -0.00411
   H      1.29545   5.26881   3.14788   0.00199   0.03035   0.00404
   H      0.75844  -0.00016   4.48501  -0.00005   0.03817  -0.00006
   Pb     2.92133   3.05661   6.09907  -0.00000   0.00428   0.00001
   I      2.64829   3.05691   2.96097  -0.00000   0.02976   0.00000
   I      2.46210  -0.00043   0.18238   0.00002   0.00376  -0.00005
   I      5.95050   3.05625   5.72269  -0.00001  -0.04761   0.00004
PRIMCOORD  5
     12   1
   C      5.61890  -0.00091   2.87055   0.01648   0.00022   0.00577
   N      0.75016  -0.00031   3.44213   0.01385   0.00018   0.01186
   H      5.69126  -0.00108   1.77284   0.02210   0.00028   0.00614
   H      5.08697   0.90142   3.20871   0.01556   0.00048   0.00390
   H      5.08769   5.21185   3.20895   0.01554  -0.00006   0.00380
   H      1.29473   0.84525   3.14766   0.01521  -0.00028   0.01385
   H      1.29545   5.26881   3.14788   0.01519   0.00065   0.01378
   H      0.75844  -0.00016   4.48501   0.00841   0.00014   0.01207
   Pb     2.92133   3.05661   6.09907  -0.00444  -0.00011   0.01230
   I      2.64829   3.05691   2.96097   0.03363   0.00017   0.00934
   I      2.46210  -0.00043   0.18238  -0.02442  -0.00006   0.03284
   I      5.95050   3.05625   5.72269  -0.00577   0.00002  -0.06454
PRIMCOORD  6
     12   1
   C      5.61890  -0.00091   2.87055   0.02274   0.00068   0.01266
   N      0.75016  -0.00031   3.44213   0.02075   0.00049   0.01786
   H      5.69126  -0.00108   1.77284   0.02656   0.00084   0.01296
   H      5.08697   0.90142   3.20871   0.02187   0.00075   0.01109
   H      5.08769   5.21185   3.20895   0.02170   0.00060   0.01082
   H      1.29473   0.84525   3.14766   0.02154   0.00084   0.01976
   H      1.29545   5.26881   3.14788   0.02145   0.00018   0.01948
   H      0.75844  -0.00016   4.48501   0.01570   0.00031   0.01743
   Pb     2.92133   3.05661   6.09907  -0.03175  -0.00038  -0.00668
   I      2.64829   3.05691   2.96097   0.01029   0.00044  -0.00282
   I      2.46210  -0.00043   0.18238   0.05169  -0.00025   0.01305
   I      5.95050   3.05625   5.72269  -0.01560   0.00029  -0.00321
PRIMCOORD  7
     12   1
   C      5.61890  -0.00091   2.87055   0.01580   0.00312  -0.02029
   N      0.75016  -0.00031   3.44213   0.01810   0.00254  -0.02568
   H      5.69126  -0.00108   1.77284   0.01158   0.00372  -0.02063
   H      5.08697   0.90142   3.20871   0.01728   0.00300  -0.01765
   H      5.08769   5.21185   3.20895   0.01687   0.00309  -0.01867
   H      1.29473   0.84525   3.14766   0.01769   0.00206  -0.02680
   H      1.29545   5.26881   3.14788   0.01758   0.00341  -0.02807
   H      0.75844  -0.00016   4.48501   0.02267   0.00171  -0.02520
   Pb     2.92133   3.05661   6.09907  -0.01463  -0.00219   0.00024
   I      2.64829   3.05691   2.96097   0.04234   0.00256   0.00117
   I      2.46210  -0.00043   0.18238  -0.01844  -0.00133  -0.01801
   I      5.95050   3.05625   5.72269  -0.00434   0.00163   0.02231
PRIMCOORD  8
     12   1
   C      5.61890  -0.00091   2.87055   0.00110  -0.03364  -0.00169
   N      0.75016  -0.00031   3.44213   0.00114  -0.02801  -0.00178
   H      5.69126  -0.00108   1.77284   0.00102  -0.03988  -0.00170
   H      5.08697   0.90142   3.20871  -0.00080  -0.03280  -0.00694
   H      5.08769   5.21185   3.20895   0.00302  -0.03279   0.00364
   H      1.29473   0.84525   3.14766   0.00087  -0.03030  -0.00851
   H      1.29545   5.26881   3.14788   0.00147  -0.03022   0.00496
   H      0.75844  -0.00016   4.48501   0.00122  -0.01920  -0.00176
   Pb     2.92133   3.05661   6.09907  -0.00123   0.02417   0.00032
   I      2.64829   3.05691   2.96097   0.00285  -0.02870   0.00027
   I      2.46210  -0.00043   0.18238  -0.00062   0.01473  -0.00147
   I      5.95050   3.05625   5.72269  -0.00052  -0.01775   0.00111
PRIMCOORD  9
     12   1
   C      5.61890  -0.00091   2.87055  -0.00128   0.00050  -0.03534
   N      0.75016  -0.00031   3.44213  -0.00817   0.00043  -0.01858
   H      5.69126  -0.00108   1.77284   0.01221   0.00057  -0.03445
   H      5.08697   0.90142   3.20871  -0.00569   0.00031  -0.04168
   H      5.08769   5.21185   3.20895  -0.00574   0.00067  -0.04180
   H      1.29473   0.84525   3.14766  -0.00435   0.00078  -0.01073
   H      1.29545   5.26881   3.14788  -0.00436   0.00015  -0.01092
   H      0.75844  -0.00016   4.48501  -0.02140   0.00031  -0.01895
   Pb     2.92133   3.05661   6.09907  -0.00150  -0.00039   0.02462
   I      2.64829   3.05691   2.96097  -0.00500   0.00044   0.01444
   I      2.46210  -0.00043   0.18238   0.01365  -0.00023  -0.03283
   I      5.95050   3.05625   5.72269  -0.00495   0.00032  -0.01516
PRIMCOORD 10
     12   1
   C      5.61890  -0.00091   2.87055  -0.01302  -0.00013   0.03608
   N      0.75016  -0.00031   3.44213   0.00025  -0.00002   0.00398
   H      5.69126  -0.00108   1.77284  -0.04013  -0.00017   0.03431
   H      5.08697   0.90142   3.20871  -0.00471  -0.00014   0.04924
   H      5.08769   5.21185   3.20895  -0.00459  -0.00015   0.04933
   H      1.29473   0.84525   3.14766  -0.00624  -0.00009  -0.00762
   H      1.29545   5.26881   3.14788  -0.00614   0.00009  -0.00757
   H      0.75844  -0.00016   4.48501   0.02425   0.00000   0.00441
   Pb     2.92133   3.05661   6.09907  -0.00004  -0.00000   0.00091
   I      2.64829   3.05691   2.96097   0.00168   0.00003  -0.00092
   I      2.46210  -0.00043   0.18238   0.00020   0.00000  -0.00423
   I      5.95050   3.05625   5.72269  -0.00031  -0.00000  -0.00116
PRIMCOORD 11
     12   1
   C      5.61890  -0.00091   2.87055  -0.00000   0.03864   0.00014
   N      0.75016  -0.00031   3.44213   0.00005   0.00628   0.00001
   H      5.69126  -0.00108   1.77284  -0.00012   0.05769   0.00013
   H      5.08697   0.90142   3.20871   0.01565   0.04181   0.01651
   H      5.08769   5.21185   3.20895  -0.01559   0.04180  -0.01611
   H      1.29473   0.84525   3.14766   0.01322   0.00179   0.01007
   H      1.29545   5.26881   3.14788  -0.01319   0.00179  -0.01013
   H      0.75844  -0.00016   4.48501   0.00015  -0.00571   0.00002
   Pb     2.92133   3.05661   6.09907   0.00000   0.00096   0.00001
   I      2.64829   3.05691   2.96097  -0.00001  -0.00546  -0.00001
   I      2.46210  -0.00043   0.18238  -0.00001  -0.00113  -0.00002
   I      5.95050   3.05625   5.72269   0.00002  -0.00043  -0.00001
PRIMCOORD 12
     12   1
   C      5.61890  -0.00091   2.87055  -0.00837  -0.00035  -0.00635
   N      0.75016  -0.00031   3.44213  -0.00997  -0.00006  -0.00230
   H      5.69126  -0.00108   1.77284  -0.00491  -0.00055  -0.00613
   H      5.08697   0.90142   3.20871  -0.00950  -0.00029  -0.00851
   H      5.08769   5.21185   3.20895  -0.00923  -0.00045  -0.00817
   H      1.29473   0.84525   3.14766  -0.00974  -0.00009  -0.00188
   H      1.29545   5.26881   3.14788  -0.00951   0.00004  -0.00166
   H      0.75844  -0.00016   4.48501  -0.01343   0.00009  -0.00244
   Pb     2.92133   3.05661   6.09907  -0.03339   0.00002   0.02494
   I      2.64829   3.05691   2.96097  -0.00978   0.00001  -0.04218
   I      2.46210  -0.00043   0.18238  -0.00652   0.00003   0.00461
   I      5.95050   3.05625   5.72269   0.07315  -0.00002  -0.00207
PRIMCOORD 13
     12   1
   C      5.61890  -0.00091   2.87055   0.02845  -0.00007   0.00298
   N      0.75016  -0.00031   3.44213   0.03374  -0.00001  -0.01079
   H      5.69126  -0.00108   1.77284   0.01747  -0.00008   0.00221
   H      5.08697   0.90142   3.20871   0.03195  -0.00015   0.00862
   H      5.08769   5.21185   3.20895   0.03204  -0.00004   0.00865
   H      1.29473   0.84525   3.14766   0.03031   0.00028  -0.01683
   H      1.29545   5.26881   3.14788   0.03039  -0.00024  -0.01682
   H      0.75844  -0.00016   4.48501   0.04458  -0.00001  -0.01045
   Pb     2.92133   3.05661   6.09907   0.00574  -0.00000   0.01110
   I      2.64829   3.05691   2.96097  -0.00219  -0.00000  -0.02293
   I      2.46210  -0.00043   0.18238  -0.00052   0.00001   0.00299
   I      5.95050   3.05625   5.72269  -0.01456   0.00000   0.00293
PRIMCOORD 14
     12   1
   C      5.61890  -0.00091   2.87055  -0.00008   0.01398   0.00002
   N      0.75016  -0.00031   3.44213  -0.00007  -0.00234  -0.00001
   H      5.69126  -0.00108   1.77284  -0.00010  -0.00527   0.00002
   H      5.08697   0.90142   3.20871   0.01735   0.02988  -0.01486
   H      5.08769   5.21185   3.20895  -0.01748   0.02989   0.01490
   H      1.29473   0.84525   3.14766   0.01520  -0.01844  -0.01785
   H      1.29545   5.26881   3.14788  -0.01534  -0.01843   0.01783
   H      0.75844  -0.00016   4.48501  -0.00005   0.02134  -0.00001
   Pb     2.92133   3.05661   6.09907  -0.00000  -0.03000  -0.00001
   I      2.64829   3.05691   2.96097   0.00001  -0.00878  -0.00000
   I      2.46210  -0.00043   0.18238   0.00001   0.06084   0.00001
   I      5.95050   3.05625   5.72269   0.00000  -0.00445   0.00000
PRIMCOORD 15
     12   1
   C      5.61890  -0.00091   2.87055   0.03042  -0.00011   0.01005
   N      0.75016  -0.00031   3.44213   0.03537  -0.00001  -0.00368
   H      5.69126  -0.00108   1.77284   0.01918  -0.00014   0.00928
   H      5.08697   0.90142   3.20871   0.03401  -0.00016   0.01580
   H      5.08769   5.21185   3.20895   0.03412  -0.00009   0.01586
   H      1.29473   0.84525   3.14766   0.03197   0.00063  -0.00854
   H      1.29545   5.26881   3.14788   0.03206  -0.00059  -0.00850
   H      0.75844  -0.00016   4.48501   0.04585   0.00001  -0.00324
   Pb     2.92133   3.05661   6.09907  -0.00217   0.00001  -0.00237
   I      2.64829   3.05691   2.96097  -0.00588  -0.00001   0.00695
   I      2.46210  -0.00043   0.18238  -0.00291   0.00002  -0.00259
   I      5.95050   3.05625   5.72269   0.00397  -0.00001  -0.00120
PRIMCOORD 16
     12   1
   C      5.61890  -0.00091   2.87055   0.01183  -0.00001   0.00291
   N      0.75016  -0.00031   3.44213  -0.00238  -0.00000   0.03615
   H      5.69126  -0.00108   1.77284   0.03964  -0.00002   0.00474
   H      5.08697   0.90142   3.20871   0.00338   0.00004  -0.01054
   H      5.08769   5.21185   3.20895   0.00337  -0.00006  -0.01053
   H      1.29473   0.84525   3.14766   0.00421   0.00016   0.04834
   H      1.29545   5.26881   3.14788   0.00421  -0.00017   0.04835
   H      0.75844  -0.00016   4.48501  -0.02600   0.00001   0.03599
   Pb     2.92133   3.05661   6.09907   0.00017   0.00000   0.00012
   I      2.64829   3.05691   2.96097   0.00060  -0.00000  -0.00165
   I      2.46210  -0.00043   0.18238  -0.00152   0.00000  -0.00382
   I      5.95050   3.05625   5.72269  -0.00045  -0.00000   0.00008
PRIMCOORD 17
     12   1
   C      5.61890  -0.00091   2.87055   0.00000   0.00215   0.00001
   N      0.75016  -0.00031   3.44213   0.00000   0.00496  -0.00000
   H      5.69126  -0.00108   1.77284  -0.00001  -0.04785   0.00001
   H      5.08697   0.90142   3.20871   0.01413   0.02534  -0.03962
   H      5.08769   5.21185   3.20895  -0.01412   0.02535   0.03963
   H      1.29473   0.84525   3.14766   0.00851  -0.00927  -0.02458
   H      1.29545   5.26881   3.14788  -0.00851  -0.00926   0.02457
   H      0.75844  -0.00016   4.48501   0.00001   0.03651  -0.00001
   Pb     2.92133   3.05661   6.09907   0.00000   0.00022   0.00000
   I      2.64829   3.05691   2.96097  -0.00000  -0.00065  -0.00000
   I      2.46210  -0.00043   0.18238  -0.00000  -0.00068  -0.00000
   I      5.95050   3.05625   5.72269  -0.00000   0.00006  -0.00000
PRIMCOORD 18
     12   1
   C      5.61890  -0.00091   2.87055   0.00002   0.00517  -0.00000
   N      0.75016  -0.00031   3.44213   0.00001  -0.03281  -0.00000
   H      5.69126  -0.00108   1.77284   0.00001  -0.00029  -0.00000
   H      5.08697   0.90142   3.20871   0.02674   0.02189  -0.00251
   H      5.08769   5.21185   3.20895  -0.02670   0.02189   0.00250
   H      1.29473   0.84525   3.14766   0.02115  -0.04855  -0.00319
   H      1.29545   5.26881   3.14788  -0.02113  -0.04855   0.00318
   H      0.75844  -0.00016   4.48501   0.00002  -0.02924  -0.00000
   Pb     2.92133   3.05661   6.09907  -0.00000   0.00018   0.00000
   I      2.64829   3.05691   2.96097  -0.00000   0.00384   0.00000
   I      2.46210  -0.00043   0.18238  -0.00000  -0.00012  -0.00000
   I      5.95050   3.05625   5.72269   0.00000  -0.00022   0.00000
PRIMCOORD 19
     12   1
   C      5.61890  -0.00091   2.87055  -0.00000   0.00049  -0.00000
   N      0.75016  -0.00031   3.44213  -0.00000  -0.00048   0.00000
   H      5.69126  -0.00108   1.77284  -0.00000  -0.03049   0.00000
   H      5.08697   0.90142   3.20871   0.01048   0.01583  -0.02449
   H      5.08769   5.21185   3.20895  -0.01048   0.01584   0.02448
   H      1.29473   0.84525   3.14766  -0.01489   0.02327   0.03911
   H      1.29545   5.26881   3.14788   0.01489   0.02325  -0.03912
   H      0.75844  -0.00016   4.48501  -0.00000  -0.05064   0.00001
   Pb     2.92133   3.05661   6.09907  -0.00000  -0.00001   0.00000
   I      2.64829   3.05691   2.96097   0.00000   0.00004   0.00000
   I      2.46210  -0.00043   0.18238   0.00000   0.00018   0.00000
   I      5.95050   3.05625   5.72269   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.61890  -0.00091   2.87055  -0.00205   0.00000   0.00369
   N      0.75016  -0.00031   3.44213  -0.00183   0.00000   0.00433
   H      5.69126  -0.00108   1.77284   0.04678  -0.00001   0.00590
   H      5.08697   0.90142   3.20871  -0.01397   0.00407  -0.02732
   H      5.08769   5.21185   3.20895  -0.01396  -0.00408  -0.02731
   H      1.29473   0.84525   3.14766  -0.01449  -0.00451  -0.03079
   H      1.29545   5.26881   3.14788  -0.01451   0.00449  -0.03079
   H      0.75844  -0.00016   4.48501   0.05862  -0.00001   0.00524
   Pb     2.92133   3.05661   6.09907  -0.00001   0.00000   0.00000
   I      2.64829   3.05691   2.96097   0.00000  -0.00000   0.00003
   I      2.46210  -0.00043   0.18238   0.00002  -0.00000  -0.00001
   I      5.95050   3.05625   5.72269   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.61890  -0.00091   2.87055   0.00000   0.00521  -0.00000
   N      0.75016  -0.00031   3.44213   0.00000   0.00414  -0.00000
   H      5.69126  -0.00108   1.77284  -0.00001  -0.02219   0.00000
   H      5.08697   0.90142   3.20871  -0.04073  -0.01545  -0.01153
   H      5.08769   5.21185   3.20895   0.04073  -0.01545   0.01154
   H      1.29473   0.84525   3.14766   0.04299  -0.01925   0.01255
   H      1.29545   5.26881   3.14788  -0.04298  -0.01925  -0.01253
   H      0.75844  -0.00016   4.48501  -0.00001  -0.02552   0.00000
   Pb     2.92133   3.05661   6.09907  -0.00000  -0.00000  -0.00000
   I      2.64829   3.05691   2.96097   0.00000   0.00000   0.00000
   I      2.46210  -0.00043   0.18238  -0.00000   0.00001   0.00000
   I      5.95050   3.05625   5.72269   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.61890  -0.00091   2.87055  -0.03696   0.00000  -0.01629
   N      0.75016  -0.00031   3.44213   0.03254  -0.00000   0.01382
   H      5.69126  -0.00108   1.77284  -0.03481   0.00000  -0.01653
   H      5.08697   0.90142   3.20871  -0.03021   0.00217  -0.00968
   H      5.08769   5.21185   3.20895  -0.03022  -0.00216  -0.00968
   H      1.29473   0.84525   3.14766   0.03126   0.00112   0.01449
   H      1.29545   5.26881   3.14788   0.03126  -0.00112   0.01450
   H      0.75844  -0.00016   4.48501   0.03201   0.00000   0.01449
   Pb     2.92133   3.05661   6.09907  -0.00000  -0.00000  -0.00000
   I      2.64829   3.05691   2.96097  -0.00005   0.00000   0.00000
   I      2.46210  -0.00043   0.18238  -0.00004  -0.00000  -0.00003
   I      5.95050   3.05625   5.72269   0.00001  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.61890  -0.00091   2.87055   0.00618  -0.00001  -0.01382
   N      0.75016  -0.00031   3.44213  -0.00576   0.00001   0.01039
   H      5.69126  -0.00108   1.77284  -0.04672   0.00001  -0.01691
   H      5.08697   0.90142   3.20871   0.01303  -0.01427   0.03541
   H      5.08769   5.21185   3.20895   0.01301   0.01429   0.03540
   H      1.29473   0.84525   3.14766  -0.01076  -0.00958  -0.02406
   H      1.29545   5.26881   3.14788  -0.01078   0.00957  -0.02406
   H      0.75844  -0.00016   4.48501   0.04679  -0.00001   0.01206
   Pb     2.92133   3.05661   6.09907  -0.00000   0.00000   0.00000
   I      2.64829   3.05691   2.96097   0.00000  -0.00000   0.00001
   I      2.46210  -0.00043   0.18238   0.00001  -0.00000   0.00001
   I      5.95050   3.05625   5.72269   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.61890  -0.00091   2.87055   0.00000   0.01449  -0.00001
   N      0.75016  -0.00031   3.44213  -0.00000  -0.01201   0.00001
   H      5.69126  -0.00108   1.77284  -0.00002  -0.03540   0.00000
   H      5.08697   0.90142   3.20871  -0.04284  -0.01045  -0.00151
   H      5.08769   5.21185   3.20895   0.04284  -0.01045   0.00154
   H      1.29473   0.84525   3.14766  -0.04124   0.01157  -0.00587
   H      1.29545   5.26881   3.14788   0.04123   0.01157   0.00584
   H      0.75844  -0.00016   4.48501   0.00002   0.02762  -0.00000
   Pb     2.92133   3.05661   6.09907   0.00000  -0.00000   0.00000
   I      2.64829   3.05691   2.96097  -0.00000  -0.00000   0.00000
   I      2.46210  -0.00043   0.18238  -0.00000  -0.00000  -0.00000
   I      5.95050   3.05625   5.72269  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.61890  -0.00091   2.87055  -0.01082   0.00000  -0.00499
   N      0.75016  -0.00031   3.44213  -0.00046  -0.00000  -0.00055
   H      5.69126  -0.00108   1.77284   0.06350  -0.00001   0.00036
   H      5.08697   0.90142   3.20871   0.03843   0.01385   0.03510
   H      5.08769   5.21185   3.20895   0.03842  -0.01384   0.03511
   H      1.29473   0.84525   3.14766  -0.00126  -0.00075  -0.00115
   H      1.29545   5.26881   3.14788  -0.00126   0.00075  -0.00116
   H      0.75844  -0.00016   4.48501  -0.00382   0.00000  -0.00158
   Pb     2.92133   3.05661   6.09907   0.00000   0.00000  -0.00000
   I      2.64829   3.05691   2.96097  -0.00000  -0.00000   0.00000
   I      2.46210  -0.00043   0.18238   0.00001   0.00000  -0.00000
   I      5.95050   3.05625   5.72269   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.61890  -0.00091   2.87055  -0.00000  -0.00351   0.00000
   N      0.75016  -0.00031   3.44213  -0.00000  -0.00312   0.00000
   H      5.69126  -0.00108   1.77284   0.00000   0.06690  -0.00001
   H      5.08697   0.90142   3.20871  -0.01984   0.00442  -0.04767
   H      5.08769   5.21185   3.20895   0.01985   0.00443   0.04766
   H      1.29473   0.84525   3.14766  -0.00605   0.00089   0.00158
   H      1.29545   5.26881   3.14788   0.00605   0.00089  -0.00158
   H      0.75844  -0.00016   4.48501   0.00000   0.00719  -0.00000
   Pb     2.92133   3.05661   6.09907   0.00000  -0.00000   0.00000
   I      2.64829   3.05691   2.96097   0.00000   0.00000  -0.00000
   I      2.46210  -0.00043   0.18238  -0.00000  -0.00000  -0.00000
   I      5.95050   3.05625   5.72269  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.61890  -0.00091   2.87055  -0.00273   0.00000   0.00281
   N      0.75016  -0.00031   3.44213  -0.00220   0.00000   0.00220
   H      5.69126  -0.00108   1.77284  -0.03709  -0.00000  -0.00101
   H      5.08697   0.90142   3.20871   0.04262   0.03828  -0.03042
   H      5.08769   5.21185   3.20895   0.04262  -0.03830  -0.03041
   H      1.29473   0.84525   3.14766   0.00383  -0.00601  -0.00288
   H      1.29545   5.26881   3.14788   0.00383   0.00601  -0.00288
   H      0.75844  -0.00016   4.48501   0.00758  -0.00000   0.00279
   Pb     2.92133   3.05661   6.09907   0.00000   0.00000   0.00000
   I      2.64829   3.05691   2.96097  -0.00000  -0.00000   0.00000
   I      2.46210  -0.00043   0.18238   0.00000   0.00000  -0.00000
   I      5.95050   3.05625   5.72269  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.61890  -0.00091   2.87055   0.00022  -0.00000   0.00018
   N      0.75016  -0.00031   3.44213   0.00925  -0.00000   0.00610
   H      5.69126  -0.00108   1.77284  -0.00507   0.00000  -0.00014
   H      5.08697   0.90142   3.20871   0.00241   0.00214  -0.00246
   H      5.08769   5.21185   3.20895   0.00241  -0.00214  -0.00246
   H      1.29473   0.84525   3.14766  -0.03613   0.01047  -0.04139
   H      1.29545   5.26881   3.14788  -0.03614  -0.01047  -0.04141
   H      0.75844  -0.00016   4.48501  -0.05962   0.00002   0.00219
   Pb     2.92133   3.05661   6.09907   0.00000  -0.00000   0.00000
   I      2.64829   3.05691   2.96097   0.00001  -0.00000   0.00002
   I      2.46210  -0.00043   0.18238  -0.00001  -0.00000  -0.00003
   I      5.95050   3.05625   5.72269  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.61890  -0.00091   2.87055  -0.00044  -0.00000   0.00137
   N      0.75016  -0.00031   3.44213  -0.00317  -0.00000   0.00300
   H      5.69126  -0.00108   1.77284   0.00626  -0.00000   0.00235
   H      5.08697   0.90142   3.20871  -0.00624  -0.00280   0.00077
   H      5.08769   5.21185   3.20895  -0.00624   0.00280   0.00077
   H      1.29473   0.84525   3.14766   0.04374  -0.04083  -0.03022
   H      1.29545   5.26881   3.14788   0.04374   0.04081  -0.03026
   H      0.75844  -0.00016   4.48501  -0.02919   0.00002   0.00026
   Pb     2.92133   3.05661   6.09907  -0.00000   0.00000  -0.00000
   I      2.64829   3.05691   2.96097  -0.00002  -0.00000   0.00001
   I      2.46210  -0.00043   0.18238  -0.00000   0.00000  -0.00002
   I      5.95050   3.05625   5.72269   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.61890  -0.00091   2.87055   0.00000   0.00172   0.00000
   N      0.75016  -0.00031   3.44213   0.00000   0.00410   0.00000
   H      5.69126  -0.00108   1.77284   0.00000   0.00232   0.00000
   H      5.08697   0.90142   3.20871  -0.00529   0.00044  -0.00334
   H      5.08769   5.21185   3.20895   0.00529   0.00044   0.00334
   H      1.29473   0.84525   3.14766  -0.01758  -0.00474  -0.04782
   H      1.29545   5.26881   3.14788   0.01758  -0.00471   0.04780
   H      0.75844  -0.00016   4.48501  -0.00003  -0.06828   0.00001
   Pb     2.92133   3.05661   6.09907  -0.00000   0.00000  -0.00000
   I      2.64829   3.05691   2.96097  -0.00000  -0.00001   0.00000
   I      2.46210  -0.00043   0.18238   0.00000   0.00000  -0.00000
   I      5.95050   3.05625   5.72269   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.61890  -0.00091   2.87055   0.00456  -0.00000   0.00139
   N      0.75016  -0.00031   3.44213  -0.00040   0.00000  -0.00002
   H      5.69126  -0.00108   1.77284   0.00377  -0.00001  -0.05315
   H      5.08697   0.90142   3.20871  -0.02848   0.04888   0.01845
   H      5.08769   5.21185   3.20895  -0.02849  -0.04887   0.01846
   H      1.29473   0.84525   3.14766   0.00228   0.00400  -0.00154
   H      1.29545   5.26881   3.14788   0.00229  -0.00400  -0.00154
   H      0.75844  -0.00016   4.48501  -0.00026   0.00000   0.00291
   Pb     2.92133   3.05661   6.09907  -0.00000  -0.00000  -0.00000
   I      2.64829   3.05691   2.96097  -0.00000  -0.00000  -0.00000
   I      2.46210  -0.00043   0.18238   0.00000  -0.00000   0.00000
   I      5.95050   3.05625   5.72269   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.61890  -0.00091   2.87055   0.00000   0.00890   0.00000
   N      0.75016  -0.00031   3.44213   0.00001  -0.00316  -0.00000
   H      5.69126  -0.00108   1.77284   0.00000   0.00158  -0.00003
   H      5.08697   0.90142   3.20871   0.03139  -0.05324  -0.02095
   H      5.08769   5.21185   3.20895  -0.03139  -0.05322   0.02096
   H      1.29473   0.84525   3.14766   0.01287   0.02127  -0.00863
   H      1.29545   5.26881   3.14788  -0.01294   0.02139   0.00866
   H      0.75844  -0.00016   4.48501   0.00000  -0.00089  -0.00001
   Pb     2.92133   3.05661   6.09907  -0.00000   0.00000  -0.00000
   I      2.64829   3.05691   2.96097  -0.00000   0.00001  -0.00000
   I      2.46210  -0.00043   0.18238   0.00000   0.00000   0.00000
   I      5.95050   3.05625   5.72269   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.61890  -0.00091   2.87055  -0.00324  -0.00001   0.00861
   N      0.75016  -0.00031   3.44213   0.00130  -0.00000  -0.00097
   H      5.69126  -0.00108   1.77284   0.00560  -0.00001  -0.08230
   H      5.08697   0.90142   3.20871   0.01629  -0.02961  -0.00984
   H      5.08769   5.21185   3.20895   0.01635   0.02970  -0.00988
   H      1.29473   0.84525   3.14766  -0.00839  -0.01444   0.00525
   H      1.29545   5.26881   3.14788  -0.00843   0.01450   0.00527
   H      0.75844  -0.00016   4.48501  -0.00080  -0.00000   0.00244
   Pb     2.92133   3.05661   6.09907   0.00000   0.00000  -0.00000
   I      2.64829   3.05691   2.96097  -0.00000   0.00000  -0.00000
   I      2.46210  -0.00043   0.18238   0.00000   0.00000   0.00000
   I      5.95050   3.05625   5.72269  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.61890  -0.00091   2.87055  -0.00124   0.00004   0.00187
   N      0.75016  -0.00031   3.44213  -0.00487   0.00006   0.00190
   H      5.69126  -0.00108   1.77284   0.00141   0.00000  -0.01579
   H      5.08697   0.90142   3.20871   0.00689  -0.01068  -0.00348
   H      5.08769   5.21185   3.20895   0.00663   0.01025  -0.00332
   H      1.29473   0.84525   3.14766   0.03371   0.05468  -0.01998
   H      1.29545   5.26881   3.14788   0.03420  -0.05547  -0.02027
   H      0.75844  -0.00016   4.48501  -0.00115   0.00002   0.01408
   Pb     2.92133   3.05661   6.09907  -0.00000  -0.00000   0.00000
   I      2.64829   3.05691   2.96097   0.00001  -0.00000   0.00000
   I      2.46210  -0.00043   0.18238  -0.00000  -0.00000  -0.00000
   I      5.95050   3.05625   5.72269   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.61890  -0.00091   2.87055  -0.00001  -0.00343   0.00001
   N      0.75016  -0.00031   3.44213  -0.00004  -0.00767   0.00002
   H      5.69126  -0.00108   1.77284   0.00001  -0.00052  -0.00007
   H      5.08697   0.90142   3.20871  -0.01316   0.02115   0.00798
   H      5.08769   5.21185   3.20895   0.01325   0.02127  -0.00802
   H      1.29473   0.84525   3.14766   0.03379   0.05280  -0.02047
   H      1.29545   5.26881   3.14788  -0.03321   0.05189   0.02012
   H      0.75844  -0.00016   4.48501  -0.00001  -0.00199   0.00012
   Pb     2.92133   3.05661   6.09907   0.00000   0.00000   0.00000
   I      2.64829   3.05691   2.96097   0.00000   0.00002   0.00000
   I      2.46210  -0.00043   0.18238  -0.00000   0.00000  -0.00000
   I      5.95050   3.05625   5.72269   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.61890  -0.00091   2.87055  -0.00003  -0.00000   0.00045
   N      0.75016  -0.00031   3.44213  -0.00078   0.00000   0.00734
   H      5.69126  -0.00108   1.77284  -0.00058  -0.00000  -0.00616
   H      5.08697   0.90142   3.20871   0.00049  -0.00079  -0.00035
   H      5.08769   5.21185   3.20895   0.00049   0.00079  -0.00035
   H      1.29473   0.84525   3.14766   0.00371   0.00672  -0.00062
   H      1.29545   5.26881   3.14788   0.00371  -0.00672  -0.00061
   H      0.75844  -0.00016   4.48501   0.00393  -0.00002  -0.09885
   Pb     2.92133   3.05661   6.09907  -0.00000  -0.00000  -0.00000
   I      2.64829   3.05691   2.96097   0.00000   0.00000  -0.00000
   I      2.46210  -0.00043   0.18238  -0.00001   0.00000  -0.00000
   I      5.95050   3.05625   5.72269   0.00000  -0.00000   0.00000


==> anc/Strain_100_axsf_files/Ux_strain.axsf <==
ANIMSTEPS  15
CRYSTAL
PRIMVEC 1
    6.101728397   -0.000638420   -0.002988394
    0.000869087    6.114891642   -0.000019741
    0.132609158   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.49754  -0.00090   2.85748  -0.00050   0.02873  -0.00273
   C      7.49754  -0.00090   2.85748  -0.00050   0.02873  -0.00273
   N      0.74069  -0.00034   3.45477  -0.00050   0.02873  -0.00273
   H      5.59109  -0.00103   1.76133  -0.00050   0.02873  -0.00273
   H      4.95897   0.90172   3.18479  -0.00050   0.02873  -0.00273
   H      4.95965   5.21156   3.18496  -0.00050   0.02873  -0.00273
   H      1.29004   0.84568   3.16996  -0.00050   0.02873  -0.00273
   H      1.29072   5.26835   3.17013  -0.00050   0.02873  -0.00273
   H      0.72885  -0.00021   4.49713  -0.00050   0.02873  -0.00273
   Pb     2.82514   3.05662   6.13157  -0.00050   0.02873  -0.00273
   I      2.62765   3.05689   2.97347  -0.00050   0.02873  -0.00273
   I      2.44667  -0.00043   0.20178  -0.00050   0.02873  -0.00273
   I      5.82533   3.05629   5.66146  -0.00050   0.02873  -0.00273
PRIMVEC 2
    6.120218482   -0.000638420   -0.002988394
    0.000871716    6.114891642   -0.000019741
    0.133011007   -0.000391371    6.265231801
PRIMCOORD  2
     12   1
   C      5.51553  -0.00090   2.85973  -0.00273   0.02717   0.00935
   C      7.51553  -0.00090   2.85973  -0.00273   0.02717   0.00935
   N      0.74214  -0.00033   3.45273  -0.00273   0.02717   0.00935
   H      5.60552  -0.00103   1.76329  -0.00273   0.02717   0.00935
   H      4.97805   0.90168   3.18885  -0.00273   0.02717   0.00935
   H      4.97873   5.21161   3.18903  -0.00273   0.02717   0.00935
   H      1.29070   0.84561   3.16628  -0.00273   0.02717   0.00935
   H      1.29138   5.26842   3.16645  -0.00273   0.02717   0.00935
   H      0.73366  -0.00021   4.49520  -0.00273   0.02717   0.00935
   Pb     2.83881   3.05662   6.12534  -0.00273   0.02717   0.00935
   I      2.63104   3.05690   2.97083  -0.00273   0.02717   0.00935
   I      2.44961  -0.00044   0.19875  -0.00273   0.02717   0.00935
   I      5.84469   3.05628   5.67236  -0.00273   0.02717   0.00935
PRIMVEC 3
    6.132545209   -0.000638420   -0.002988394
    0.000873477    6.114891642   -0.000019741
    0.133278903   -0.000391371    6.265231801
PRIMCOORD  3
     12   1
   C      5.52756  -0.00090   2.86120   0.01451  -0.02042  -0.01435
   C      7.52756  -0.00090   2.86120   0.01451  -0.02042  -0.01435
   N      0.74311  -0.00033   3.45140   0.01451  -0.02042  -0.01435
   H      5.61523  -0.00103   1.76458   0.01451  -0.02042  -0.01435
   H      4.99080   0.90165   3.19150   0.01451  -0.02042  -0.01435
   H      4.99148   5.21164   3.19169   0.01451  -0.02042  -0.01435
   H      1.29115   0.84556   3.16389   0.01451  -0.02042  -0.01435
   H      1.29183   5.26847   3.16406   0.01451  -0.02042  -0.01435
   H      0.73682  -0.00020   4.49394   0.01451  -0.02042  -0.01435
   Pb     2.84800   3.05662   6.12139   0.01451  -0.02042  -0.01435
   I      2.63321   3.05690   2.96916   0.01451  -0.02042  -0.01435
   I      2.45153  -0.00044   0.19671   0.01451  -0.02042  -0.01435
   I      5.85748   3.05628   5.67931   0.01451  -0.02042  -0.01435
PRIMVEC 4
    6.138708573   -0.000638420   -0.002988394
    0.000874351    6.114891642   -0.000019741
    0.133412848   -0.000391371    6.265231801
PRIMCOORD  4
     12   1
   C      5.53291  -0.00096   2.86442   0.00583   0.00153  -0.02823
   C      7.53291  -0.00096   2.86442   0.00583   0.00153  -0.02823
   N      0.74442  -0.00030   3.44968   0.00583   0.00153  -0.02823
   H      5.61637  -0.00118   1.76748   0.00583   0.00153  -0.02823
   H      4.99739   0.90157   3.19676   0.00583   0.00153  -0.02823
   H      4.99815   5.21161   3.19710   0.00583   0.00153  -0.02823
   H      1.29144   0.84557   3.16025   0.00583   0.00153  -0.02823
   H      1.29219   5.26854   3.16053   0.00583   0.00153  -0.02823
   H      0.74185  -0.00010   4.49233   0.00583   0.00153  -0.02823
   Pb     2.85263   3.05664   6.11776   0.00583   0.00153  -0.02823
   I      2.63458   3.05694   2.96663   0.00583   0.00153  -0.02823
   I      2.45159  -0.00040   0.19539   0.00583   0.00153  -0.02823
   I      5.86386   3.05628   5.68050   0.00583   0.00153  -0.02823
PRIMVEC 5
    6.144871930   -0.000638420   -0.002988394
    0.000875231    6.114891642   -0.000019741
    0.133546800   -0.000391371    6.265231801
PRIMCOORD  5
     12   1
   C      5.53911  -0.00095   2.86464  -0.00446   0.00121  -0.02850
   C      7.53911  -0.00095   2.86464  -0.00446   0.00121  -0.02850
   N      0.74476  -0.00030   3.44925  -0.00446   0.00121  -0.02850
   H      5.62204  -0.00117   1.76766  -0.00446   0.00121  -0.02850
   H      5.00376   0.90156   3.19727  -0.00446   0.00121  -0.02850
   H      5.00451   5.21163   3.19760  -0.00446   0.00121  -0.02850
   H      1.29168   0.84555   3.15958  -0.00446   0.00121  -0.02850
   H      1.29243   5.26856   3.15985  -0.00446   0.00121  -0.02850
   H      0.74273  -0.00011   4.49191  -0.00446   0.00121  -0.02850
   Pb     2.85716   3.05664   6.11629  -0.00446   0.00121  -0.02850
   I      2.63561   3.05693   2.96620  -0.00446   0.00121  -0.02850
   I      2.45266  -0.00040   0.19446  -0.00446   0.00121  -0.02850
   I      5.87010   3.05628   5.68411  -0.00446   0.00121  -0.02850
PRIMVEC 6
    6.151035293   -0.000638420   -0.002988394
    0.000876105    6.114891642   -0.000019741
    0.133680745   -0.000391371    6.265231801
PRIMCOORD  6
     12   1
   C      5.54533  -0.00095   2.86484  -0.00289   0.00484  -0.02831
   C      7.54533  -0.00095   2.86484  -0.00289   0.00484  -0.02831
   N      0.74511  -0.00030   3.44882  -0.00289   0.00484  -0.02831
   H      5.62776  -0.00116   1.76782  -0.00289   0.00484  -0.02831
   H      5.01014   0.90155   3.19774  -0.00289   0.00484  -0.02831
   H      5.01089   5.21165   3.19806  -0.00289   0.00484  -0.02831
   H      1.29193   0.84552   3.15892  -0.00289   0.00484  -0.02831
   H      1.29267   5.26857   3.15919  -0.00289   0.00484  -0.02831
   H      0.74358  -0.00012   4.49150  -0.00289   0.00484  -0.02831
   Pb     2.86179   3.05664   6.11481  -0.00289   0.00484  -0.02831
   I      2.63657   3.05693   2.96579  -0.00289   0.00484  -0.02831
   I      2.45360  -0.00041   0.19359  -0.00289   0.00484  -0.02831
   I      5.87636   3.05628   5.68775  -0.00289   0.00484  -0.02831
PRIMVEC 7
    6.157198657   -0.000638420   -0.002988394
    0.000876986    6.114891642   -0.000019741
    0.133814696   -0.000391371    6.265231801
PRIMCOORD  7
     12   1
   C      5.55155  -0.00094   2.86500   0.02620  -0.00081   0.01209
   C      7.55155  -0.00094   2.86500   0.02620  -0.00081   0.01209
   N      0.74546  -0.00031   3.44836   0.02620  -0.00081   0.01209
   H      5.63350  -0.00114   1.76795   0.02620  -0.00081   0.01209
   H      5.01654   0.90155   3.19817   0.02620  -0.00081   0.01209
   H      5.01727   5.21167   3.19846   0.02620  -0.00081   0.01209
   H      1.29218   0.84549   3.15823   0.02620  -0.00081   0.01209
   H      1.29291   5.26859   3.15848   0.02620  -0.00081   0.01209
   H      0.74445  -0.00013   4.49105   0.02620  -0.00081   0.01209
   Pb     2.86650   3.05663   6.11338   0.02620  -0.00081   0.01209
   I      2.63745   3.05692   2.96545   0.02620  -0.00081   0.01209
   I      2.45448  -0.00041   0.19269   0.02620  -0.00081   0.01209
   I      5.88260   3.05628   5.69161   0.02620  -0.00081   0.01209
PRIMVEC 8
    6.163362021   -0.000638420   -0.002988394
    0.000877866    6.114891642   -0.000019741
    0.133948648   -0.000391371    6.265231801
PRIMCOORD  8
     12   1
   C      5.55695  -0.00102   2.86648   0.01758  -0.02287   0.00118
   C      7.55695  -0.00102   2.86648   0.01758  -0.02287   0.00118
   N      0.74576  -0.00025   3.44740   0.01758  -0.02287   0.00118
   H      5.63685  -0.00133   1.76928   0.01758  -0.02287   0.00118
   H      5.02249   0.90145   3.20055   0.01758  -0.02287   0.00118
   H      5.02335   5.21160   3.20104   0.01758  -0.02287   0.00118
   H      1.29195   0.84554   3.15630   0.01758  -0.02287   0.00118
   H      1.29279   5.26868   3.15669   0.01758  -0.02287   0.00118
   H      0.74664   0.00003   4.49013   0.01758  -0.02287   0.00118
   Pb     2.87220   3.05665   6.11134   0.01758  -0.02287   0.00118
   I      2.63849   3.05697   2.96432   0.01758  -0.02287   0.00118
   I      2.45682  -0.00038   0.19048   0.01758  -0.02287   0.00118
   I      5.88978   3.05626   5.69483   0.01758  -0.02287   0.00118
PRIMVEC 9
    6.169525378   -0.000638420   -0.002988394
    0.000878740    6.114891642   -0.000019741
    0.134082593   -0.000391371    6.265231801
PRIMCOORD  9
     12   1
   C      5.56353  -0.00100   2.86645   0.00420  -0.00471  -0.02817
   C      7.56353  -0.00100   2.86645   0.00420  -0.00471  -0.02817
   N      0.74621  -0.00026   3.44733   0.00420  -0.00471  -0.02817
   H      5.64342  -0.00130   1.76925   0.00420  -0.00471  -0.02817
   H      5.02912   0.90147   3.20057   0.00420  -0.00471  -0.02817
   H      5.02995   5.21162   3.20102   0.00420  -0.00471  -0.02817
   H      1.29243   0.84552   3.15625   0.00420  -0.00471  -0.02817
   H      1.29324   5.26867   3.15662   0.00420  -0.00471  -0.02817
   H      0.74717  -0.00001   4.49006   0.00420  -0.00471  -0.02817
   Pb     2.87655   3.05666   6.10992   0.00420  -0.00471  -0.02817
   I      2.63921   3.05697   2.96393   0.00420  -0.00471  -0.02817
   I      2.45689  -0.00038   0.19010   0.00420  -0.00471  -0.02817
   I      5.89551   3.05626   5.69733   0.00420  -0.00471  -0.02817
PRIMVEC 10
    6.175688742   -0.000638420   -0.002988394
    0.000879621    6.114891642   -0.000019741
    0.134216544   -0.000391371    6.265231801
PRIMCOORD  10
     12   1
   C      5.56993  -0.00100   2.86663   0.00025   0.00068  -0.02886
   C      7.56993  -0.00100   2.86663   0.00025   0.00068  -0.02886
   N      0.74658  -0.00026   3.44721   0.00025   0.00068  -0.02886
   H      5.64966  -0.00129   1.76943   0.00025   0.00068  -0.02886
   H      5.03559   0.90144   3.20090   0.00025   0.00068  -0.02886
   H      5.03642   5.21165   3.20135   0.00025   0.00068  -0.02886
   H      1.29275   0.84548   3.15595   0.00025   0.00068  -0.02886
   H      1.29356   5.26871   3.15631   0.00025   0.00068  -0.02886
   H      0.74778  -0.00001   4.48995   0.00025   0.00068  -0.02886
   Pb     2.88100   3.05666   6.10844   0.00025   0.00068  -0.02886
   I      2.64004   3.05697   2.96334   0.00025   0.00068  -0.02886
   I      2.45763  -0.00038   0.18949   0.00025   0.00068  -0.02886
   I      5.90149   3.05626   5.69982   0.00025   0.00068  -0.02886
PRIMVEC 11
    6.181852105   -0.000638420   -0.002988394
    0.000880495    6.114891642   -0.000019741
    0.134350489   -0.000391371    6.265231801
PRIMCOORD  11
     12   1
   C      5.57620  -0.00099   2.86670  -0.00212   0.00086  -0.02878
   C      7.57620  -0.00099   2.86670  -0.00212   0.00086  -0.02878
   N      0.74692  -0.00027   3.44680  -0.00212   0.00086  -0.02878
   H      5.65557  -0.00127   1.76946  -0.00212   0.00086  -0.02878
   H      5.04197   0.90144   3.20116  -0.00212   0.00086  -0.02878
   H      5.04279   5.21167   3.20158  -0.00212   0.00086  -0.02878
   H      1.29300   0.84546   3.15538  -0.00212   0.00086  -0.02878
   H      1.29380   5.26871   3.15572  -0.00212   0.00086  -0.02878
   H      0.74858  -0.00003   4.48954  -0.00212   0.00086  -0.02878
   Pb     2.88566   3.05666   6.10680  -0.00212   0.00086  -0.02878
   I      2.64117   3.05696   2.96294  -0.00212   0.00086  -0.02878
   I      2.45842  -0.00039   0.18921  -0.00212   0.00086  -0.02878
   I      5.90750   3.05626   5.70353  -0.00212   0.00086  -0.02878
PRIMVEC 12
    6.188015469   -0.000638420   -0.002988394
    0.000881375    6.114891642   -0.000019741
    0.134484441   -0.000391371    6.265231801
PRIMCOORD  12
     12   1
   C      5.58251  -0.00099   2.86690  -0.01993   0.02082   0.00163
   C      7.58251  -0.00099   2.86690  -0.01993   0.02082   0.00163
   N      0.74728  -0.00027   3.44656  -0.01993   0.02082   0.00163
   H      5.66154  -0.00127   1.76964  -0.01993   0.02082   0.00163
   H      5.04841   0.90143   3.20154  -0.01993   0.02082   0.00163
   H      5.04922   5.21168   3.20196  -0.01993   0.02082   0.00163
   H      1.29328   0.84545   3.15496  -0.01993   0.02082   0.00163
   H      1.29408   5.26872   3.15530  -0.01993   0.02082   0.00163
   H      0.74930  -0.00003   4.48931  -0.01993   0.02082   0.00163
   Pb     2.89038   3.05665   6.10531  -0.01993   0.02082   0.00163
   I      2.64205   3.05696   2.96243  -0.01993   0.02082   0.00163
   I      2.45920  -0.00039   0.18863  -0.01993   0.02082   0.00163
   I      5.91353   3.05626   5.70630  -0.01993   0.02082   0.00163
PRIMVEC 13
    6.194178826   -0.000638420   -0.002988394
    0.000882249    6.114891642   -0.000019741
    0.134618386   -0.000391371    6.265231801
PRIMCOORD  13
     12   1
   C      5.58859  -0.00097   2.86701   0.02856   0.00158  -0.00393
   C      7.58859  -0.00097   2.86701   0.02856   0.00158  -0.00393
   N      0.74764  -0.00028   3.44564   0.02856   0.00158  -0.00393
   H      5.66663  -0.00123   1.76968   0.02856   0.00158  -0.00393
   H      5.05481   0.90142   3.20221   0.02856   0.00158  -0.00393
   H      5.05560   5.21173   3.20259   0.02856   0.00158  -0.00393
   H      1.29355   0.84541   3.15382   0.02856   0.00158  -0.00393
   H      1.29433   5.26873   3.15413   0.02856   0.00158  -0.00393
   H      0.75028  -0.00007   4.48840   0.02856   0.00158  -0.00393
   Pb     2.89536   3.05664   6.10497   0.02856   0.00158  -0.00393
   I      2.64317   3.05695   2.96282   0.02856   0.00158  -0.00393
   I      2.46009  -0.00040   0.18698   0.02856   0.00158  -0.00393
   I      5.91989   3.05627   5.71057   0.02856   0.00158  -0.00393
PRIMVEC 14
    6.206505553   -0.000638420   -0.002988394
    0.000884010    6.114891642   -0.000019741
    0.134886283   -0.000391371    6.265231801
PRIMCOORD  14
     12   1
   C      5.60098  -0.00097   2.86759  -0.01716   0.02281  -0.00430
   C      7.60098  -0.00097   2.86759  -0.01716   0.02281  -0.00430
   N      0.74838  -0.00028   3.44471  -0.01716   0.02281  -0.00430
   H      5.67795  -0.00122   1.77019  -0.01716   0.02281  -0.00430
   H      5.06755   0.90141   3.20333  -0.01716   0.02281  -0.00430
   H      5.06833   5.21175   3.20370  -0.01716   0.02281  -0.00430
   H      1.29397   0.84537   3.15223  -0.01716   0.02281  -0.00430
   H      1.29475   5.26877   3.15253  -0.01716   0.02281  -0.00430
   H      0.75245  -0.00008   4.48751  -0.01716   0.02281  -0.00430
   Pb     2.90537   3.05664   6.10295  -0.01716   0.02281  -0.00430
   I      2.64490   3.05694   2.96252  -0.01716   0.02281  -0.00430
   I      2.46164  -0.00040   0.18507  -0.01716   0.02281  -0.00430
   I      5.93202   3.05627   5.71652  -0.01716   0.02281  -0.00430
PRIMVEC 15
    6.224995638   -0.000638420   -0.002988394
    0.000886639    6.114891642   -0.000019741
    0.135288131   -0.000391371    6.265231801
PRIMCOORD  15
     12   1
   C      5.61890  -0.00091   2.87055  -0.01076   0.00208  -0.02670
   C      7.61890  -0.00091   2.87055  -0.01076   0.00208  -0.02670
   N      0.75016  -0.00031   3.44213  -0.01076   0.00208  -0.02670
   H      5.69126  -0.00108   1.77284  -0.01076   0.00208  -0.02670
   H      5.08697   0.90142   3.20871  -0.01076   0.00208  -0.02670
   H      5.08769   5.21185   3.20895  -0.01076   0.00208  -0.02670
   H      1.29473   0.84525   3.14766  -0.01076   0.00208  -0.02670
   H      1.29545   5.26881   3.14788  -0.01076   0.00208  -0.02670
   H      0.75844  -0.00016   4.48501  -0.01076   0.00208  -0.02670
   Pb     2.92133   3.05661   6.09907  -0.01076   0.00208  -0.02670
   I      2.64829   3.05691   2.96097  -0.01076   0.00208  -0.02670
   I      2.46210  -0.00043   0.18238  -0.01076   0.00208  -0.02670
   I      5.95050   3.05625   5.72269  -0.01076   0.00208  -0.02670


==> anc/Unstrained_dynmat.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    6.163362021   -0.000638420   -0.002988394
    0.000877866    6.114891642   -0.000019741
    0.133948648   -0.000391371    6.265231801
PRIMCOORD  1
     12   1
   C      5.55695  -0.00102   2.86648   0.01758  -0.02287   0.00118
   N      0.74576  -0.00025   3.44740   0.01758  -0.02287   0.00118
   H      5.63685  -0.00133   1.76928   0.01758  -0.02287   0.00118
   H      5.02249   0.90145   3.20055   0.01758  -0.02287   0.00118
   H      5.02335   5.21160   3.20104   0.01758  -0.02287   0.00118
   H      1.29195   0.84554   3.15630   0.01758  -0.02287   0.00118
   H      1.29279   5.26868   3.15669   0.01758  -0.02287   0.00118
   H      0.74664   0.00003   4.49013   0.01758  -0.02287   0.00118
   Pb     2.87220   3.05665   6.11134   0.01758  -0.02287   0.00118
   I      2.63849   3.05697   2.96432   0.01758  -0.02287   0.00118
   I      2.45682  -0.00038   0.19048   0.01758  -0.02287   0.00118
   I      5.88978   3.05626   5.69483   0.01758  -0.02287   0.00118
PRIMCOORD  2
     12   1
   C      5.55695  -0.00102   2.86648  -0.02220  -0.01738  -0.00622
   N      0.74576  -0.00025   3.44740  -0.02220  -0.01738  -0.00622
   H      5.63685  -0.00133   1.76928  -0.02220  -0.01738  -0.00622
   H      5.02249   0.90145   3.20055  -0.02220  -0.01738  -0.00622
   H      5.02335   5.21160   3.20104  -0.02220  -0.01738  -0.00622
   H      1.29195   0.84554   3.15630  -0.02220  -0.01738  -0.00622
   H      1.29279   5.26868   3.15669  -0.02220  -0.01738  -0.00622
   H      0.74664   0.00003   4.49013  -0.02220  -0.01738  -0.00622
   Pb     2.87220   3.05665   6.11134  -0.02220  -0.01738  -0.00622
   I      2.63849   3.05697   2.96432  -0.02220  -0.01738  -0.00622
   I      2.45682  -0.00038   0.19048  -0.02220  -0.01738  -0.00622
   I      5.88978   3.05626   5.69483  -0.02220  -0.01738  -0.00622
PRIMCOORD  3
     12   1
   C      5.55695  -0.00102   2.86648  -0.00564  -0.00288   0.02816
   N      0.74576  -0.00025   3.44740  -0.00564  -0.00288   0.02816
   H      5.63685  -0.00133   1.76928  -0.00564  -0.00288   0.02816
   H      5.02249   0.90145   3.20055  -0.00564  -0.00288   0.02816
   H      5.02335   5.21160   3.20104  -0.00564  -0.00288   0.02816
   H      1.29195   0.84554   3.15630  -0.00564  -0.00288   0.02816
   H      1.29279   5.26868   3.15669  -0.00564  -0.00288   0.02816
   H      0.74664   0.00003   4.49013  -0.00564  -0.00288   0.02816
   Pb     2.87220   3.05665   6.11134  -0.00564  -0.00288   0.02816
   I      2.63849   3.05697   2.96432  -0.00564  -0.00288   0.02816
   I      2.45682  -0.00038   0.19048  -0.00564  -0.00288   0.02816
   I      5.88978   3.05626   5.69483  -0.00564  -0.00288   0.02816
PRIMCOORD  4
     12   1
   C      5.55695  -0.00102   2.86648   0.00005   0.02307  -0.00012
   N      0.74576  -0.00025   3.44740   0.00002   0.02960  -0.00006
   H      5.63685  -0.00133   1.76928   0.00010   0.02731  -0.00012
   H      5.02249   0.90145   3.20055  -0.00450   0.01943   0.00256
   H      5.02335   5.21160   3.20104   0.00456   0.01943  -0.00285
   H      1.29195   0.84554   3.15630  -0.00201   0.02899  -0.00554
   H      1.29279   5.26868   3.15669   0.00208   0.02899   0.00547
   H      0.74664   0.00003   4.49013  -0.00003   0.03935  -0.00007
   Pb     2.87220   3.05665   6.11134  -0.00003   0.00684   0.00002
   I      2.63849   3.05697   2.96432   0.00001   0.02965   0.00001
   I      2.45682  -0.00038   0.19048   0.00004   0.00520  -0.00005
   I      5.88978   3.05626   5.69483  -0.00002  -0.05277   0.00003
PRIMCOORD  5
     12   1
   C      5.55695  -0.00102   2.86648  -0.00131   0.00022  -0.00225
   N      0.74576  -0.00025   3.44740  -0.00129   0.00016  -0.00180
   H      5.63685  -0.00133   1.76928  -0.00187   0.00026  -0.00227
   H      5.02249   0.90145   3.20055  -0.00183  -0.00002  -0.00266
   H      5.02335   5.21160   3.20104  -0.00189   0.00048  -0.00272
   H      1.29195   0.84554   3.15630  -0.00146   0.00089  -0.00124
   H      1.29279   5.26868   3.15669  -0.00148  -0.00053  -0.00134
   H      0.74664   0.00003   4.49013  -0.00152   0.00009  -0.00233
   Pb     2.87220   3.05665   6.11134  -0.01627  -0.00015  -0.01500
   I      2.63849   3.05697   2.96432  -0.02806   0.00014  -0.00957
   I      2.45682  -0.00038   0.19048   0.06096  -0.00010  -0.02866
   I      5.88978   3.05626   5.69483  -0.00599   0.00017   0.06324
PRIMCOORD  6
     12   1
   C      5.55695  -0.00102   2.86648  -0.02587  -0.00098  -0.00826
   N      0.74576  -0.00025   3.44740  -0.02274  -0.00074  -0.01592
   H      5.63685  -0.00133   1.76928  -0.03206  -0.00120  -0.00875
   H      5.02249   0.90145   3.20055  -0.02452  -0.00110  -0.00584
   H      5.02335   5.21160   3.20104  -0.02432  -0.00082  -0.00547
   H      1.29195   0.84554   3.15630  -0.02417  -0.00088  -0.01883
   H      1.29279   5.26868   3.15669  -0.02408  -0.00067  -0.01845
   H      0.74664   0.00003   4.49013  -0.01573  -0.00050  -0.01559
   Pb     2.87220   3.05665   6.11134   0.02825   0.00057  -0.00114
   I      2.63849   3.05697   2.96432  -0.02211  -0.00069  -0.00218
   I      2.45682  -0.00038   0.19048  -0.03390   0.00035  -0.01934
   I      5.88978   3.05626   5.69483   0.01600  -0.00037   0.02650
PRIMCOORD  7
     12   1
   C      5.55695  -0.00102   2.86648  -0.00050  -0.03345   0.00036
   N      0.74576  -0.00025   3.44740  -0.00074  -0.02895   0.00095
   H      5.63685  -0.00133   1.76928  -0.00003  -0.03911   0.00040
   H      5.02249   0.90145   3.20055  -0.00198  -0.03247  -0.00468
   H      5.02335   5.21160   3.20104   0.00070  -0.03247   0.00495
   H      1.29195   0.84554   3.15630  -0.00055  -0.03113  -0.00484
   H      1.29279   5.26868   3.15669  -0.00074  -0.03119   0.00720
   H      0.74664   0.00003   4.49013  -0.00124  -0.02118   0.00092
   Pb     2.87220   3.05665   6.11134   0.00017   0.02352   0.00038
   I      2.63849   3.05697   2.96432  -0.00149  -0.03019   0.00018
   I      2.45682  -0.00038   0.19048   0.00152   0.01415   0.00046
   I      5.88978   3.05626   5.69483  -0.00015  -0.01451  -0.00144
PRIMCOORD  8
     12   1
   C      5.55695  -0.00102   2.86648   0.01281  -0.00152  -0.02656
   N      0.74576  -0.00025   3.44740   0.01351  -0.00136  -0.02807
   H      5.63685  -0.00133   1.76928   0.01164  -0.00176  -0.02670
   H      5.02249   0.90145   3.20055   0.01302  -0.00156  -0.02607
   H      5.02335   5.21160   3.20104   0.01309  -0.00136  -0.02566
   H      1.29195   0.84554   3.15630   0.01393  -0.00199  -0.02822
   H      1.29279   5.26868   3.15669   0.01388  -0.00095  -0.02769
   H      0.74664   0.00003   4.49013   0.01499  -0.00102  -0.02769
   Pb     2.87220   3.05665   6.11134  -0.01208   0.00110   0.00654
   I      2.63849   3.05697   2.96432   0.03593  -0.00146   0.00504
   I      2.45682  -0.00038   0.19048  -0.01501   0.00067  -0.02538
   I      5.88978   3.05626   5.69483  -0.00454  -0.00064   0.01657
PRIMCOORD  9
     12   1
   C      5.55695  -0.00102   2.86648  -0.00650   0.00105  -0.03222
   N      0.74576  -0.00025   3.44740  -0.01439   0.00095  -0.01349
   H      5.63685  -0.00133   1.76928   0.00861   0.00118  -0.03110
   H      5.02249   0.90145   3.20055  -0.01136   0.00084  -0.03932
   H      5.02335   5.21160   3.20104  -0.01141   0.00120  -0.03956
   H      1.29195   0.84554   3.15630  -0.01035   0.00148  -0.00478
   H      1.29279   5.26868   3.15669  -0.01032   0.00056  -0.00511
   H      0.74664   0.00003   4.49013  -0.02927   0.00073  -0.01406
   Pb     2.87220   3.05665   6.11134   0.00373  -0.00081   0.02613
   I      2.63849   3.05697   2.96432  -0.01592   0.00102   0.01486
   I      2.45682  -0.00038   0.19048   0.01524  -0.00048  -0.03000
   I      5.88978   3.05626   5.69483  -0.00269   0.00053  -0.02193
PRIMCOORD 10
     12   1
   C      5.55695  -0.00102   2.86648  -0.01271  -0.00008   0.03622
   N      0.74576  -0.00025   3.44740   0.00072  -0.00001   0.00429
   H      5.63685  -0.00133   1.76928  -0.03976  -0.00009   0.03426
   H      5.02249   0.90145   3.20055  -0.00450  -0.00008   0.04940
   H      5.02335   5.21160   3.20104  -0.00442  -0.00010   0.04944
   H      1.29195   0.84554   3.15630  -0.00567  -0.00008  -0.00731
   H      1.29279   5.26868   3.15669  -0.00560   0.00009  -0.00731
   H      0.74664   0.00003   4.49013   0.02472  -0.00002   0.00488
   Pb     2.87220   3.05665   6.11134  -0.00010  -0.00000   0.00093
   I      2.63849   3.05697   2.96432   0.00153   0.00002  -0.00100
   I      2.45682  -0.00038   0.19048   0.00024  -0.00000  -0.00422
   I      5.88978   3.05626   5.69483  -0.00020  -0.00000  -0.00117
PRIMCOORD 11
     12   1
   C      5.55695  -0.00102   2.86648   0.00003   0.03876   0.00010
   N      0.74576  -0.00025   3.44740   0.00007   0.00631   0.00001
   H      5.63685  -0.00133   1.76928  -0.00005   0.05719   0.00009
   H      5.02249   0.90145   3.20055   0.01581   0.04224   0.01611
   H      5.02335   5.21160   3.20104  -0.01569   0.04223  -0.01583
   H      1.29195   0.84554   3.15630   0.01333   0.00163   0.00988
   H      1.29279   5.26868   3.15669  -0.01324   0.00162  -0.00993
   H      0.74664   0.00003   4.49013   0.00014  -0.00534   0.00001
   Pb     2.87220   3.05665   6.11134   0.00000   0.00092   0.00001
   I      2.63849   3.05697   2.96432  -0.00002  -0.00529  -0.00001
   I      2.45682  -0.00038   0.19048  -0.00001  -0.00121  -0.00002
   I      5.88978   3.05626   5.69483   0.00002  -0.00047  -0.00000
PRIMCOORD 12
     12   1
   C      5.55695  -0.00102   2.86648   0.02008  -0.00041  -0.00461
   N      0.74576  -0.00025   3.44740   0.02296  -0.00006  -0.01201
   H      5.63685  -0.00133   1.76928   0.01442  -0.00061  -0.00506
   H      5.02249   0.90145   3.20055   0.02178  -0.00046  -0.00198
   H      5.02335   5.21160   3.20104   0.02212  -0.00044  -0.00163
   H      1.29195   0.84554   3.15630   0.02047   0.00012  -0.01656
   H      1.29279   5.26868   3.15669   0.02077  -0.00013  -0.01634
   H      0.74664   0.00003   4.49013   0.02888   0.00008  -0.01179
   Pb     2.87220   3.05665   6.11134  -0.01742   0.00001   0.02833
   I      2.63849   3.05697   2.96432  -0.00813  -0.00000  -0.05323
   I      2.45682  -0.00038   0.19048  -0.00438   0.00006   0.00655
   I      5.88978   3.05626   5.69483   0.03550  -0.00001   0.00261
PRIMCOORD 13
     12   1
   C      5.55695  -0.00102   2.86648   0.02870  -0.00005   0.00434
   N      0.74576  -0.00025   3.44740   0.03409  -0.00000  -0.00943
   H      5.63685  -0.00133   1.76928   0.01763  -0.00003   0.00349
   H      5.02249   0.90145   3.20055   0.03219  -0.00014   0.01014
   H      5.02335   5.21160   3.20104   0.03227  -0.00001   0.01011
   H      1.29195   0.84554   3.15630   0.03078   0.00032  -0.01519
   H      1.29279   5.26868   3.15669   0.03084  -0.00027  -0.01522
   H      0.74664   0.00003   4.49013   0.04497  -0.00003  -0.00900
   Pb     2.87220   3.05665   6.11134   0.01008  -0.00001   0.00548
   I      2.63849   3.05697   2.96432  -0.00110  -0.00000  -0.01218
   I      2.45682  -0.00038   0.19048   0.00002   0.00002   0.00140
   I      5.88978   3.05626   5.69483  -0.02336   0.00000   0.00259
PRIMCOORD 14
     12   1
   C      5.55695  -0.00102   2.86648  -0.00019  -0.01463  -0.00013
   N      0.74576  -0.00025   3.44740  -0.00025   0.00272   0.00002
   H      5.63685  -0.00133   1.76928  -0.00006   0.00314  -0.00013
   H      5.02249   0.90145   3.20055  -0.01795  -0.03019   0.01336
   H      5.02335   5.21160   3.20104   0.01749  -0.03020  -0.01374
   H      1.29195   0.84554   3.15630  -0.01580   0.01866   0.01698
   H      1.29279   5.26868   3.15669   0.01537   0.01865  -0.01683
   H      0.74664   0.00003   4.49013  -0.00037  -0.01990   0.00002
   Pb     2.87220   3.05665   6.11134   0.00002   0.03024   0.00004
   I      2.63849   3.05697   2.96432   0.00005   0.00880  -0.00010
   I      2.45682  -0.00038   0.19048   0.00002  -0.06152   0.00002
   I      5.88978   3.05626   5.69483  -0.00005   0.00474   0.00002
PRIMCOORD 15
     12   1
   C      5.55695  -0.00102   2.86648   0.03055  -0.00017   0.00954
   N      0.74576  -0.00025   3.44740   0.03544  -0.00000  -0.00377
   H      5.63685  -0.00133   1.76928   0.01965  -0.00019   0.00871
   H      5.02249   0.90145   3.20055   0.03394  -0.00025   0.01514
   H      5.02335   5.21160   3.20104   0.03415  -0.00019   0.01519
   H      1.29195   0.84554   3.15630   0.03210   0.00067  -0.00850
   H      1.29279   5.26868   3.15669   0.03228  -0.00057  -0.00849
   H      0.74664   0.00003   4.49013   0.04567  -0.00001  -0.00327
   Pb     2.87220   3.05665   6.11134  -0.00277   0.00004  -0.00246
   I      2.63849   3.05697   2.96432  -0.00622  -0.00001   0.00723
   I      2.45682  -0.00038   0.19048  -0.00300  -0.00003  -0.00254
   I      5.88978   3.05626   5.69483   0.00537  -0.00001  -0.00132
PRIMCOORD 16
     12   1
   C      5.55695  -0.00102   2.86648   0.01212  -0.00002   0.00276
   N      0.74576  -0.00025   3.44740  -0.00234   0.00000   0.03599
   H      5.63685  -0.00133   1.76928   0.04003  -0.00001   0.00479
   H      5.02249   0.90145   3.20055   0.00374   0.00002  -0.01076
   H      5.02335   5.21160   3.20104   0.00376  -0.00008  -0.01077
   H      1.29195   0.84554   3.15630   0.00416   0.00018   0.04825
   H      1.29279   5.26868   3.15669   0.00418  -0.00015   0.04824
   H      0.74664   0.00003   4.49013  -0.02606  -0.00000   0.03566
   Pb     2.87220   3.05665   6.11134   0.00018   0.00000   0.00009
   I      2.63849   3.05697   2.96432   0.00058  -0.00000  -0.00160
   I      2.45682  -0.00038   0.19048  -0.00154   0.00000  -0.00373
   I      5.88978   3.05626   5.69483  -0.00044  -0.00000   0.00004
PRIMCOORD 17
     12   1
   C      5.55695  -0.00102   2.86648   0.00000   0.00200   0.00001
   N      0.74576  -0.00025   3.44740   0.00001   0.00489   0.00000
   H      5.63685  -0.00133   1.76928  -0.00000  -0.04790   0.00002
   H      5.02249   0.90145   3.20055   0.01433   0.02511  -0.03946
   H      5.02335   5.21160   3.20104  -0.01432   0.02513   0.03947
   H      1.29195   0.84554   3.15630   0.00869  -0.00939  -0.02465
   H      1.29279   5.26868   3.15669  -0.00868  -0.00938   0.02466
   H      0.74664   0.00003   4.49013   0.00001   0.03669  -0.00000
   Pb     2.87220   3.05665   6.11134   0.00000   0.00020  -0.00000
   I      2.63849   3.05697   2.96432  -0.00000  -0.00064  -0.00000
   I      2.45682  -0.00038   0.19048  -0.00000  -0.00065  -0.00000
   I      5.88978   3.05626   5.69483  -0.00000   0.00007  -0.00000
PRIMCOORD 18
     12   1
   C      5.55695  -0.00102   2.86648   0.00003   0.00498  -0.00000
   N      0.74576  -0.00025   3.44740   0.00003  -0.03293   0.00001
   H      5.63685  -0.00133   1.76928   0.00002  -0.00056  -0.00000
   H      5.02249   0.90145   3.20055   0.02671   0.02168  -0.00237
   H      5.02335   5.21160   3.20104  -0.02666   0.02169   0.00236
   H      1.29195   0.84554   3.15630   0.02112  -0.04859  -0.00291
   H      1.29279   5.26868   3.15669  -0.02108  -0.04859   0.00292
   H      0.74664   0.00003   4.49013   0.00003  -0.02952   0.00000
   Pb     2.87220   3.05665   6.11134  -0.00000   0.00020   0.00000
   I      2.63849   3.05697   2.96432  -0.00000   0.00382   0.00000
   I      2.45682  -0.00038   0.19048  -0.00000  -0.00014  -0.00000
   I      5.88978   3.05626   5.69483   0.00000  -0.00018   0.00000
PRIMCOORD 19
     12   1
   C      5.55695  -0.00102   2.86648  -0.00000   0.00049  -0.00000
   N      0.74576  -0.00025   3.44740  -0.00000  -0.00042  -0.00000
   H      5.63685  -0.00133   1.76928   0.00000  -0.03065   0.00001
   H      5.02249   0.90145   3.20055   0.01065   0.01587  -0.02456
   H      5.02335   5.21160   3.20104  -0.01066   0.01589   0.02454
   H      1.29195   0.84554   3.15630  -0.01514   0.02327   0.03890
   H      1.29279   5.26868   3.15669   0.01514   0.02325  -0.03891
   H      0.74664   0.00003   4.49013   0.00000  -0.05056   0.00001
   Pb     2.87220   3.05665   6.11134  -0.00000  -0.00000   0.00000
   I      2.63849   3.05697   2.96432   0.00000   0.00004   0.00000
   I      2.45682  -0.00038   0.19048   0.00000   0.00018   0.00000
   I      5.88978   3.05626   5.69483   0.00000  -0.00019  -0.00000
PRIMCOORD 20
     12   1
   C      5.55695  -0.00102   2.86648  -0.00210   0.00000   0.00367
   N      0.74576  -0.00025   3.44740  -0.00186   0.00000   0.00431
   H      5.63685  -0.00133   1.76928   0.04681  -0.00000   0.00622
   H      5.02249   0.90145   3.20055  -0.01379   0.00407  -0.02742
   H      5.02335   5.21160   3.20104  -0.01377  -0.00409  -0.02741
   H      1.29195   0.84554   3.15630  -0.01425  -0.00451  -0.03083
   H      1.29279   5.26868   3.15669  -0.01427   0.00449  -0.03082
   H      0.74664   0.00003   4.49013   0.05861  -0.00001   0.00563
   Pb     2.87220   3.05665   6.11134  -0.00001   0.00000   0.00000
   I      2.63849   3.05697   2.96432   0.00000  -0.00000   0.00003
   I      2.45682  -0.00038   0.19048   0.00002  -0.00000  -0.00001
   I      5.88978   3.05626   5.69483   0.00000  -0.00000  -0.00002
PRIMCOORD 21
     12   1
   C      5.55695  -0.00102   2.86648   0.00000   0.00520  -0.00000
   N      0.74576  -0.00025   3.44740   0.00000   0.00415  -0.00000
   H      5.63685  -0.00133   1.76928  -0.00001  -0.02217   0.00000
   H      5.02249   0.90145   3.20055  -0.04065  -0.01546  -0.01183
   H      5.02335   5.21160   3.20104   0.04065  -0.01545   0.01185
   H      1.29195   0.84554   3.15630   0.04291  -0.01925   0.01278
   H      1.29279   5.26868   3.15669  -0.04290  -0.01926  -0.01275
   H      0.74664   0.00003   4.49013  -0.00001  -0.02553   0.00001
   Pb     2.87220   3.05665   6.11134  -0.00000  -0.00000  -0.00000
   I      2.63849   3.05697   2.96432  -0.00000   0.00000   0.00000
   I      2.45682  -0.00038   0.19048  -0.00000   0.00001   0.00000
   I      5.88978   3.05626   5.69483   0.00000  -0.00003  -0.00000
PRIMCOORD 22
     12   1
   C      5.55695  -0.00102   2.86648  -0.03684  -0.00001  -0.01655
   N      0.74576  -0.00025   3.44740   0.03244   0.00000   0.01404
   H      5.63685  -0.00133   1.76928  -0.03485   0.00000  -0.01679
   H      5.02249   0.90145   3.20055  -0.03011   0.00217  -0.00985
   H      5.02335   5.21160   3.20104  -0.03012  -0.00217  -0.00985
   H      1.29195   0.84554   3.15630   0.03113   0.00112   0.01472
   H      1.29279   5.26868   3.15669   0.03114  -0.00111   0.01473
   H      0.74664   0.00003   4.49013   0.03186   0.00001   0.01470
   Pb     2.87220   3.05665   6.11134  -0.00000  -0.00000  -0.00000
   I      2.63849   3.05697   2.96432  -0.00005   0.00000   0.00000
   I      2.45682  -0.00038   0.19048  -0.00004  -0.00000  -0.00002
   I      5.88978   3.05626   5.69483   0.00000  -0.00000  -0.00002
PRIMCOORD 23
     12   1
   C      5.55695  -0.00102   2.86648   0.00630  -0.00001  -0.01377
   N      0.74576  -0.00025   3.44740  -0.00586   0.00001   0.01035
   H      5.63685  -0.00133   1.76928  -0.04667   0.00000  -0.01723
   H      5.02249   0.90145   3.20055   0.01273  -0.01427   0.03541
   H      5.02335   5.21160   3.20104   0.01271   0.01430   0.03540
   H      1.29195   0.84554   3.15630  -0.01058  -0.00958  -0.02410
   H      1.29279   5.26868   3.15669  -0.01060   0.00956  -0.02410
   H      0.74664   0.00003   4.49013   0.04683  -0.00001   0.01236
   Pb     2.87220   3.05665   6.11134  -0.00000   0.00000  -0.00000
   I      2.63849   3.05697   2.96432   0.00000  -0.00000   0.00001
   I      2.45682  -0.00038   0.19048   0.00001  -0.00000   0.00001
   I      5.88978   3.05626   5.69483   0.00000  -0.00000  -0.00000
PRIMCOORD 24
     12   1
   C      5.55695  -0.00102   2.86648   0.00000   0.01448  -0.00001
   N      0.74576  -0.00025   3.44740  -0.00000  -0.01202   0.00001
   H      5.63685  -0.00133   1.76928  -0.00001  -0.03530   0.00001
   H      5.02249   0.90145   3.20055  -0.04287  -0.01045  -0.00190
   H      5.02335   5.21160   3.20104   0.04287  -0.01044   0.00192
   H      1.29195   0.84554   3.15630  -0.04118   0.01157  -0.00605
   H      1.29279   5.26868   3.15669   0.04117   0.01158   0.00602
   H      0.74664   0.00003   4.49013   0.00001   0.02770  -0.00000
   Pb     2.87220   3.05665   6.11134  -0.00000  -0.00000  -0.00000
   I      2.63849   3.05697   2.96432  -0.00000  -0.00000   0.00000
   I      2.45682  -0.00038   0.19048  -0.00000  -0.00000  -0.00000
   I      5.88978   3.05626   5.69483  -0.00000   0.00000   0.00000
PRIMCOORD 25
     12   1
   C      5.55695  -0.00102   2.86648  -0.01076  -0.00000  -0.00510
   N      0.74576  -0.00025   3.44740  -0.00045  -0.00000  -0.00056
   H      5.63685  -0.00133   1.76928   0.06364   0.00001   0.00079
   H      5.02249   0.90145   3.20055   0.03789   0.01357   0.03564
   H      5.02335   5.21160   3.20104   0.03790  -0.01355   0.03566
   H      1.29195   0.84554   3.15630  -0.00125  -0.00075  -0.00116
   H      1.29279   5.26868   3.15669  -0.00125   0.00075  -0.00116
   H      0.74664   0.00003   4.49013  -0.00382   0.00000  -0.00161
   Pb     2.87220   3.05665   6.11134   0.00000   0.00000  -0.00000
   I      2.63849   3.05697   2.96432  -0.00000  -0.00000   0.00000
   I      2.45682  -0.00038   0.19048   0.00001   0.00000  -0.00000
   I      5.88978   3.05626   5.69483   0.00000  -0.00000   0.00001
PRIMCOORD 26
     12   1
   C      5.55695  -0.00102   2.86648   0.00000  -0.00352   0.00000
   N      0.74576  -0.00025   3.44740  -0.00000  -0.00311   0.00000
   H      5.63685  -0.00133   1.76928  -0.00002   0.06697  -0.00002
   H      5.02249   0.90145   3.20055  -0.01944   0.00444  -0.04780
   H      5.02335   5.21160   3.20104   0.01945   0.00445   0.04778
   H      1.29195   0.84554   3.15630  -0.00601   0.00088   0.00157
   H      1.29279   5.26868   3.15669   0.00601   0.00088  -0.00157
   H      0.74664   0.00003   4.49013   0.00000   0.00719  -0.00000
   Pb     2.87220   3.05665   6.11134   0.00000  -0.00000   0.00000
   I      2.63849   3.05697   2.96432   0.00000   0.00000  -0.00000
   I      2.45682  -0.00038   0.19048  -0.00000  -0.00000  -0.00000
   I      5.88978   3.05626   5.69483  -0.00000   0.00000   0.00000
PRIMCOORD 27
     12   1
   C      5.55695  -0.00102   2.86648  -0.00282   0.00000   0.00277
   N      0.74576  -0.00025   3.44740  -0.00225   0.00000   0.00216
   H      5.63685  -0.00133   1.76928  -0.03663  -0.00002  -0.00126
   H      5.02249   0.90145   3.20055   0.04306   0.03837  -0.02991
   H      5.02335   5.21160   3.20104   0.04305  -0.03839  -0.02991
   H      1.29195   0.84554   3.15630   0.00403  -0.00611  -0.00276
   H      1.29279   5.26868   3.15669   0.00403   0.00611  -0.00276
   H      0.74664   0.00003   4.49013   0.00769  -0.00000   0.00282
   Pb     2.87220   3.05665   6.11134   0.00000   0.00000   0.00000
   I      2.63849   3.05697   2.96432  -0.00000  -0.00000   0.00000
   I      2.45682  -0.00038   0.19048   0.00000  -0.00000  -0.00000
   I      5.88978   3.05626   5.69483  -0.00000  -0.00000   0.00000
PRIMCOORD 28
     12   1
   C      5.55695  -0.00102   2.86648   0.00021  -0.00000   0.00018
   N      0.74576  -0.00025   3.44740   0.00920   0.00000   0.00617
   H      5.63685  -0.00133   1.76928  -0.00522   0.00000  -0.00020
   H      5.02249   0.90145   3.20055   0.00263   0.00229  -0.00254
   H      5.02335   5.21160   3.20104   0.00262  -0.00229  -0.00254
   H      1.29195   0.84554   3.15630  -0.03597   0.01052  -0.04162
   H      1.29279   5.26868   3.15669  -0.03598  -0.01054  -0.04165
   H      0.74664   0.00003   4.49013  -0.05943   0.00001   0.00181
   Pb     2.87220   3.05665   6.11134   0.00000  -0.00000   0.00000
   I      2.63849   3.05697   2.96432   0.00001  -0.00000   0.00002
   I      2.45682  -0.00038   0.19048  -0.00001  -0.00000  -0.00003
   I      5.88978   3.05626   5.69483  -0.00000   0.00000   0.00000
PRIMCOORD 29
     12   1
   C      5.55695  -0.00102   2.86648  -0.00044  -0.00000   0.00137
   N      0.74576  -0.00025   3.44740  -0.00316  -0.00000   0.00299
   H      5.63685  -0.00133   1.76928   0.00625  -0.00000   0.00240
   H      5.02249   0.90145   3.20055  -0.00632  -0.00285   0.00076
   H      5.02335   5.21160   3.20104  -0.00633   0.00286   0.00076
   H      1.29195   0.84554   3.15630   0.04385  -0.04079  -0.03001
   H      1.29279   5.26868   3.15669   0.04384   0.04078  -0.03008
   H      0.74664   0.00003   4.49013  -0.02931   0.00003   0.00007
   Pb     2.87220   3.05665   6.11134  -0.00000   0.00000  -0.00000
   I      2.63849   3.05697   2.96432  -0.00002   0.00000   0.00001
   I      2.45682  -0.00038   0.19048  -0.00000   0.00000  -0.00002
   I      5.88978   3.05626   5.69483   0.00000   0.00000  -0.00000
PRIMCOORD 30
     12   1
   C      5.55695  -0.00102   2.86648  -0.00000   0.00173   0.00000
   N      0.74576  -0.00025   3.44740   0.00000   0.00408   0.00000
   H      5.63685  -0.00133   1.76928   0.00001   0.00233   0.00000
   H      5.02249   0.90145   3.20055  -0.00530   0.00044  -0.00339
   H      5.02335   5.21160   3.20104   0.00529   0.00044   0.00339
   H      1.29195   0.84554   3.15630  -0.01730  -0.00474  -0.04801
   H      1.29279   5.26868   3.15669   0.01732  -0.00468   0.04797
   H      0.74664   0.00003   4.49013  -0.00004  -0.06816   0.00002
   Pb     2.87220   3.05665   6.11134  -0.00000   0.00000  -0.00000
   I      2.63849   3.05697   2.96432  -0.00000  -0.00001   0.00000
   I      2.45682  -0.00038   0.19048   0.00000   0.00000  -0.00000
   I      5.88978   3.05626   5.69483   0.00000  -0.00002  -0.00000
PRIMCOORD 31
     12   1
   C      5.55695  -0.00102   2.86648   0.00457   0.00000   0.00139
   N      0.74576  -0.00025   3.44740  -0.00040   0.00000  -0.00002
   H      5.63685  -0.00133   1.76928   0.00411  -0.00001  -0.05277
   H      5.02249   0.90145   3.20055  -0.02870   0.04902   0.01829
   H      5.02335   5.21160   3.20104  -0.02870  -0.04901   0.01832
   H      1.29195   0.84554   3.15630   0.00226   0.00396  -0.00152
   H      1.29279   5.26868   3.15669   0.00227  -0.00397  -0.00152
   H      0.74664   0.00003   4.49013  -0.00027   0.00000   0.00284
   Pb     2.87220   3.05665   6.11134  -0.00000  -0.00000  -0.00000
   I      2.63849   3.05697   2.96432   0.00000   0.00000  -0.00000
   I      2.45682  -0.00038   0.19048   0.00000  -0.00000   0.00000
   I      5.88978   3.05626   5.69483   0.00000   0.00000   0.00000
PRIMCOORD 32
     12   1
   C      5.55695  -0.00102   2.86648  -0.00000   0.00886   0.00000
   N      0.74576  -0.00025   3.44740   0.00001  -0.00324  -0.00000
   H      5.63685  -0.00133   1.76928   0.00000   0.00158  -0.00003
   H      5.02249   0.90145   3.20055   0.03139  -0.05302  -0.02063
   H      5.02335   5.21160   3.20104  -0.03139  -0.05299   0.02066
   H      1.29195   0.84554   3.15630   0.01325   0.02179  -0.00874
   H      1.29279   5.26868   3.15669  -0.01337   0.02198   0.00879
   H      0.74664   0.00003   4.49013   0.00000  -0.00091  -0.00002
   Pb     2.87220   3.05665   6.11134  -0.00000   0.00000  -0.00000
   I      2.63849   3.05697   2.96432  -0.00000   0.00001  -0.00000
   I      2.45682  -0.00038   0.19048   0.00000   0.00000   0.00000
   I      5.88978   3.05626   5.69483   0.00000  -0.00000   0.00000
PRIMCOORD 33
     12   1
   C      5.55695  -0.00102   2.86648  -0.00325  -0.00001   0.00856
   N      0.74576  -0.00025   3.44740   0.00138  -0.00001  -0.00099
   H      5.63685  -0.00133   1.76928   0.00615  -0.00002  -0.08219
   H      5.02249   0.90145   3.20055   0.01610  -0.02919  -0.00957
   H      5.02335   5.21160   3.20104   0.01618   0.02932  -0.00964
   H      1.29195   0.84554   3.15630  -0.00898  -0.01534   0.00552
   H      1.29279   5.26868   3.15669  -0.00905   0.01544   0.00556
   H      0.74664   0.00003   4.49013  -0.00079  -0.00000   0.00209
   Pb     2.87220   3.05665   6.11134   0.00000   0.00000  -0.00000
   I      2.63849   3.05697   2.96432  -0.00000   0.00000  -0.00000
   I      2.45682  -0.00038   0.19048   0.00000   0.00000   0.00000
   I      5.88978   3.05626   5.69483  -0.00000   0.00000  -0.00000
PRIMCOORD 34
     12   1
   C      5.55695  -0.00102   2.86648  -0.00130   0.00005   0.00200
   N      0.74576  -0.00025   3.44740  -0.00486   0.00009   0.00188
   H      5.63685  -0.00133   1.76928   0.00162   0.00000  -0.01724
   H      5.02249   0.90145   3.20055   0.00721  -0.01119  -0.00360
   H      5.02335   5.21160   3.20104   0.00680   0.01053  -0.00336
   H      1.29195   0.84554   3.15630   0.03360   0.05429  -0.01961
   H      1.29279   5.26868   3.15669   0.03435  -0.05545  -0.02002
   H      0.74664   0.00003   4.49013  -0.00125   0.00003   0.01382
   Pb     2.87220   3.05665   6.11134  -0.00000  -0.00000   0.00000
   I      2.63849   3.05697   2.96432   0.00001  -0.00000   0.00000
   I      2.45682  -0.00038   0.19048  -0.00000  -0.00000  -0.00000
   I      5.88978   3.05626   5.69483   0.00000  -0.00000  -0.00000
PRIMCOORD 35
     12   1
   C      5.55695  -0.00102   2.86648  -0.00001  -0.00353   0.00001
   N      0.74576  -0.00025   3.44740  -0.00006  -0.00764   0.00003
   H      5.63685  -0.00133   1.76928   0.00001  -0.00053  -0.00011
   H      5.02249   0.90145   3.20055  -0.01352   0.02167   0.00809
   H      5.02335   5.21160   3.20104   0.01365   0.02185  -0.00816
   H      1.29195   0.84554   3.15630   0.03393   0.05280  -0.02023
   H      1.29279   5.26868   3.15669  -0.03308   0.05144   0.01970
   H      0.74664   0.00003   4.49013  -0.00002  -0.00197   0.00018
   Pb     2.87220   3.05665   6.11134   0.00000   0.00000   0.00000
   I      2.63849   3.05697   2.96432   0.00000   0.00002   0.00000
   I      2.45682  -0.00038   0.19048  -0.00000   0.00000  -0.00000
   I      5.88978   3.05626   5.69483   0.00000  -0.00000  -0.00000
PRIMCOORD 36
     12   1
   C      5.55695  -0.00102   2.86648  -0.00003  -0.00000   0.00044
   N      0.74576  -0.00025   3.44740  -0.00081   0.00000   0.00733
   H      5.63685  -0.00133   1.76928  -0.00054  -0.00000  -0.00600
   H      5.02249   0.90145   3.20055   0.00046  -0.00074  -0.00033
   H      5.02335   5.21160   3.20104   0.00046   0.00074  -0.00033
   H      1.29195   0.84554   3.15630   0.00363   0.00656  -0.00054
   H      1.29279   5.26868   3.15669   0.00362  -0.00655  -0.00053
   H      0.74664   0.00003   4.49013   0.00459  -0.00003  -0.09886
   Pb     2.87220   3.05665   6.11134  -0.00000   0.00000  -0.00000
   I      2.63849   3.05697   2.96432   0.00000  -0.00000  -0.00000
   I      2.45682  -0.00038   0.19048  -0.00001   0.00000  -0.00000
   I      5.88978   3.05626   5.69483   0.00000  -0.00000   0.00000

